A Probability Model for Pentagonal Prism Dice Rolls

In the realm of probability theory and game design, the study of dice probabilities plays a crucial role. The featured dice are usually fair, so their probabilities can be predicted without rolling the dice. Pentagonal prismatic dice are not fair. Hence, the probabilities are more complicated. Our mathematical model is naturally derived from both the geometric properties of the dice and empirical evidence. Dice of varying sizes but with constant volume were designed. Using a 3D printer with 100 percent infill, the dice were printed and prepared. A machine that simulates dropping dice through a dice tower onto a hard surface was used to obtain about 41,000 results. From these data, a statistical model was constructed that gives probabilities of dice with varying height-to-radius ratios. The formula for the model is based on the centroid solid angle, but with two adjustment parameters due to varying energy and other requirements to transition between different resting aspects. Within the range of height-to-radius ratios tested, the data are within reasonable statistical error of the model.

==> anc/README.txt <==
Pentagonal prism dice, arXiv version 2 ancillary files

DATASET
The original 41,068 recorded die outcomes, comprising 16,130 base and
24,938 side outcomes. Later die-13 sessions and white-DS images not entered
in the original workbook are excluded. Counts agree with the primary
Hurst input columns in raw_records_snapshot.xlsx.

FILES
pentagonal_counts.csv: one row per size; heights/radii in mm. Full-precision
geometry from the experimental analysis workbook, with original counts
recounted from the primary input entries. DS combines DSB and DSW.
roll_records.csv: original populated input rows, preserving Hurst and
Naleo entry strings, spreadsheet row, image/frame ID, and decoded counts.
measurements.csv: available recorded caliper readings and analysis width
corrections. Sources distinguish the public Measurements sheet from the
legacy analysis workbook's Sheet1 and Mod CSA tabs. F has a recorded mean
width and analysis height, rather than individual readings in these files.
raw_records_snapshot.xlsx: unchanged public Google Sheet export frozen
for the October 31, 2026 audit. Formula exports can contain spreadsheet
compatibility wrappers; CSV entry values are provided for portability.
fit_model.py: standalone analysis, requiring only Python 3 and NumPy.
fit_results.json, table_values.csv, model_curve.csv: reproducible outputs.
data_notes.txt: recording coverage, retained discrepancies, and exclusions.

REPRODUCE
Install NumPy if necessary, then run from any working directory:
    python fit_model.py --bootstrap 4000
The script locates its input next to itself and writes output there.
The seeded bootstrap is reproducible, apart from possible last-digit
floating-point differences on different numerical-library versions.
The main minimax model is a=1.46, p=2.33. The model curves used in the
manuscript retain these parameters. model_curve.csv provides the values
for reproducing the existing plot. ML fitting is a sensitivity analysis.

ENCODING
Printed entry 12 means one base and two sides; 3 means zero bases and
three sides; 30 means three bases and zero sides. Blank second entries
are missing, not zero outcomes. Commercial entries list face digits.
Base faces are 6 and 7 for DS, and 1 and 7 for AD. The encoding column
records this distinction. Naleo entry order may differ without changing
the base/side counts. Each total is a number of dice, not camera frames.

WORKING SOURCE
https://docs.google.com/spreadsheets/d/1vV9ETh5S6nfFtguG9UGl5c2ENJM_JRSRXTcYkJL9epI/
The frozen data in this version identify the inputs used in the paper.


==> anc/data_notes.txt <==
Recording notes for the original 41,068 outcomes

1. Primary records
The analysis uses the Hurst entry columns. The snapshot preserves the
second entry exactly as archived; it has not been backfilled or overwritten.
For printed dice 11, F and 18, Naleo entries cover 550/973, 687/716 and
375/1580 populated primary rows. Six other printed sizes have complete
second-entry coverage. A total of 4,918 printed-die outcomes lack a second
entry in this snapshot. Commercial primary records are by Hurst.

2. Five populated-entry disagreements
Sheet 12, row 1307: primary 12, second 11.
Sheet 18, row 19: primary 12, second 11.
Sheet 18, row 129: primary 12, second 3.
Sheet 18, row 223: primary 2, second 3.
Sheet 18, row 305: primary 12, second 21.
Targeted inspection of the corresponding photographs during the 2026
audit supports the primary readings. Original entry fields remain
unchanged so the disagreements are recoverable. Published counts have
not been changed by this inspection.

3. Actual drop sizes
Partial drops and recorded four-dice drops are retained. The ten four-dice
captures are 12 (218), 12 (683), 14 (983), 14 (1161), 14 (1454), 16 (6),
16 (904), 18 (3), 18 (472), 18 (473). Each corresponding photo shows four
dice. Zero entries contribute zero die outcomes. An image without an
original entry is not automatically an additional completed roll.
Die 10 image 271 is absent from the recorded frame IDs; a die is visibly
blurred in that photograph. Its original exclusion reason is not recorded.

4. DS reconciliation
DSB: 401 entry rows, 265 bases and 534 sides, total 799.
DSW: 632 entry rows (frame IDs 2 through 633), 450 bases and 807 sides,
total 1257. DS combines these as 715/2056. The 401 black frames include
three single-die drops and the 632 white frames seven single-die drops.
The additional white images 634 through 868 are not in this dataset.
The later 64-image reviewed black-DS sample overlaps already recorded
images and must not be added as new observations.

5. Die 13 and later images
Original die 13 entries cover frame IDs 2 through 522: 512/1545.
Later images include empty tray checks and different sessions. The reviewed
later folders imply 54 bases in 158 outcomes; these have not been pooled.
Final manifests and apparatus continuity require reconciliation. Sorted
copies coexist with originals, so recursive folder totals are unsafe.

6. Geometry
The full-precision height and corrected ideal circumradius used by the
model are in pentagonal_counts.csv. Width corrections are +0.020 mm for
printed dice, +0.530 mm DS, and +0.470 mm AD, as the active Mod CSA input
cells specify. Older nearby worksheet notes give different numbers and
are not used. Raw commercial width sample SDs are 0.159 mm (DS) and
0.072 mm (AD). Correction uncertainty and differences among physical
copies are not propagated in the binomial statistical analysis.

7. Sampling assumptions
The binomial fit/bootstrap treats individual outcomes as independent at
fixed geometry. Contacts, sessions, physical-copy variation and uncertain
rounded-corner corrections can affect this approximation. A preliminary
moment calculation from primary per-drop counts gives within-drop
correlation about 0.052 for printed size 16 and small estimates for most
other sizes. This is a diagnostic, not proof of independence. The
bootstrap P-value is conditional on the declared binomial model.


==> anc/fit_model.py <==
"""Reproduce pentagonal prism v2 calculations. Requires Python 3 and NumPy.
Run: python fit_model.py --bootstrap 4000
All input/output paths are relative to this file. No source workbook is modified.
"""
from pathlib import Path
import argparse,csv,json,math
import numpy as np
HERE=Path(__file__).resolve().parent

def csa(u):
    u=np.asarray(u,dtype=float)
    return 1-5/np.pi*np.arctan(np.tan(np.pi/5)/np.sqrt(1+4*u*u))

def logistic(z):return 1/(1+np.exp(-z))

def chi_square_survival(x,df):
    z=x/2
    if df%2==0:return math.exp(-z)*sum(z**i/math.factorial(i) for i in range(df//2))
    result=math.erfc(math.sqrt(z));s=.5
    while s<df/2-1e-9:
        result+=math.exp(s*math.log(z)-z-math.lgamma(s+1));s+=1
    return result

def main():
    parser=argparse.ArgumentParser();parser.add_argument('--bootstrap',type=int,default=4000);args=parser.parse_args()
    with (HERE/'pentagonal_counts.csv').open(newline='') as f:data=list(csv.DictReader(f))
    label=[d['label'] for d in data];h=np.array([float(d['h_mm']) for d in data]);r=np.array([float(d['r_mm']) for d in data]);k=np.array([int(d['base_count']) for d in data]);n=np.array([int(d['total_count']) for d in data]);u=r/h;t=np.log(u);g=csa(u);offset=np.log(g/(1-g));X=np.column_stack([np.ones(len(n)),t]);printed=np.array([s not in ['DS','AD'] for s in label])
    assert int(sum(k))==16130 and int(sum(n))==41068
    def fit_ml(mask):
        beta=np.array([.85,2.3]);xx=X[mask]
        for _ in range(80):
            P=logistic(offset[mask]+xx@beta);H=xx.T@((n[mask]*P*(1-P))[:,None]*xx);step=np.linalg.solve(H,xx.T@(k[mask]-n[mask]*P));beta+=step
            if max(abs(step))<1e-11:break
        P=logistic(offset+X@beta);a=math.exp(beta[0]/beta[1]);p=beta[1];J=np.array([[a/p,-a*beta[0]/p**2],[0.,1.]]);cov=J@np.linalg.inv(H)@J.T;Z=(k-n*P)/np.sqrt(n*P*(1-P));Q=float(sum(Z[mask]**2));df=int(sum(mask))-2
        return dict(a=a,p=p,se_a=float(np.sqrt(cov[0,0])),se_p=float(np.sqrt(cov[1,1])),Pearson=Q,df=df,P_value=chi_square_survival(Q,df),Z=Z.tolist(),pred=P.tolist())
    A,PP=np.meshgrid(np.arange(130,166)/100,np.arange(180,291)/100,indexing='ij');aa=A.ravel();pp=PP.ravel();prob=logistic(offset[None,:]+pp[:,None]*(t[None,:]+np.log(aa[:,None])));den=np.sqrt(n*prob*(1-prob));zgrid=(k-n*prob)/den;j=int(np.argmin(np.max(abs(zgrid),axis=1)));jp=int(np.argmin(np.max(abs(zgrid[:,printed]),axis=1)));a=1.46;p=2.33;P=logistic(offset+p*np.log(a*u));Z=(k-n*P)/np.sqrt(n*P*(1-P));Q=float(Z@Z)
    assert np.allclose([aa[j],pp[j]],[a,p]);assert np.allclose([aa[jp],pp[jp]],[a,p])
    result={'dataset':'Original 41068 outcomes; later die 13 and DSW batches excluded','base_total':int(sum(k)),'outcome_total':int(sum(n)),'main_fit':{'criterion':'minimax absolute binomial Pearson residual on 0.01 grid','a':a,'p':p,'Pearson':Q,'max_abs_Z':float(max(abs(Z)))},'printed_only_minimax':{'a':float(aa[jp]),'p':float(pp[jp])},'ML_sensitivity':fit_ml(np.ones(len(n),dtype=bool)),'printed_only_ML':fit_ml(printed)}
    rng=np.random.default_rng(20261031);qs=[];asamples=[];psamples=[];maxzs=[];boundary=0
    for start in range(0,args.bootstrap,40):
        K=rng.binomial(n,P,size=(min(40,args.bootstrap-start),len(n)));zz=(K[:,None,:]-n[None,None,:]*prob[None,:,:])/den[None,:,:];idx=np.argmin(np.max(abs(zz),axis=2),axis=1);selected=zz[np.arange(len(K)),idx,:];qs.extend(np.sum(selected**2,axis=1).tolist());asamples.extend(aa[idx].tolist());psamples.extend(pp[idx].tolist());maxzs.extend(np.max(abs(selected),axis=1).tolist());boundary+=int(sum((aa[idx]==aa.min())|(aa[idx]==aa.max())|(pp[idx]==pp.min())|(pp[idx]==pp.max())))
    if args.bootstrap:
        tail=(sum(v>=Q for v in qs)+1)/(args.bootstrap+1);result['bootstrap']={'replicates':args.bootstrap,'seed':20261031,'grid_a':[1.30,1.65,.01],'grid_p':[1.80,2.90,.01],'P_value':tail,'Monte_Carlo_SE':math.sqrt(tail*(1-tail)/args.bootstrap),'a_SD':float(np.std(asamples,ddof=1)),'p_SD':float(np.std(psamples,ddof=1)),'a_fit_percentiles_2_5_97_5':np.quantile(asamples,[.025,.975]).tolist(),'p_fit_percentiles_2_5_97_5':np.quantile(psamples,[.025,.975]).tolist(),'boundary_fits':boundary};assert boundary==0
    # Moment diagnostics from the original recorded drop sizes.
    with (HERE/'roll_records.csv').open(newline='') as f: drops=list(csv.DictReader(f))
    diagnostics={}
    for sheet in sorted({d['sheet'] for d in drops}):
        ds=[d for d in drops if d['sheet']==sheet and int(d['total'])>0]
        kk=np.array([int(d['bases']) for d in ds]);mm=np.array([int(d['total']) for d in ds]);phat=sum(kk)/sum(mm);resid=kk-mm*phat;v=phat*(1-phat)
        diagnostics[sheet]={'populated_nonempty_drops':len(ds),'variance_multiplier':float(sum(resid**2)/sum(mm*v)),'intradrop_correlation_moment':float((sum(resid**2)-sum(mm*v))/sum(mm*(mm-1)*v))}
    result['drop_diagnostics']=diagnostics
    rows=[]
    for i,s in enumerate(label):rows.append(dict(label=s,h_mm=float(h[i]),r_mm=float(r[i]),bases=int(k[i]),total=int(n[i]),CSA=float(g[i]),observed=float(k[i]/n[i]),CSA_Z=float((k[i]-n[i]*g[i])/math.sqrt(n[i]*g[i]*(1-g[i]))),x=float(math.log(a*u[i])),modified_CSA=float(P[i]),modified_Z=float(Z[i])))
    result['table_rows']=rows
    with (HERE/'table_values.csv').open('w',newline='') as f:w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
    with (HERE/'model_curve.csv').open('w',newline='') as f:
        w=csv.writer(f);w.writerow(['x_log_ar_over_h','CSA','modified_CSA'])
        for x in np.linspace(-.8,.8,401):gg=float(csa(math.exp(x)/a));w.writerow([float(x),gg,gg/(gg+(1-gg)*math.exp(-p*x))])
    (HERE/'fit_results.json').write_text(json.dumps(result,indent=2),encoding='utf-8')
    print(json.dumps({k:v for k,v in result.items() if k not in ['table_rows','ML_sensitivity','printed_only_ML']},indent=2))
if __name__=='__main__':main()


==> anc/fit_results.json <==
{
  "dataset": "Original 41068 outcomes; later die 13 and DSW batches excluded",
  "base_total": 16130,
  "outcome_total": 41068,
  "main_fit": {
    "criterion": "minimax absolute binomial Pearson residual on 0.01 grid",
    "a": 1.46,
    "p": 2.33,
    "Pearson": 13.907478646743261,
    "max_abs_Z": 1.9244219074227489
  },
  "printed_only_minimax": {
    "a": 1.46,
    "p": 2.33
  },
  "ML_sensitivity": {
    "a": 1.4567555891283614,
    "p": 2.3058158282464993,
    "se_a": 0.007653173713365509,
    "se_p": 0.04324605903672275,
    "Pearson": 13.272523433385123,
    "df": 9,
    "P_value": 0.15065760919705973,
    "Z": [
      -0.48608130250186016,
      -1.434589328036254,
      1.9660281551759904,
      1.7470261213747345,
      0.6324489018803364,
      -0.1379771135280507,
      -0.16641923833521993,
      0.028133259879327393,
      -1.8808132700883042,
      -0.23597710614607195,
      -0.14203870178696637
    ],
    "pred": [
      0.8860877914641033,
      0.6879607550297566,
      0.49956759569435943,
      0.4367459874024199,
      0.34114993055242043,
      0.3330459946822682,
      0.3061093025294328,
      0.2953578247660441,
      0.23314703731371098,
      0.1191227938041191,
      0.06031050508911612
    ]
  },
  "printed_only_ML": {
    "a": 1.4557023568543477,
    "p": 2.307156161738558,
    "se_a": 0.008382123042321709,
    "se_p": 0.043773971098802225,
    "Pearson": 12.832227321865858,
    "df": 7,
    "P_value": 0.07630319278330548,
    "Z": [
      -0.4701378199125294,
      -1.3935099695920456,
      2.0053981301939254,
      1.8020881393576664,
      0.6689899428349787,
      -0.10644563082567488,
      -0.12298151193783383,
      0.06528032105182159,
      -1.8273085320707867,
      -0.18669413494333623,
      -0.10334906948308906
    ],
    "pred": [
      0.8860129938150455,
      0.6877049188646637,
      0.49920074093548683,
      0.43636368155069033,
      0.3407697491778798,
      0.3326675542258066,
      0.30573853514741045,
      0.29499095190158464,
      0.2328126140433972,
      0.11889835932849195,
      0.06017550684415057
    ]
  },
  "bootstrap": {
    "replicates": 4000,
    "seed": 20261031,
    "grid_a": [
      1.3,
      1.65,
      0.01
    ],
    "grid_p": [
      1.8,
      2.9,
      0.01
    ],
    "P_value": 0.25893526618345414,
    "Monte_Carlo_SE": 0.00692617849376476,
    "a_SD": 0.01086672053352752,
    "p_SD": 0.061206598189374,
    "a_fit_percentiles_2_5_97_5": [
      1.44,
      1.48
    ],
    "p_fit_percentiles_2_5_97_5": [
      2.21,
      2.45
    ],
    "boundary_fits": 0
  },
  "drop_diagnostics": {
    "10": {
      "populated_nonempty_drops": 1871,
      "variance_multiplier": 0.9991352240229385,
      "intradrop_correlation_moment": -0.0004451268981078655
    },
    "11": {
      "populated_nonempty_drops": 973,
      "variance_multiplier": 0.9831922857021181,
      "intradrop_correlation_moment": -0.008522263026347622
    },
    "12": {
      "populated_nonempty_drops": 1722,
      "variance_multiplier": 0.9914262108605554,
      "intradrop_correlation_moment": -0.004366999290434421
    },
    "13": {
      "populated_nonempty_drops": 521,
      "variance_multiplier": 0.9168553652799177,
      "intradrop_correlation_moment": -0.04203483659768562
    },
    "14": {
      "populated_nonempty_drops": 1591,
      "variance_multiplier": 1.0145284727611876,
      "intradrop_correlation_moment": 0.007318343270000197
    },
    "16": {
      "populated_nonempty_drops": 1724,
      "variance_multiplier": 1.102317875077731,
      "intradrop_correlation_moment": 0.05193422751951441
    },
    "18": {
      "populated_nonempty_drops": 1578,
      "variance_multiplier": 1.0118111478852192,
      "intradrop_correlation_moment": 0.005968046551242579
    },
    "8": {
      "populated_nonempty_drops": 1519,
      "variance_multiplier": 1.006897335383308,
      "intradrop_correlation_moment": 0.003480313926067141
    },
    "AD": {
      "populated_nonempty_drops": 995,
      "variance_multiplier": 1.0205015475474815,
      "intradrop_correlation_moment": 0.010473071071387454
    },
    "DSB": {
      "populated_nonempty_drops": 401,
      "variance_multiplier": 1.0476667843850016,
      "intradrop_correlation_moment": 0.0478464330698697
    },
    "DSW": {
      "populated_nonempty_drops": 632,
      "variance_multiplier": 1.014375093035396,
      "intradrop_correlation_moment": 0.014455593556394199
    },
    "F": {
      "populated_nonempty_drops": 716,
      "variance_multiplier": 0.9545884543175763,
      "intradrop_correlation_moment": -0.022888364202754204
    }
  },
  "table_rows": [
    {
      "label": "8",
      "h_mm": 7.93,
      "r_mm": 10.877454474549577,
      "bases": 3985,
      "total": 4509,
      "CSA": 0.6118712378263528,
      "observed": 0.8837879795963628,
      "CSA_Z": 37.467794736401764,
      "x": 0.6944756503912483,
      "modified_CSA": 0.8882821551184502,
      "modified_Z": -0.9579732985668332
    },
    {
      "label": "10",
      "h_mm": 9.9075,
      "r_mm": 9.709416801840987,
      "bases": 3701,
      "total": 5451,
      "CSA": 0.4924244916189454,
      "observed": 0.6789579893597505,
      "CSA_Z": 27.54702943947013,
      "x": 0.3582406085348852,
      "modified_CSA": 0.6909140986633967,
      "modified_Z": -1.910189011866023
    },
    {
      "label": "11",
      "h_mm": 11.14,
      "r_mm": 8.886041452338176,
      "bases": 1491,
      "total": 2879,
      "CSA": 0.41387947648019396,
      "observed": 0.5178881556095867,
      "CSA_Z": 11.330785119110823,
      "x": 0.15237587062808183,
      "modified_CSA": 0.5017712801970255,
      "modified_Z": 1.7295550988009858
    },
    {
      "label": "12",
      "h_mm": 11.8275,
      "r_mm": 8.842647719584923,
      "bases": 2276,
      "total": 5070,
      "CSA": 0.38906877974790277,
      "observed": 0.4489151873767258,
      "CSA_Z": 8.740428307485896,
      "x": 0.08759545479088095,
      "modified_CSA": 0.4385298240905997,
      "modified_Z": 1.490262451301558
    },
    {
      "label": "DS",
      "h_mm": 16.3125,
      "r_mm": 11.00542452719134,
      "bases": 715,
      "total": 2056,
      "CSA": 0.35018858029875266,
      "observed": 0.3477626459143969,
      "CSA_Z": -0.23059290777521893,
      "x": -0.015106959281715933,
      "modified_CSA": 0.34222160312668015,
      "modified_Z": 0.529553137167789
    },
    {
      "label": "13",
      "h_mm": 12.65,
      "r_mm": 8.456526416041644,
      "bases": 512,
      "total": 1545,
      "CSA": 0.34675804347309613,
      "observed": 0.3313915857605178,
      "CSA_Z": -1.269076200407677,
      "x": -0.024282279270318206,
      "modified_CSA": 0.33405575373129437,
      "modified_Z": -0.2220227261941714
    },
    {
      "label": "AD",
      "h_mm": 15.4125,
      "r_mm": 9.98581000409101,
      "bases": 890,
      "total": 2921,
      "CSA": 0.33512590269939324,
      "observed": 0.3046901745977405,
      "CSA_Z": -3.484783236403563,
      "x": -0.055577347100418804,
      "modified_CSA": 0.3069139760967067,
      "modified_Z": -0.26059128872883686
    },
    {
      "label": "F",
      "h_mm": 12.9725,
      "r_mm": 8.29732393154563,
      "bases": 630,
      "total": 2131,
      "CSA": 0.3303701272708377,
      "observed": 0.29563585171281087,
      "CSA_Z": -3.4090406123862054,
      "x": -0.06846225161085047,
      "modified_CSA": 0.2960813488239224,
      "modified_Z": -0.04504741302677998
    },
    {
      "label": "14",
      "h_mm": 13.84,
      "r_mm": 8.16686634008362,
      "bases": 1049,
      "total": 4734,
      "CSA": 0.3011485709733288,
      "observed": 0.221588508660752,
      "CSA_Z": -11.932361695237157,
      "x": -0.14904123607944092,
      "modified_CSA": 0.23341984608419364,
      "modified_Z": -1.9244219074227489
    },
    {
      "label": "16",
      "h_mm": 15.8125,
      "r_mm": 7.633151066538831,
      "bases": 601,
      "total": 5091,
      "CSA": 0.23345345238010007,
      "observed": 0.11805146336672559,
      "CSA_Z": -19.46459744343191,
      "x": -0.3498635869064923,
      "modified_CSA": 0.11877365672860818,
      "modified_Z": -0.15927633039558728
    },
    {
      "label": "18",
      "h_mm": 17.8475,
      "r_mm": 7.181800967264546,
      "bases": 280,
      "total": 4681,
      "CSA": 0.1802723318881957,
      "observed": 0.0598162785729545,
      "CSA_Z": -21.438708285989907,
      "x": -0.5318768239716198,
      "modified_CSA": 0.059873721047205855,
      "modified_Z": -0.016564992277059473
    }
  ]
}

==> anc/measurements.csv <==
label,kind,value_mm,source,cell
8,stack_height_four_copies,31.72,public Measurements,B2
8,individual_width,19.67,public Measurements,B3
8,individual_width,19.63,public Measurements,B4
8,individual_width,19.67,public Measurements,B5
8,individual_width,19.72,public Measurements,B6
8,individual_width,19.62,public Measurements,B7
8,individual_width,19.71,public Measurements,B8
8,individual_width,19.71,public Measurements,B9
8,individual_width,19.6,public Measurements,B10
8,individual_width,19.7,public Measurements,B11
8,individual_width,19.62,public Measurements,B12
8,individual_width,19.62,public Measurements,B13
8,individual_width,19.69,public Measurements,B14
8,individual_width,19.66,public Measurements,B15
8,individual_width,19.64,public Measurements,B16
8,individual_width,19.64,public Measurements,B17
8,individual_width,19.69,public Measurements,B18
8,individual_width,19.68,public Measurements,B19
8,individual_width,19.61,public Measurements,B20
8,individual_width,19.67,public Measurements,B21
8,individual_width,19.6,public Measurements,B22
10,stack_height_four_copies,39.63,public Measurements,C2
10,individual_width,17.55,public Measurements,C3
10,individual_width,17.49,public Measurements,C4
10,individual_width,17.51,public Measurements,C5
10,individual_width,17.59,public Measurements,C6
10,individual_width,17.5,public Measurements,C7
10,individual_width,17.53,public Measurements,C8
10,individual_width,17.63,public Measurements,C9
10,individual_width,17.54,public Measurements,C10
10,individual_width,17.58,public Measurements,C11
10,individual_width,17.58,public Measurements,C12
10,individual_width,17.5,public Measurements,C13
10,individual_width,17.56,public Measurements,C14
10,individual_width,17.54,public Measurements,C15
10,individual_width,17.53,public Measurements,C16
10,individual_width,17.54,public Measurements,C17
10,individual_width,17.51,public Measurements,C18
10,individual_width,17.51,public Measurements,C19
10,individual_width,17.59,public Measurements,C20
10,individual_width,17.51,public Measurements,C21
10,individual_width,17.6,public Measurements,C22
12,stack_height_four_copies,47.31,public Measurements,D2
12,individual_width,16.01,public Measurements,D3
12,individual_width,15.97,public Measurements,D4
12,individual_width,15.97,public Measurements,D5
12,individual_width,15.93,public Measurements,D6
12,individual_width,15.93,public Measurements,D7
12,individual_width,15.98,public Measurements,D8
12,individual_width,15.93,public Measurements,D9
12,individual_width,15.93,public Measurements,D10
12,individual_width,16.0,public Measurements,D11
12,individual_width,15.9,public Measurements,D12
12,individual_width,15.98,public Measurements,D13
12,individual_width,15.98,public Measurements,D14
12,individual_width,15.96,public Measurements,D15
12,individual_width,16.03,public Measurements,D16
12,individual_width,15.95,public Measurements,D17
12,individual_width,15.99,public Measurements,D18
12,individual_width,16.03,public Measurements,D19
12,individual_width,15.99,public Measurements,D20
12,individual_width,16.0,public Measurements,D21
12,individual_width,16.07,public Measurements,D22
14,stack_height_four_copies,55.36,public Measurements,E2
14,individual_width,14.74,public Measurements,E3
14,individual_width,14.81,public Measurements,E4
14,individual_width,14.78,public Measurements,E5
14,individual_width,14.78,public Measurements,E6
14,individual_width,14.79,public Measurements,E7
14,individual_width,14.72,public Measurements,E8
14,individual_width,14.78,public Measurements,E9
14,individual_width,14.77,public Measurements,E10
14,individual_width,14.8,public Measurements,E11
14,individual_width,14.73,public Measurements,E12
14,individual_width,14.73,public Measurements,E13
14,individual_width,14.67,public Measurements,E14
14,individual_width,14.73,public Measurements,E15
14,individual_width,14.71,public Measurements,E16
14,individual_width,14.74,public Measurements,E17
14,individual_width,14.76,public Measurements,E18
14,individual_width,14.71,public Measurements,E19
14,individual_width,14.8,public Measurements,E20
14,individual_width,14.75,public Measurements,E21
14,individual_width,14.78,public Measurements,E22
16,stack_height_four_copies,63.25,public Measurements,F2
16,individual_width,13.74,public Measurements,F3
16,individual_width,13.76,public Measurements,F4
16,individual_width,13.8,public Measurements,F5
16,individual_width,13.75,public Measurements,F6
16,individual_width,13.81,public Measurements,F7
16,individual_width,13.78,public Measurements,F8
16,individual_width,13.73,public Measurements,F9
16,individual_width,13.78,public Measurements,F10
16,individual_width,13.75,public Measurements,F11
16,individual_width,13.71,public Measurements,F12
16,individual_width,13.76,public Measurements,F13
16,individual_width,13.84,public Measurements,F14
16,individual_width,13.78,public Measurements,F15
16,individual_width,13.84,public Measurements,F16
16,individual_width,13.78,public Measurements,F17
16,individual_width,13.83,public Measurements,F18
16,individual_width,13.87,public Measurements,F19
16,individual_width,13.81,public Measurements,F20
16,individual_width,13.86,public Measurements,F21
16,individual_width,13.79,public Measurements,F22
18,stack_height_four_copies,71.39,public Measurements,G2
18,individual_width,13.02,public Measurements,G3
18,individual_width,13.0,public Measurements,G4
18,individual_width,12.97,public Measurements,G5
18,individual_width,13.04,public Measurements,G6
18,individual_width,12.98,public Measurements,G7
18,individual_width,12.97,public Measurements,G8
18,individual_width,13.05,public Measurements,G9
18,individual_width,12.96,public Measurements,G10
18,individual_width,12.97,public Measurements,G11
18,individual_width,13.05,public Measurements,G12
18,individual_width,12.9,public Measurements,G13
18,individual_width,12.96,public Measurements,G14
18,individual_width,12.88,public Measurements,G15
18,individual_width,12.92,public Measurements,G16
18,individual_width,12.94,public Measurements,G17
18,individual_width,12.99,public Measurements,G18
18,individual_width,12.92,public Measurements,G19
18,individual_width,12.98,public Measurements,G20
18,individual_width,12.99,public Measurements,G21
18,individual_width,12.95,public Measurements,G22
11,stack_height_four_copies,44.56,legacy Sheet1,B3
11,individual_width,15.96,legacy Sheet1,B6
11,individual_width,16.08,legacy Sheet1,B7
11,individual_width,16.05,legacy Sheet1,B8
11,individual_width,16.02,legacy Sheet1,B9
11,individual_width,16.05,legacy Sheet1,B10
11,individual_width,15.98,legacy Sheet1,B11
11,individual_width,16.07,legacy Sheet1,B12
11,individual_width,16.04,legacy Sheet1,B13
11,individual_width,16.03,legacy Sheet1,B14
11,individual_width,16.07,legacy Sheet1,B15
11,individual_width,16.01,legacy Sheet1,B16
11,individual_width,16.07,legacy Sheet1,B17
11,individual_width,16.1,legacy Sheet1,B18
11,individual_width,16.07,legacy Sheet1,B19
11,individual_width,16.12,legacy Sheet1,B20
11,individual_width,16.01,legacy Sheet1,B21
11,individual_width,16.14,legacy Sheet1,B22
11,individual_width,16.05,legacy Sheet1,B23
11,individual_width,16.08,legacy Sheet1,B24
11,individual_width,16.1,legacy Sheet1,B25
13,stack_height_four_copies,50.6,legacy Sheet1,E3
13,individual_width,15.32,legacy Sheet1,E6
13,individual_width,15.26,legacy Sheet1,E7
13,individual_width,15.32,legacy Sheet1,E8
13,individual_width,15.32,legacy Sheet1,E9
13,individual_width,15.26,legacy Sheet1,E10
13,individual_width,15.26,legacy Sheet1,E11
13,individual_width,15.25,legacy Sheet1,E12
13,individual_width,15.31,legacy Sheet1,E13
13,individual_width,15.22,legacy Sheet1,E14
13,individual_width,15.3,legacy Sheet1,E15
13,individual_width,15.22,legacy Sheet1,E16
13,individual_width,15.27,legacy Sheet1,E17
13,individual_width,15.27,legacy Sheet1,E18
13,individual_width,15.23,legacy Sheet1,E19
13,individual_width,15.31,legacy Sheet1,E20
13,individual_width,15.26,legacy Sheet1,E21
13,individual_width,15.34,legacy Sheet1,E22
13,individual_width,15.25,legacy Sheet1,E23
13,individual_width,15.31,legacy Sheet1,E24
13,individual_width,15.28,legacy Sheet1,E25
DS,stack_height_four_copies,65.25,legacy Sheet1,H3
DS,individual_width,19.37,legacy Sheet1,H6
DS,individual_width,19.26,legacy Sheet1,H7
DS,individual_width,19.44,legacy Sheet1,H8
DS,individual_width,19.67,legacy Sheet1,H9
DS,individual_width,19.55,legacy Sheet1,H10
DS,individual_width,19.36,legacy Sheet1,I6
DS,individual_width,19.18,legacy Sheet1,I7
DS,individual_width,19.1,legacy Sheet1,I8
DS,individual_width,19.14,legacy Sheet1,I9
DS,individual_width,19.29,legacy Sheet1,I10
DS,individual_width,19.44,legacy Sheet1,J6
DS,individual_width,19.23,legacy Sheet1,J7
DS,individual_width,19.32,legacy Sheet1,J8
DS,individual_width,19.57,legacy Sheet1,J9
DS,individual_width,19.61,legacy Sheet1,J10
DS,individual_width,19.32,legacy Sheet1,K6
DS,individual_width,19.31,legacy Sheet1,K7
DS,individual_width,19.4,legacy Sheet1,K8
DS,individual_width,19.54,legacy Sheet1,K9
DS,individual_width,19.48,legacy Sheet1,K10
AD,stack_height_four_copies,61.65,legacy Sheet1,H15
AD,individual_width,17.47,legacy Sheet1,H18
AD,individual_width,17.56,legacy Sheet1,H19
AD,individual_width,17.51,legacy Sheet1,H20
AD,individual_width,17.63,legacy Sheet1,H21
AD,individual_width,17.61,legacy Sheet1,H22
AD,individual_width,17.5,legacy Sheet1,I18
AD,individual_width,17.47,legacy Sheet1,I19
AD,individual_width,17.58,legacy Sheet1,I20
AD,individual_width,17.48,legacy Sheet1,I21
AD,individual_width,17.57,legacy Sheet1,I22
AD,individual_width,17.63,legacy Sheet1,J18
AD,individual_width,17.65,legacy Sheet1,J19
AD,individual_width,17.65,legacy Sheet1,J20
AD,individual_width,17.65,legacy Sheet1,J21
AD,individual_width,17.67,legacy Sheet1,J22
AD,individual_width,17.65,legacy Sheet1,K18
AD,individual_width,17.64,legacy Sheet1,K19
AD,individual_width,17.64,legacy Sheet1,K20
AD,individual_width,17.65,legacy Sheet1,K21
AD,individual_width,17.68,legacy Sheet1,K22
F,recorded_mean_width,14.99,legacy Mod CSA,C11 (formula input)
F,analysis_height,12.9725,legacy Mod CSA,B11
8,width_correction,0.02,legacy Mod CSA,N20
10,width_correction,0.02,legacy Mod CSA,N20
11,width_correction,0.02,legacy Mod CSA,N20
12,width_correction,0.02,legacy Mod CSA,N20
DS,width_correction,0.53,legacy Mod CSA,N21
13,width_correction,0.02,legacy Mod CSA,N20
AD,width_correction,0.47,legacy Mod CSA,N22
F,width_correction,0.02,legacy Mod CSA,N20
14,width_correction,0.02,legacy Mod CSA,N20
16,width_correction,0.02,legacy Mod CSA,N20
18,width_correction,0.02,legacy Mod CSA,N20


==> anc/model_curve.csv <==
x_log_ar_over_h,CSA,modified_CSA
-0.8,0.11815906921775299,0.0203526820442154
-0.796,0.11894381236720675,0.02069096379875068
-0.792,0.11973272154369197,0.021034681340238694
-0.788,0.12052580563923132,0.021383916543789284
-0.784,0.1213230733959092,0.021738752353820737
-0.78,0.12212453340378648,0.02209927279293228
-0.776,0.12293019409881323,0.022465562970675524
-0.772,0.12374006376074342,0.022837709092217863
-0.768,0.12455415051105123,0.023215798466889426
-0.764,0.12537246231084853,0.023599919516605405
-0.76,0.1261950069588057,0.023990161784155247
-0.756,0.12702179208907394,0.024386615941349638
-0.752,0.1278528251692126,0.024789373797016748
-0.748,0.12868811349811693,0.025198528304837396
-0.744,0.12952766420395412,0.025614173571010892
-0.74,0.1303714842421012,0.02603640486174049
-0.736,0.13121958039308945,0.026465318610528827
-0.732,0.13207195926055226,0.026901012425272392
-0.728,0.13292862726918153,0.027343585095145007
-0.7240000000000001,0.13378959066268936,0.027793136597258607
-0.7200000000000001,0.1346548555017767,0.0282497681030902
-0.7160000000000001,0.13552442766211048,0.028713581984663398
-0.7120000000000001,0.13639831283230708,0.029184681820472163
-0.7080000000000001,0.13727651651192596,0.02966317240113508
-0.7040000000000001,0.138159044009471,0.030149159734766874
-0.7000000000000001,0.13904590044040266,0.03064275105205493
-0.6960000000000001,0.13993709072515947,0.031144054811026996
-0.6920000000000001,0.14083261958718962,0.031653180701496614
-0.6880000000000001,0.14173249155099432,0.03217023964917254
-0.684,0.1426367109401836,0.03269534381941816
-0.68,0.14354528187554116,0.033228606620645064
-0.676,0.14445820827310596,0.033770142707327935
-0.672,0.14537549384226434,0.03432006798262364
-0.668,0.1462971420838557,0.03487849960057961
-0.664,0.1472231562882944,0.03544555596791609
-0.66,0.14815353953370458,0.03602135674536518
-0.656,0.14908829468407103,0.03660602284855036
-0.652,0.15002742438740635,0.03719967644838994
-0.648,0.15097093107393378,0.03780244097100642
-0.644,0.15191881695428688,0.03841444109712451
-0.64,0.15287108401772775,0.03903580276094009
-0.636,0.15382773403038197,0.0396666531484412
-0.632,0.15478876853349377,0.040307120695163144
-0.628,0.15575418884169767,0.04095733508335756
-0.6240000000000001,0.15672399604131348,0.041617427238557936
-0.6200000000000001,0.15769819098865756,0.04228752932551981
-0.6160000000000001,0.15867677430837768,0.042967774743517484
-0.6120000000000001,0.1596597463918087,0.04365829812097618
-0.6080000000000001,0.16064710739534893,0.04435923530941878
-0.6040000000000001,0.16163885723885907,0.04507072337670653
-0.6000000000000001,0.16263499560408634,0.04579290059955339
-0.5960000000000001,0.16363552193310915,0.046525906455290734
-0.5920000000000001,0.16464043542680673,0.04726988161286182
-0.5880000000000001,0.1656497350433549,0.04802496792302446
-0.5840000000000001,0.16666341949674413,0.04879130840773772
-0.5800000000000001,0.16768148725532595,0.049569047248712396
-0.5760000000000001,0.16870393654038351,0.05035832977510039
-0.5720000000000001,0.1697307653247302,0.05115930245030148
-0.5680000000000001,0.1707619713313343,0.051972112857863205
-0.5640000000000001,0.17179755203197278,0.05279690968645116
-0.56,0.17283750464591152,0.05363384271386524
-0.556,0.17388182613861602,0.05448306279007896
-0.552,0.1749305132204909,0.055344721819277354
-0.548,0.17598356234564883,0.05621897274086919
-0.544,0.17704096971070893,0.05710596950944937
-0.54,0.17810273125362897,0.058005867073688246
-0.536,0.1791688426525655,0.05891882135412161
-0.532,0.18023929932476757,0.059844989219818394
-0.528,0.18131409642550234,0.06078452846390111
-0.524,0.18239322884701403,0.06173759777789493
-0.52,0.1834766912175141,0.06270435672487985
-0.516,0.18456447790020825,0.06368496571142382
-0.512,0.18565658299235532,0.06467958595827003
-0.508,0.18675300032436037,0.06568837946975557
-0.504,0.18785372345890605,0.06671150900193845
-0.5,0.18895874569011506,0.06774913802940613
-0.49600000000000005,0.19006806004275323,0.0688014307107459
-0.49200000000000005,0.19118165927146413,0.06986855185264983
-0.48800000000000004,0.19229953586004522,0.07095066687263486
-0.48400000000000004,0.19342168202075738,0.07204794176035241
-0.48000000000000004,0.19454808969367432,0.07316054303746722
-0.47600000000000003,0.1956787505460702,0.07428863771608282
-0.47200000000000003,0.19681365597184308,0.07543239325569112
-0.468,0.19795279709098101,0.07659197751862774
-0.464,0.19909616474906344,0.07776755872400974
-0.46,0.20024374951680513,0.07895930540013837
-0.456,0.20139554168963902,0.08016738633534687
-0.452,0.20255153128733816,0.0813919705272739
-0.44800000000000006,0.20371170805368044,0.08263322713054726
-0.44400000000000006,0.20487606145615134,0.08389132540285814
-0.44000000000000006,0.20604458068569165,0.08516643464941356
-0.43600000000000005,0.20721725465648289,0.08645872416574804
-0.43200000000000005,0.20839407200577753,0.08776836317888385
-0.42800000000000005,0.20957502109376935,0.08909552078682434
-0.42400000000000004,0.21076009000350715,0.09044036589637036
-0.42000000000000004,0.2119492665408509,0.09180306715924769
-0.41600000000000004,0.21314253823447094,0.09318379290653686
-0.41200000000000003,0.21433989233589013,0.09458271108139683
-0.40800000000000003,0.21554131581956903,0.09599998917007552
-0.404,0.2167467953830352,0.0974357941312022
-0.4,0.21795631744705624,0.09889029232335786
-0.396,0.2191698681558566,0.10036364943092105
-0.392,0.22038743337737832,0.10185603038818812
-0.388,0.22160899870358697,0.10336759930177004
-0.384,0.22283454945082104,0.10489851937126728
-0.38000000000000006,0.22406407066018652,0.10644895280822822
-0.37600000000000006,0.22529754709799577,0.10801906075339739
-0.37200000000000005,0.22653496325625289,0.10960900319226269
-0.36800000000000005,0.22777630335318044,0.11121893886891007
-0.36400000000000005,0.2290215513337963,0.11284902519820247
-0.36000000000000004,0.23027069087053098,0.11449941817629318
-0.35600000000000004,0.23152370536389266,0.11617027228949436
-0.35200000000000004,0.23278057794317708,0.11786174042151892
-0.34800000000000003,0.23404129146722297,0.1195739737591182
-0.34400000000000003,0.2353058285252112,0.1213071216961384
-0.34,0.23657417143751158,0.12306133173602557
-0.336,0.23784630225657366,0.12483674939280605
-0.332,0.23912220276786234,0.1266335180905759
-0.328,0.24040185449084028,0.12845177906153463
-0.324,0.24168523867999447,0.13029167124260005
-0.32000000000000006,0.2429723363259083,0.13215333117064573
-0.31600000000000006,0.24426312815637796,0.13403689287640397
-0.31200000000000006,0.24555759463757554,0.1359424877770816
-0.30800000000000005,0.24685571597525557,0.1378702445677378
-0.30400000000000005,0.24815747211600647,0.13982028911147537
-0.30000000000000004,0.24946284274854746,0.14179274432850375
-0.29600000000000004,0.2507718073050692,0.1437877300841301
-0.29200000000000004,0.2520843449626198,0.1458053630757421
-0.28800000000000003,0.253400434644533,0.147845756718846
-0.28400000000000003,0.25472005502190254,0.14990902103223067
-0.28,0.25604318451509966,0.15199526252232767
-0.276,0.2573698012953334,0.15410458406684252
-0.272,0.2586998832862547,0.1562370847977358
-0.268,0.26003340816560394,0.15839285998363556
-0.264,0.2613703533669014,0.16057200091176665
-0.26,0.2627106960811788,0.16277459476948244
-0.256,0.264054413258756,0.16500072452549494
-0.252,0.2654014816110565,0.1672504688108928
-0.248,0.266751877612467,0.16952390180004934
-0.244,0.2681055775022365,0.17182109309151872
-0.24,0.2694625572864182,0.17414210758902726
-0.236,0.27082279273985066,0.1764870053826647
-0.23199999999999998,0.27218625940817964,0.17885584163038742
-0.22799999999999998,0.27355293260992053,0.18124866643994703
-0.22399999999999998,0.2749227874385588,0.18366552475135953
-0.22000000000000008,0.2762957987646911,0.18610645622003594
-0.21600000000000008,0.2776719412382047,0.1885714951006958
-0.21200000000000008,0.27905118929049333,0.19106067013218594
-0.20800000000000007,0.2804335171367148,0.1935740044233372
-0.20400000000000007,0.281818898778081,0.19611151533998158
-0.20000000000000007,0.28320730800418936,0.19867321439326893
-0.19600000000000006,0.2845987183953874,0.20125910712941178
-0.19200000000000006,0.285993103325175,0.2038691930209978
-0.18800000000000006,0.2873904359626418,0.20650346536000733
-0.18400000000000005,0.2887906892749388,0.20916191115267516
-0.18000000000000005,0.29019383602978455,0.2118445110163385
-0.17600000000000005,0.29159984879800604,0.2145512390784147
-0.17200000000000004,0.293008699956112,0.2172820628776523
-0.16800000000000004,0.2944203616888986,0.2200369432677995
-0.16400000000000003,0.2958348059920888,0.22281583432383892
-0.16000000000000003,0.297252004675001,0.22561868325093146
-0.15600000000000003,0.2986719293632514,0.22844543029622005
-0.15200000000000002,0.30009455150148356,0.23129600866363706
-0.14800000000000002,0.30151984235613116,0.23417034443186596
-0.14400000000000002,0.30294777301820697,0.23706835647560026
-0.14,0.3043783144061225,0.23998995639024995
-0.136,0.3058114372685332,0.2429350484202364
-0.132,0.30724711218721346,0.24590352939102528
-0.128,0.3086853095799571,0.24889528864503696
-0.124,0.3101259997035025,0.25191020798157526
-0.12,0.311569152656485,0.2549481616009181
-0.11599999999999999,0.31301473838241345,0.25800901605270427
-0.11199999999999999,0.3144627266726686,0.2610926301887504
-0.10799999999999998,0.3159130871695284,0.26419885512043545
-0.10399999999999998,0.3173657893692119,0.2673275341807749
-0.09999999999999998,0.3188208026249476,0.2704785028913169
-0.09600000000000009,0.3202780961500623,0.273651588933979
-0.09200000000000008,0.3217376390210891,0.27684661212794465
-0.08800000000000008,0.3231994001808971,0.2800633844117345
-0.08400000000000007,0.32466334844183786,0.28330170983056097
-0.08000000000000007,0.3261294524889119,0.28656138452907226
-0.07600000000000007,0.3275976808829515,0.28984219674958545
-0.07200000000000006,0.3290680020638207,0.29314392683590196
-0.06800000000000006,0.33054038435363087,0.296466347242796
-0.06400000000000006,0.33201479595997196,0.2998092225512589
-0.06000000000000005,0.3334912049791582,0.303172309489575
-0.05600000000000005,0.3349695793994877,0.3065553569603018
-0.052000000000000046,0.33644988710451273,0.3099581060732129
-0.04800000000000004,0.3379320958763272,0.3133802901842715
-0.04400000000000004,0.3394161733988599,0.31682163494067006
-0.040000000000000036,0.3409020872611821,0.3202818583319907
-0.03600000000000003,0.34238980496082405,0.32376067074751447
-0.03200000000000003,0.3438792939071005,0.32725777503970954
-0.028000000000000025,0.34537052142444424,0.3307728665939147
-0.02400000000000002,0.3468634547557482,0.33430563340423314
-0.020000000000000018,0.3483580610657139,0.33785575615563573
-0.016000000000000014,0.3498543074442051,0.3414229083122696
-0.01200000000000001,0.35135216090960897,0.3450067562119588
-0.008000000000000007,0.3528515884121991,0.34860695916687107
-0.0040000000000000036,0.35435255683750455,0.3522231695703231
0.0,0.3558550330096808,0.3558550330096808
0.0040000000000000036,0.3573589836948827,0.35950218838530634
0.008000000000000007,0.35886437560464013,0.36316426803549395
0.01200000000000001,0.3603711753992327,0.36684089786732615
0.016000000000000014,0.3618793496910664,0.3705316974933768
0.020000000000000018,0.36338886504804735,0.37423628037417184
0.02400000000000002,0.36489968799695616,0.37795425396631854
0.028000000000000025,0.36641178502681815,0.38168521987619675
0.03200000000000003,0.3679251225922716,0.38542877401910186
0.03599999999999992,0.3694396671169321,0.38918450678372096
0.039999999999999925,0.3709553849967524,0.3929520032018116
0.04399999999999993,0.3724722426033765,0.39673084312294565
0.04799999999999993,0.373990206287489,0.4005206013941764
0.051999999999999935,0.3755092423821562,0.40432084804447177
0.05599999999999994,0.37702931720616095,0.4081311484737554
0.05999999999999994,0.3785503970673294,0.411951063646386
0.06399999999999995,0.3800724482658482,0.4157801502888981
0.06799999999999995,0.3815954370975726,0.4196179610918233
0.07199999999999995,0.3831193298573249,0.4234640449154008
0.07599999999999996,0.38464409284218104,0.42731794699898
0.07999999999999996,0.3861696923547463,0.43117920917391495
0.08399999999999996,0.3876960947064183,0.43504737007973987
0.08799999999999997,0.3892232662206375,0.43892196538341305
0.09199999999999997,0.3907511732361244,0.44280252800141034
0.09599999999999997,0.3922797821101013,0.44668858832444214
0.09999999999999998,0.3938090592215008,0.4505796744445686
0.10399999999999998,0.39533897097415793,0.45447531238447814
0.10799999999999998,0.39686948379998555,0.4583750263286934
0.11199999999999999,0.39840056416213476,0.4622783388564682
0.11599999999999999,0.39993217855813645,0.46618477117612883
0.12,0.4014642935230256,0.4700938433606208
0.124,0.4029968756324467,0.47400507458400903
0.128,0.4045298915057398,0.4779179833586878
0.132,0.40606330780900857,0.4818320877730523
0.136,0.40759709125816534,0.4857469057293774
0.14,0.40913120862195795,0.48966195518165984
0.14400000000000002,0.4106656267249731,0.4935767543731712
0.14800000000000002,0.4122003124506197,0.49749082207347545
0.15200000000000002,0.4137352327440881,0.5014036778146608
0.15600000000000003,0.41527035461528783,0.5053148421265456
0.15999999999999992,0.41680564514176077,0.5092238367706083
0.16399999999999992,0.4183410714715712,0.5131301849724066
0.16799999999999993,0.41987660082617073,0.5170334116522435
0.17199999999999993,0.4214122005032389,0.5209330436538481
0.17599999999999993,0.4229478378794983,0.5248286099708398
0.17999999999999994,0.42448348041350337,0.5287196419707485
0.18399999999999994,0.4260190956484039,0.5326056736163692
0.18799999999999994,0.42755465121468084,0.5364862416842345
0.19199999999999995,0.42909011483285586,0.540360885979991
0.19599999999999995,0.4306254543161727,0.5442291495504753
0.19999999999999996,0.43216063757325096,0.5480905788922887
0.20399999999999996,0.4336956326107114,0.5519447241566754
0.20799999999999996,0.43523040753577336,0.5557911393505175
0.21199999999999997,0.4367649305588216,0.5596293825332662
0.21599999999999997,0.4382991699959451,0.563459016009634
0.21999999999999997,0.43983309427144557,0.5672796065178836
0.22399999999999998,0.4413666719203161,0.5710907254135528
0.22799999999999998,0.44289987159068933,0.5748919488484656
0.23199999999999998,0.4444326620462541,0.5786828579448839
0.236,0.44596501216864337,0.5824630389646693
0.24,0.4474968909597884,0.5862320834733228
0.244,0.4490282675442422,0.5899895884987861
0.248,0.4505591111714722,0.5937351566848974
0.252,0.4520893912181194,0.5974683964393943
0.256,0.45361907719022676,0.6011889220763763
0.26,0.45514813872543214,0.6048963539531378
0.264,0.45667654559513315,0.6085903186013017
0.268,0.4582042677066144,0.6122704488521815
0.272,0.45973127510514455,0.615936383956316
0.276,0.46125753797603875,0.619587769697128
0.28,0.46278302664668847,0.6232242584986643
0.28400000000000003,0.4643077115885563,0.6268455095273843
0.28800000000000003,0.4658315634191388,0.6304511887879761
0.29200000000000004,0.46735455290389316,0.6340409692131806
0.29600000000000004,0.46887665095813225,0.6376145307476201
0.30000000000000004,0.47039782864888413,0.641171560425628
0.30400000000000005,0.47191805719671587,0.6447117524430909
0.30800000000000005,0.4734373079775266,0.6482348082233206
0.31200000000000006,0.47495555252430255,0.6517404364769763
0.31600000000000006,0.47647276252883997,0.6552283532560719
0.32000000000000006,0.47798890984343123,0.6586982820021035
0.32400000000000007,0.4795039664825186,0.6621499535883492
0.32800000000000007,0.4810179046243117,0.6655831063563844
0.3320000000000001,0.4825306966123709,0.6689974861468813
0.3360000000000001,0.484042314957155,0.6723928463247495
0.3400000000000001,0.4855527323375364,0.6757689477986975
0.3440000000000001,0.48706192160227846,0.679125559035283
0.3480000000000001,0.48856985577148027,0.682462456067545
0.3520000000000001,0.4900765080379861,0.6857794224982969
0.35599999999999987,0.4915818517687597,0.6890762494981805
0.3599999999999999,0.4930858605062247,0.6923527357985753
0.3639999999999999,0.494588507969569,0.6956086876794654
0.3679999999999999,0.49608976805601634,0.6988439189523754
0.3719999999999999,0.4975896148420619,0.702058250938479
0.3759999999999999,0.49908802258467433,0.7052515124420008
0.3799999999999999,0.5005849657224625,0.7084235397190255
0.3839999999999999,0.5020804188768087,0.7115741764418372
0.3879999999999999,0.5035743568529678,0.714703273658912
0.3919999999999999,0.5050667546411316,0.7178106897506893
0.3959999999999999,0.5065575874174593,0.7208962903812534
0.3999999999999999,0.5080468305450745,0.7239599484460517
0.4039999999999999,0.5095344595750289,0.7270015440157862
0.4079999999999999,0.5110204502472306,0.7300209642766092
0.4119999999999999,0.5125047784913416,0.733018103466761
0.4159999999999999,0.5139874204276387,0.7359928628097823
0.41999999999999993,0.5154683523678454,0.7389451504444433
0.42399999999999993,0.5169475508159267,0.7418748813515228
0.42799999999999994,0.5184249924688537,0.7447819772775758
0.43199999999999994,0.519900654217335,0.7476663666558305
0.43599999999999994,0.5213745131465148,0.7505279845243488
0.43999999999999995,0.5228465465366403,0.7533667724415891
0.44399999999999995,0.5243167318636959,0.7561826783995111
0.44799999999999995,0.5257850468000049,0.7589756567343524
0.45199999999999996,0.5272514692148029,0.761745668035219
0.45599999999999996,0.5287159771747746,0.7644926790506192
0.45999999999999996,0.5301785489445644,0.7672166625930762
0.46399999999999997,0.5316391629872533,0.7699175974419489
0.46799999999999997,0.5330977979648053,0.7725954682445927
0.472,0.5345544327384841,0.7752502654159872
0.476,0.536009046369239,0.7778819850369565
0.48,0.5374616181180611,0.7804906287511084
0.484,0.5389121274463101,0.783076203660612
0.488,0.5403605540160104,0.7856387222209354
0.492,0.5418068776901186,0.7881782021346603
0.496,0.5432510785327642,0.7906946662444891
0.5,0.5446931368094572,0.7931881424255564
0.504,0.5461330329872711,0.795658663477154
0.508,0.5475707477349965,0.7981062670139809
0.512,0.5490062619232662,0.8005309953570168
0.516,0.5504395566246542,0.8029328954241254
0.52,0.5518706131137459,0.8053120186204848
0.524,0.5532994128671828,0.8076684207289421
0.528,0.5547259375636793,0.8100021618003819
0.532,0.5561501690840134,0.812313306044205
0.536,0.5575720895109928,0.8146019217189986
0.54,0.5589916811293927,0.816868081023485
0.544,0.5604089264258705,0.8191118599878311
0.548,0.5618238080888531,0.8213333383653929
0.552,0.5632363090084028,0.8235325995249769
0.556,0.5646464122760539,0.8257097303436816
0.56,0.5660541011846298,0.8278648211003972
0.5640000000000001,0.5674593592280334,0.8299979653700249
0.5680000000000001,0.5688621701010141,0.8321092599184791
0.5720000000000001,0.5702625176989131,0.8341988045985346
0.5760000000000001,0.5716603861173848,0.836266702246576
0.5800000000000001,0.5730557596520949,0.8383130585803028
0.5840000000000001,0.5744486227983975,0.8403379820974427
0.5880000000000001,0.5758389602509899,0.8423415839755223
0.5920000000000001,0.5772267569035454,0.8443239779727411
0.5960000000000001,0.5786119978483252,0.8462852803299917
0.6000000000000001,0.5799946683757689,0.848225609674069
0.6040000000000001,0.5813747539740652,0.8501450869221033
0.6079999999999999,0.5827522403287015,0.8520438351872569
0.6119999999999999,0.5841271133219937,0.8539219796857141
0.6159999999999999,0.585499359032597,0.8557796476449966
0.6199999999999999,0.5868689637349964,0.8576169682136331
0.6239999999999999,0.5882359138989788,0.8594340723722077
0.6279999999999999,0.5896001961890867,0.8612310928458125
0.6319999999999999,0.5909617974640528,0.8630081640179227
0.6359999999999999,0.5923207047762176,0.864765421845719
0.6399999999999999,0.593676905370929,0.8665030037768668
0.6439999999999999,0.5950303866859229,0.8682210486677749
0.6479999999999999,0.5963811363506903,0.8699196967033418
0.6519999999999999,0.597729142185825,0.8715990893182031
0.6559999999999999,0.5990743922023547,0.8732593691194879
0.6599999999999999,0.6004168746010587,0.874900679811094
0.6639999999999999,0.6017565777717678,0.8765231661194857
0.6679999999999999,0.6030934902926484,0.878126973721018
0.6719999999999999,0.6044276009294736,0.8797122491707935
0.6759999999999999,0.6057588986348781,0.8812791398330481
0.6799999999999999,0.6070873725475988,0.8828277938130685
0.6839999999999999,0.6084130119917022,0.8843583598906393
0.688,0.6097358064757968,0.8858709874550146
0.692,0.6110557456922332,0.887365826441412
0.696,0.61237281951629,0.888843027269022
0.7,0.6136870180053476,0.8903027407805252
0.704,0.6149983313980496,0.8917451181831131
0.708,0.6163067501134514,0.893170310990997
0.712,0.6176122647501573,0.8945784709694015
0.716,0.6189148660854455,0.8959697500800272
0.72,0.6202145450743832,0.8973443004279734
0.724,0.6215112928489284,0.898702274210105
0.728,0.6228051007170237,0.9000438236648535
0.732,0.6240959601616775,0.9013691010234363
0.736,0.6253838628400354,0.9026782584624765
0.74,0.6266688005824447,0.9039714480580149
0.744,0.627950765391504,0.9052488217408876
0.748,0.6292297494411085,0.9065105312534627
0.752,0.6305057450754845,0.9077567281077112
0.756,0.6317787448082139,0.9089875635445976
0.76,0.6330487413212533,0.9102031884947723
0.764,0.634315727463942,0.9114037535405447
0.768,0.6355796962520042,0.9125894088791199
0.772,0.6368406408665426,0.9137603042870794
0.776,0.6380985546530256,0.9149165890860859
0.78,0.6393534311202662,0.9160584121097904
0.784,0.640605263939396,0.917185921671926
0.788,0.6418540469428302,0.9182992655355623
0.792,0.6430997741232292,0.9193985908835044
0.796,0.6443424396324515,0.9204840442898139
0.8,0.6455820377805039,0.9215557716924309


==> anc/pentagonal_counts.csv <==
label,h_mm,r_mm,base_count,total_count
8,7.93,10.877454474549577,3985,4509
10,9.9075,9.709416801840987,3701,5451
11,11.14,8.886041452338176,1491,2879
12,11.8275,8.842647719584923,2276,5070
DS,16.3125,11.00542452719134,715,2056
13,12.65,8.456526416041644,512,1545
AD,15.4125,9.98581000409101,890,2921
F,12.9725,8.29732393154563,630,2131
14,13.84,8.16686634008362,1049,4734
16,15.8125,7.633151066538831,601,5091
18,17.8475,7.181800967264546,280,4681


==> anc/requirements.txt <==
numpy>=1.24


==> anc/roll_records.csv <==
sheet,source_row,frame_id,hurst_entry,naleo_entry,bases,sides,total,encoding
DSB,2,2,32,,0,2,2,face_digits_base_67
DSB,3,3,17,,1,1,2,face_digits_base_67
DSB,4,4,34,,0,2,2,face_digits_base_67
DSB,5,5,34,,0,2,2,face_digits_base_67
DSB,6,6,12,,0,2,2,face_digits_base_67
DSB,7,7,15,,0,2,2,face_digits_base_67
DSB,8,8,46,,1,1,2,face_digits_base_67
DSB,9,9,34,,0,2,2,face_digits_base_67
DSB,10,10,45,,0,2,2,face_digits_base_67
DSB,11,11,47,,1,1,2,face_digits_base_67
DSB,12,12,27,,1,1,2,face_digits_base_67
DSB,13,13,66,,2,0,2,face_digits_base_67
DSB,14,14,45,,0,2,2,face_digits_base_67
DSB,15,15,15,,0,2,2,face_digits_base_67
DSB,16,16,36,,1,1,2,face_digits_base_67
DSB,17,17,12,,0,2,2,face_digits_base_67
DSB,18,18,2,,0,1,1,face_digits_base_67
DSB,19,19,45,,0,2,2,face_digits_base_67
DSB,20,20,37,,1,1,2,face_digits_base_67
DSB,21,21,17,,1,1,2,face_digits_base_67
DSB,22,22,22,,0,2,2,face_digits_base_67
DSB,23,23,37,,1,1,2,face_digits_base_67
DSB,24,24,23,,0,2,2,face_digits_base_67
DSB,25,25,44,,0,2,2,face_digits_base_67
DSB,26,26,57,,1,1,2,face_digits_base_67
DSB,27,27,37,,1,1,2,face_digits_base_67
DSB,28,28,66,,2,0,2,face_digits_base_67
DSB,29,29,16,,1,1,2,face_digits_base_67
DSB,30,30,37,,1,1,2,face_digits_base_67
DSB,31,31,24,,0,2,2,face_digits_base_67
DSB,32,32,67,,2,0,2,face_digits_base_67
DSB,33,33,13,,0,2,2,face_digits_base_67
DSB,34,34,67,,2,0,2,face_digits_base_67
DSB,35,35,37,,1,1,2,face_digits_base_67
DSB,36,36,24,,0,2,2,face_digits_base_67
DSB,37,37,35,,0,2,2,face_digits_base_67
DSB,38,38,26,,1,1,2,face_digits_base_67
DSB,39,39,13,,0,2,2,face_digits_base_67
DSB,40,40,27,,1,1,2,face_digits_base_67
DSB,41,41,56,,1,1,2,face_digits_base_67
DSB,42,42,22,,0,2,2,face_digits_base_67
DSB,43,43,62,,1,1,2,face_digits_base_67
DSB,44,44,14,,0,2,2,face_digits_base_67
DSB,45,45,47,,1,1,2,face_digits_base_67
DSB,46,46,67,,2,0,2,face_digits_base_67
DSB,47,47,23,,0,2,2,face_digits_base_67
DSB,48,48,27,,1,1,2,face_digits_base_67
DSB,49,49,46,,1,1,2,face_digits_base_67
DSB,50,50,17,,1,1,2,face_digits_base_67
DSB,51,51,12,,0,2,2,face_digits_base_67
DSB,52,52,24,,0,2,2,face_digits_base_67
DSB,53,53,17,,1,1,2,face_digits_base_67
DSB,54,54,46,,1,1,2,face_digits_base_67
DSB,55,55,66,,2,0,2,face_digits_base_67
DSB,56,56,56,,1,1,2,face_digits_base_67
DSB,57,57,23,,0,2,2,face_digits_base_67
DSB,58,58,56,,1,1,2,face_digits_base_67
DSB,59,59,13,,0,2,2,face_digits_base_67
DSB,60,60,35,,0,2,2,face_digits_base_67
DSB,61,61,45,,0,2,2,face_digits_base_67
DSB,62,62,23,,0,2,2,face_digits_base_67
DSB,63,63,46,,1,1,2,face_digits_base_67
DSB,64,64,14,,0,2,2,face_digits_base_67
DSB,65,65,57,,1,1,2,face_digits_base_67
DSB,66,66,27,,1,1,2,face_digits_base_67
DSB,67,67,27,,1,1,2,face_digits_base_67
DSB,68,68,22,,0,2,2,face_digits_base_67
DSB,69,69,14,,0,2,2,face_digits_base_67
DSB,70,70,17,,1,1,2,face_digits_base_67
DSB,71,71,26,,1,1,2,face_digits_base_67
DSB,72,72,14,,0,2,2,face_digits_base_67
DSB,73,73,15,,0,2,2,face_digits_base_67
DSB,74,74,66,,2,0,2,face_digits_base_67
DSB,75,75,12,,0,2,2,face_digits_base_67
DSB,76,76,45,,0,2,2,face_digits_base_67
DSB,77,77,67,,2,0,2,face_digits_base_67
DSB,78,78,22,,0,2,2,face_digits_base_67
DSB,79,79,77,,2,0,2,face_digits_base_67
DSB,80,80,26,,1,1,2,face_digits_base_67
DSB,81,81,56,,1,1,2,face_digits_base_67
DSB,82,82,45,,0,2,2,face_digits_base_67
DSB,83,83,15,,0,2,2,face_digits_base_67
DSB,84,84,46,,1,1,2,face_digits_base_67
DSB,85,85,57,,1,1,2,face_digits_base_67
DSB,86,86,26,,1,1,2,face_digits_base_67
DSB,87,87,67,,2,0,2,face_digits_base_67
DSB,88,88,15,,0,2,2,face_digits_base_67
DSB,89,89,34,,0,2,2,face_digits_base_67
DSB,90,90,22,,0,2,2,face_digits_base_67
DSB,91,91,13,,0,2,2,face_digits_base_67
DSB,92,92,35,,0,2,2,face_digits_base_67
DSB,93,93,45,,0,2,2,face_digits_base_67
DSB,94,94,27,,1,1,2,face_digits_base_67
DSB,95,95,15,,0,2,2,face_digits_base_67
DSB,96,96,24,,0,2,2,face_digits_base_67
DSB,97,97,26,,1,1,2,face_digits_base_67
DSB,98,98,16,,1,1,2,face_digits_base_67
DSB,99,99,16,,1,1,2,face_digits_base_67
DSB,100,100,36,,1,1,2,face_digits_base_67
DSB,101,101,34,,0,2,2,face_digits_base_67
DSB,102,102,12,,0,2,2,face_digits_base_67
DSB,103,103,27,,1,1,2,face_digits_base_67
DSB,104,104,36,,1,1,2,face_digits_base_67
DSB,105,105,24,,0,2,2,face_digits_base_67
DSB,106,106,14,,0,2,2,face_digits_base_67
DSB,107,107,27,,1,1,2,face_digits_base_67
DSB,108,108,66,,2,0,2,face_digits_base_67
DSB,109,109,11,,0,2,2,face_digits_base_67
DSB,110,110,57,,1,1,2,face_digits_base_67
DSB,111,111,45,,0,2,2,face_digits_base_67
DSB,112,112,26,,1,1,2,face_digits_base_67
DSB,113,113,22,,0,2,2,face_digits_base_67
DSB,114,114,44,,0,2,2,face_digits_base_67
DSB,115,115,14,,0,2,2,face_digits_base_67
DSB,116,116,15,,0,2,2,face_digits_base_67
DSB,117,117,27,,1,1,2,face_digits_base_67
DSB,118,118,11,,0,2,2,face_digits_base_67
DSB,119,119,13,,0,2,2,face_digits_base_67
DSB,120,120,46,,1,1,2,face_digits_base_67
DSB,121,121,13,,0,2,2,face_digits_base_67
DSB,122,122,17,,1,1,2,face_digits_base_67
DSB,123,123,57,,1,1,2,face_digits_base_67
DSB,124,124,47,,1,1,2,face_digits_base_67
DSB,125,125,16,,1,1,2,face_digits_base_67
DSB,126,126,34,,0,2,2,face_digits_base_67
DSB,127,127,6,,1,0,1,face_digits_base_67
DSB,128,128,15,,0,2,2,face_digits_base_67
DSB,129,129,12,,0,2,2,face_digits_base_67
DSB,130,130,27,,1,1,2,face_digits_base_67
DSB,131,131,23,,0,2,2,face_digits_base_67
DSB,132,132,13,,0,2,2,face_digits_base_67
DSB,133,133,25,,0,2,2,face_digits_base_67
DSB,134,134,45,,0,2,2,face_digits_base_67
DSB,135,135,46,,1,1,2,face_digits_base_67
DSB,136,136,46,,1,1,2,face_digits_base_67
DSB,137,137,55,,0,2,2,face_digits_base_67
DSB,138,138,77,,2,0,2,face_digits_base_67
DSB,139,139,25,,0,2,2,face_digits_base_67
DSB,140,140,66,,2,0,2,face_digits_base_67
DSB,141,141,34,,0,2,2,face_digits_base_67
DSB,142,142,16,,1,1,2,face_digits_base_67
DSB,143,143,16,,1,1,2,face_digits_base_67
DSB,144,144,34,,0,2,2,face_digits_base_67
DSB,145,145,13,,0,2,2,face_digits_base_67
DSB,146,146,25,,0,2,2,face_digits_base_67
DSB,147,147,67,,2,0,2,face_digits_base_67
DSB,148,148,37,,1,1,2,face_digits_base_67
DSB,149,149,13,,0,2,2,face_digits_base_67
DSB,150,150,66,,2,0,2,face_digits_base_67
DSB,151,151,46,,1,1,2,face_digits_base_67
DSB,152,152,35,,0,2,2,face_digits_base_67
DSB,153,153,35,,0,2,2,face_digits_base_67
DSB,154,154,37,,1,1,2,face_digits_base_67
DSB,155,155,23,,0,2,2,face_digits_base_67
DSB,156,156,45,,0,2,2,face_digits_base_67
DSB,157,157,26,,1,1,2,face_digits_base_67
DSB,158,158,46,,1,1,2,face_digits_base_67
DSB,159,159,57,,1,1,2,face_digits_base_67
DSB,160,160,12,,0,2,2,face_digits_base_67
DSB,161,161,55,,0,2,2,face_digits_base_67
DSB,162,162,47,,1,1,2,face_digits_base_67
DSB,163,163,13,,0,2,2,face_digits_base_67
DSB,164,164,37,,1,1,2,face_digits_base_67
DSB,165,165,15,,0,2,2,face_digits_base_67
DSB,166,166,46,,1,1,2,face_digits_base_67
DSB,167,167,46,,1,1,2,face_digits_base_67
DSB,168,168,56,,1,1,2,face_digits_base_67
DSB,169,169,23,,0,2,2,face_digits_base_67
DSB,170,170,26,,1,1,2,face_digits_base_67
DSB,171,171,35,,0,2,2,face_digits_base_67
DSB,172,172,66,,2,0,2,face_digits_base_67
DSB,173,173,11,,0,2,2,face_digits_base_67
DSB,174,174,67,,2,0,2,face_digits_base_67
DSB,175,175,45,,0,2,2,face_digits_base_67
DSB,176,176,47,,1,1,2,face_digits_base_67
DSB,177,177,34,,0,2,2,face_digits_base_67
DSB,178,178,46,,1,1,2,face_digits_base_67
DSB,179,179,23,,0,2,2,face_digits_base_67
DSB,180,180,45,,0,2,2,face_digits_base_67
DSB,181,181,46,,1,1,2,face_digits_base_67
DSB,182,182,46,,1,1,2,face_digits_base_67
DSB,183,183,45,,0,2,2,face_digits_base_67
DSB,184,184,27,,1,1,2,face_digits_base_67
DSB,185,185,26,,1,1,2,face_digits_base_67
DSB,186,186,46,,1,1,2,face_digits_base_67
DSB,187,187,17,,1,1,2,face_digits_base_67
DSB,188,188,25,,0,2,2,face_digits_base_67
DSB,189,189,15,,0,2,2,face_digits_base_67
DSB,190,190,67,,2,0,2,face_digits_base_67
DSB,191,191,12,,0,2,2,face_digits_base_67
DSB,192,192,12,,0,2,2,face_digits_base_67
DSB,193,193,35,,0,2,2,face_digits_base_67
DSB,194,194,25,,0,2,2,face_digits_base_67
DSB,195,195,25,,0,2,2,face_digits_base_67
DSB,196,196,47,,1,1,2,face_digits_base_67
DSB,197,197,27,,1,1,2,face_digits_base_67
DSB,198,198,77,,2,0,2,face_digits_base_67
DSB,199,199,12,,0,2,2,face_digits_base_67
DSB,200,200,12,,0,2,2,face_digits_base_67
DSB,201,201,67,,2,0,2,face_digits_base_67
DSB,202,202,67,,2,0,2,face_digits_base_67
DSB,203,203,17,,1,1,2,face_digits_base_67
DSB,204,204,37,,1,1,2,face_digits_base_67
DSB,205,205,66,,2,0,2,face_digits_base_67
DSB,206,206,25,,0,2,2,face_digits_base_67
DSB,207,207,45,,0,2,2,face_digits_base_67
DSB,208,208,36,,1,1,2,face_digits_base_67
DSB,209,209,34,,0,2,2,face_digits_base_67
DSB,210,210,14,,0,2,2,face_digits_base_67
DSB,211,211,25,,0,2,2,face_digits_base_67
DSB,212,212,12,,0,2,2,face_digits_base_67
DSB,213,213,67,,2,0,2,face_digits_base_67
DSB,214,214,27,,1,1,2,face_digits_base_67
DSB,215,215,17,,1,1,2,face_digits_base_67
DSB,216,216,35,,0,2,2,face_digits_base_67
DSB,217,217,15,,0,2,2,face_digits_base_67
DSB,218,218,26,,1,1,2,face_digits_base_67
DSB,219,219,17,,1,1,2,face_digits_base_67
DSB,220,220,34,,0,2,2,face_digits_base_67
DSB,221,221,17,,1,1,2,face_digits_base_67
DSB,222,222,36,,1,1,2,face_digits_base_67
DSB,223,223,66,,2,0,2,face_digits_base_67
DSB,224,224,16,,1,1,2,face_digits_base_67
DSB,225,225,25,,0,2,2,face_digits_base_67
DSB,226,226,45,,0,2,2,face_digits_base_67
DSB,227,227,47,,1,1,2,face_digits_base_67
DSB,228,228,24,,0,2,2,face_digits_base_67
DSB,229,229,37,,1,1,2,face_digits_base_67
DSB,230,230,37,,1,1,2,face_digits_base_67
DSB,231,231,16,,1,1,2,face_digits_base_67
DSB,232,232,25,,0,2,2,face_digits_base_67
DSB,233,233,66,,2,0,2,face_digits_base_67
DSB,234,234,24,,0,2,2,face_digits_base_67
DSB,235,235,44,,0,2,2,face_digits_base_67
DSB,236,236,27,,1,1,2,face_digits_base_67
DSB,237,237,56,,1,1,2,face_digits_base_67
DSB,238,238,67,,2,0,2,face_digits_base_67
DSB,239,239,14,,0,2,2,face_digits_base_67
DSB,240,240,25,,0,2,2,face_digits_base_67
DSB,241,241,57,,1,1,2,face_digits_base_67
DSB,242,242,22,,0,2,2,face_digits_base_67
DSB,243,243,56,,1,1,2,face_digits_base_67
DSB,244,244,15,,0,2,2,face_digits_base_67
DSB,245,245,22,,0,2,2,face_digits_base_67
DSB,246,246,17,,1,1,2,face_digits_base_67
DSB,247,247,77,,2,0,2,face_digits_base_67
DSB,248,248,17,,1,1,2,face_digits_base_67
DSB,249,249,27,,1,1,2,face_digits_base_67
DSB,250,250,77,,2,0,2,face_digits_base_67
DSB,251,251,13,,0,2,2,face_digits_base_67
DSB,252,252,34,,0,2,2,face_digits_base_67
DSB,253,253,36,,1,1,2,face_digits_base_67
DSB,254,254,57,,1,1,2,face_digits_base_67
DSB,255,255,15,,0,2,2,face_digits_base_67
DSB,256,256,34,,0,2,2,face_digits_base_67
DSB,257,257,23,,0,2,2,face_digits_base_67
DSB,258,258,23,,0,2,2,face_digits_base_67
DSB,259,259,45,,0,2,2,face_digits_base_67
DSB,260,260,33,,0,2,2,face_digits_base_67
DSB,261,261,26,,1,1,2,face_digits_base_67
DSB,262,262,25,,0,2,2,face_digits_base_67
DSB,263,263,34,,0,2,2,face_digits_base_67
DSB,264,264,33,,0,2,2,face_digits_base_67
DSB,265,265,47,,1,1,2,face_digits_base_67
DSB,266,266,77,,2,0,2,face_digits_base_67
DSB,267,267,57,,1,1,2,face_digits_base_67
DSB,268,268,13,,0,2,2,face_digits_base_67
DSB,269,269,16,,1,1,2,face_digits_base_67
DSB,270,270,17,,1,1,2,face_digits_base_67
DSB,271,271,16,,1,1,2,face_digits_base_67
DSB,272,272,56,,1,1,2,face_digits_base_67
DSB,273,273,17,,1,1,2,face_digits_base_67
DSB,274,274,36,,1,1,2,face_digits_base_67
DSB,275,275,24,,0,2,2,face_digits_base_67
DSB,276,276,14,,0,2,2,face_digits_base_67
DSB,277,277,17,,1,1,2,face_digits_base_67
DSB,278,278,17,,1,1,2,face_digits_base_67
DSB,279,279,36,,1,1,2,face_digits_base_67
DSB,280,280,47,,1,1,2,face_digits_base_67
DSB,281,281,26,,1,1,2,face_digits_base_67
DSB,282,282,26,,1,1,2,face_digits_base_67
DSB,283,283,55,,0,2,2,face_digits_base_67
DSB,284,284,34,,0,2,2,face_digits_base_67
DSB,285,285,27,,1,1,2,face_digits_base_67
DSB,286,286,67,,2,0,2,face_digits_base_67
DSB,287,287,67,,2,0,2,face_digits_base_67
DSB,288,288,14,,0,2,2,face_digits_base_67
DSB,289,289,27,,1,1,2,face_digits_base_67
DSB,290,290,34,,0,2,2,face_digits_base_67
DSB,291,291,56,,1,1,2,face_digits_base_67
DSB,292,292,15,,0,2,2,face_digits_base_67
DSB,293,293,46,,1,1,2,face_digits_base_67
DSB,294,294,15,,0,2,2,face_digits_base_67
DSB,295,295,37,,1,1,2,face_digits_base_67
DSB,296,296,36,,1,1,2,face_digits_base_67
DSB,297,297,47,,1,1,2,face_digits_base_67
DSB,298,298,37,,1,1,2,face_digits_base_67
DSB,299,299,57,,1,1,2,face_digits_base_67
DSB,300,300,36,,1,1,2,face_digits_base_67
DSB,301,301,37,,1,1,2,face_digits_base_67
DSB,302,302,17,,1,1,2,face_digits_base_67
DSB,303,303,35,,0,2,2,face_digits_base_67
DSB,304,304,77,,2,0,2,face_digits_base_67
DSB,305,305,34,,0,2,2,face_digits_base_67
DSB,306,306,37,,1,1,2,face_digits_base_67
DSB,307,307,24,,0,2,2,face_digits_base_67
DSB,308,308,26,,1,1,2,face_digits_base_67
DSB,309,309,35,,0,2,2,face_digits_base_67
DSB,310,310,25,,0,2,2,face_digits_base_67
DSB,311,311,77,,2,0,2,face_digits_base_67
DSB,312,312,26,,1,1,2,face_digits_base_67
DSB,313,313,77,,2,0,2,face_digits_base_67
DSB,314,314,37,,1,1,2,face_digits_base_67
DSB,315,315,4,,0,1,1,face_digits_base_67
DSB,316,316,17,,1,1,2,face_digits_base_67
DSB,317,317,67,,2,0,2,face_digits_base_67
DSB,318,318,37,,1,1,2,face_digits_base_67
DSB,319,319,26,,1,1,2,face_digits_base_67
DSB,320,320,45,,0,2,2,face_digits_base_67
DSB,321,321,67,,2,0,2,face_digits_base_67
DSB,322,322,57,,1,1,2,face_digits_base_67
DSB,323,323,24,,0,2,2,face_digits_base_67
DSB,324,324,67,,2,0,2,face_digits_base_67
DSB,325,325,45,,0,2,2,face_digits_base_67
DSB,326,326,13,,0,2,2,face_digits_base_67
DSB,327,327,14,,0,2,2,face_digits_base_67
DSB,328,328,25,,0,2,2,face_digits_base_67
DSB,329,329,13,,0,2,2,face_digits_base_67
DSB,330,330,57,,1,1,2,face_digits_base_67
DSB,331,331,36,,1,1,2,face_digits_base_67
DSB,332,332,67,,2,0,2,face_digits_base_67
DSB,333,333,66,,2,0,2,face_digits_base_67
DSB,334,334,44,,0,2,2,face_digits_base_67
DSB,335,335,77,,2,0,2,face_digits_base_67
DSB,336,336,37,,1,1,2,face_digits_base_67
DSB,337,337,27,,1,1,2,face_digits_base_67
DSB,338,338,47,,1,1,2,face_digits_base_67
DSB,339,339,66,,2,0,2,face_digits_base_67
DSB,340,340,33,,0,2,2,face_digits_base_67
DSB,341,341,24,,0,2,2,face_digits_base_67
DSB,342,342,23,,0,2,2,face_digits_base_67
DSB,343,343,44,,0,2,2,face_digits_base_67
DSB,344,344,57,,1,1,2,face_digits_base_67
DSB,345,345,14,,0,2,2,face_digits_base_67
DSB,346,346,47,,1,1,2,face_digits_base_67
DSB,347,347,55,,0,2,2,face_digits_base_67
DSB,348,348,36,,1,1,2,face_digits_base_67
DSB,349,349,11,,0,2,2,face_digits_base_67
DSB,350,350,25,,0,2,2,face_digits_base_67
DSB,351,351,17,,1,1,2,face_digits_base_67
DSB,352,352,45,,0,2,2,face_digits_base_67
DSB,353,353,22,,0,2,2,face_digits_base_67
DSB,354,354,17,,1,1,2,face_digits_base_67
DSB,355,355,27,,1,1,2,face_digits_base_67
DSB,356,356,77,,2,0,2,face_digits_base_67
DSB,357,357,11,,0,2,2,face_digits_base_67
DSB,358,358,26,,1,1,2,face_digits_base_67
DSB,359,359,66,,2,0,2,face_digits_base_67
DSB,360,360,11,,0,2,2,face_digits_base_67
DSB,361,361,47,,1,1,2,face_digits_base_67
DSB,362,362,67,,2,0,2,face_digits_base_67
DSB,363,363,17,,1,1,2,face_digits_base_67
DSB,364,364,46,,1,1,2,face_digits_base_67
DSB,365,365,57,,1,1,2,face_digits_base_67
DSB,366,366,47,,1,1,2,face_digits_base_67
DSB,367,367,67,,2,0,2,face_digits_base_67
DSB,368,368,34,,0,2,2,face_digits_base_67
DSB,369,369,24,,0,2,2,face_digits_base_67
DSB,370,370,23,,0,2,2,face_digits_base_67
DSB,371,371,67,,2,0,2,face_digits_base_67
DSB,372,372,16,,1,1,2,face_digits_base_67
DSB,373,373,27,,1,1,2,face_digits_base_67
DSB,374,374,22,,0,2,2,face_digits_base_67
DSB,375,375,67,,2,0,2,face_digits_base_67
DSB,376,376,11,,0,2,2,face_digits_base_67
DSB,377,377,17,,1,1,2,face_digits_base_67
DSB,378,378,44,,0,2,2,face_digits_base_67
DSB,379,379,12,,0,2,2,face_digits_base_67
DSB,380,380,23,,0,2,2,face_digits_base_67
DSB,381,381,27,,1,1,2,face_digits_base_67
DSB,382,382,57,,1,1,2,face_digits_base_67
DSB,383,383,23,,0,2,2,face_digits_base_67
DSB,384,384,16,,1,1,2,face_digits_base_67
DSB,385,385,67,,2,0,2,face_digits_base_67
DSB,386,386,47,,1,1,2,face_digits_base_67
DSB,387,387,45,,0,2,2,face_digits_base_67
DSB,388,388,17,,1,1,2,face_digits_base_67
DSB,389,389,14,,0,2,2,face_digits_base_67
DSB,390,390,57,,1,1,2,face_digits_base_67
DSB,391,391,56,,1,1,2,face_digits_base_67
DSB,392,392,14,,0,2,2,face_digits_base_67
DSB,393,393,16,,1,1,2,face_digits_base_67
DSB,394,394,35,,0,2,2,face_digits_base_67
DSB,395,395,25,,0,2,2,face_digits_base_67
DSB,396,396,37,,1,1,2,face_digits_base_67
DSB,397,397,45,,0,2,2,face_digits_base_67
DSB,398,398,46,,1,1,2,face_digits_base_67
DSB,399,399,22,,0,2,2,face_digits_base_67
DSB,400,400,16,,1,1,2,face_digits_base_67
DSB,401,401,34,,0,2,2,face_digits_base_67
DSB,402,402,44,,0,2,2,face_digits_base_67
DSW,2,2,37,,1,1,2,face_digits_base_67
DSW,3,3,13,,0,2,2,face_digits_base_67
DSW,4,4,34,,0,2,2,face_digits_base_67
DSW,5,5,33,,0,2,2,face_digits_base_67
DSW,6,6,36,,1,1,2,face_digits_base_67
DSW,7,7,16,,1,1,2,face_digits_base_67
DSW,8,8,77,,2,0,2,face_digits_base_67
DSW,9,9,77,,2,0,2,face_digits_base_67
DSW,10,10,17,,1,1,2,face_digits_base_67
DSW,11,11,67,,2,0,2,face_digits_base_67
DSW,12,12,14,,0,2,2,face_digits_base_67
DSW,13,13,37,,1,1,2,face_digits_base_67
DSW,14,14,17,,1,1,2,face_digits_base_67
DSW,15,15,35,,0,2,2,face_digits_base_67
DSW,16,16,17,,1,1,2,face_digits_base_67
DSW,17,17,13,,0,2,2,face_digits_base_67
DSW,18,18,47,,1,1,2,face_digits_base_67
DSW,19,19,56,,1,1,2,face_digits_base_67
DSW,20,20,47,,1,1,2,face_digits_base_67
DSW,21,21,46,,1,1,2,face_digits_base_67
DSW,22,22,14,,0,2,2,face_digits_base_67
DSW,23,23,26,,1,1,2,face_digits_base_67
DSW,24,24,57,,1,1,2,face_digits_base_67
DSW,25,25,16,,1,1,2,face_digits_base_67
DSW,26,26,36,,1,1,2,face_digits_base_67
DSW,27,27,26,,1,1,2,face_digits_base_67
DSW,28,28,14,,0,2,2,face_digits_base_67
DSW,29,29,12,,0,2,2,face_digits_base_67
DSW,30,30,14,,0,2,2,face_digits_base_67
DSW,31,31,25,,0,2,2,face_digits_base_67
DSW,32,32,23,,0,2,2,face_digits_base_67
DSW,33,33,57,,1,1,2,face_digits_base_67
DSW,34,34,55,,0,2,2,face_digits_base_67
DSW,35,35,36,,1,1,2,face_digits_base_67
DSW,36,36,16,,1,1,2,face_digits_base_67
DSW,37,37,57,,1,1,2,face_digits_base_67
DSW,38,38,34,,0,2,2,face_digits_base_67
DSW,39,39,16,,1,1,2,face_digits_base_67
DSW,40,40,77,,2,0,2,face_digits_base_67
DSW,41,41,24,,0,2,2,face_digits_base_67
DSW,42,42,67,,2,0,2,face_digits_base_67
DSW,43,43,67,,2,0,2,face_digits_base_67
DSW,44,44,24,,0,2,2,face_digits_base_67
DSW,45,45,25,,0,2,2,face_digits_base_67
DSW,46,46,16,,1,1,2,face_digits_base_67
DSW,47,47,56,,1,1,2,face_digits_base_67
DSW,48,48,27,,1,1,2,face_digits_base_67
DSW,49,49,47,,1,1,2,face_digits_base_67
DSW,50,50,17,,1,1,2,face_digits_base_67
DSW,51,51,77,,2,0,2,face_digits_base_67
DSW,52,52,16,,1,1,2,face_digits_base_67
DSW,53,53,27,,1,1,2,face_digits_base_67
DSW,54,54,67,,2,0,2,face_digits_base_67
DSW,55,55,56,,1,1,2,face_digits_base_67
DSW,56,56,56,,1,1,2,face_digits_base_67
DSW,57,57,24,,0,2,2,face_digits_base_67
DSW,58,58,37,,1,1,2,face_digits_base_67
DSW,59,59,24,,0,2,2,face_digits_base_67
DSW,60,60,56,,1,1,2,face_digits_base_67
DSW,61,61,12,,0,2,2,face_digits_base_67
DSW,62,62,67,,2,0,2,face_digits_base_67
DSW,63,63,23,,0,2,2,face_digits_base_67
DSW,64,64,44,,0,2,2,face_digits_base_67
DSW,65,65,67,,2,0,2,face_digits_base_67
DSW,66,66,13,,0,2,2,face_digits_base_67
DSW,67,67,57,,1,1,2,face_digits_base_67
DSW,68,68,24,,0,2,2,face_digits_base_67
DSW,69,69,17,,1,1,2,face_digits_base_67
DSW,70,70,14,,0,2,2,face_digits_base_67
DSW,71,71,66,,2,0,2,face_digits_base_67
DSW,72,72,33,,0,2,2,face_digits_base_67
DSW,73,73,66,,2,0,2,face_digits_base_67
DSW,74,74,27,,1,1,2,face_digits_base_67
DSW,75,75,34,,0,2,2,face_digits_base_67
DSW,76,76,14,,0,2,2,face_digits_base_67
DSW,77,77,14,,0,2,2,face_digits_base_67
DSW,78,78,35,,0,2,2,face_digits_base_67
DSW,79,79,16,,1,1,2,face_digits_base_67
DSW,80,80,67,,2,0,2,face_digits_base_67
DSW,81,81,67,,2,0,2,face_digits_base_67
DSW,82,82,22,,0,2,2,face_digits_base_67
DSW,83,83,46,,1,1,2,face_digits_base_67
DSW,84,84,47,,1,1,2,face_digits_base_67
DSW,85,85,35,,0,2,2,face_digits_base_67
DSW,86,86,16,,1,1,2,face_digits_base_67
DSW,87,87,46,,1,1,2,face_digits_base_67
DSW,88,88,34,,0,2,2,face_digits_base_67
DSW,89,89,15,,0,2,2,face_digits_base_67
DSW,90,90,26,,1,1,2,face_digits_base_67
DSW,91,91,67,,2,0,2,face_digits_base_67
DSW,92,92,13,,0,2,2,face_digits_base_67
DSW,93,93,45,,0,2,2,face_digits_base_67
DSW,94,94,26,,1,1,2,face_digits_base_67
DSW,95,95,26,,1,1,2,face_digits_base_67
DSW,96,96,12,,0,2,2,face_digits_base_67
DSW,97,97,56,,1,1,2,face_digits_base_67
DSW,98,98,66,,2,0,2,face_digits_base_67
DSW,99,99,37,,1,1,2,face_digits_base_67
DSW,100,100,37,,1,1,2,face_digits_base_67
DSW,101,101,16,,1,1,2,face_digits_base_67
DSW,102,102,45,,0,2,2,face_digits_base_67
DSW,103,103,37,,1,1,2,face_digits_base_67
DSW,104,104,25,,0,2,2,face_digits_base_67
DSW,105,105,34,,0,2,2,face_digits_base_67
DSW,106,106,25,,0,2,2,face_digits_base_67
DSW,107,107,17,,1,1,2,face_digits_base_67
DSW,108,108,24,,0,2,2,face_digits_base_67
DSW,109,109,15,,0,2,2,face_digits_base_67
DSW,110,110,11,,0,2,2,face_digits_base_67
DSW,111,111,24,,0,2,2,face_digits_base_67
DSW,112,112,27,,1,1,2,face_digits_base_67
DSW,113,113,26,,1,1,2,face_digits_base_67
DSW,114,114,67,,2,0,2,face_digits_base_67
DSW,115,115,15,,0,2,2,face_digits_base_67
DSW,116,116,12,,0,2,2,face_digits_base_67
DSW,117,117,15,,0,2,2,face_digits_base_67
DSW,118,118,77,,2,0,2,face_digits_base_67
DSW,119,119,13,,0,2,2,face_digits_base_67
DSW,120,120,25,,0,2,2,face_digits_base_67
DSW,121,121,46,,1,1,2,face_digits_base_67
DSW,122,122,45,,0,2,2,face_digits_base_67
DSW,123,123,15,,0,2,2,face_digits_base_67
DSW,124,124,47,,1,1,2,face_digits_base_67
DSW,125,125,22,,0,2,2,face_digits_base_67
DSW,126,126,12,,0,2,2,face_digits_base_67
DSW,127,127,14,,0,2,2,face_digits_base_67
DSW,128,128,16,,1,1,2,face_digits_base_67
DSW,129,129,14,,0,2,2,face_digits_base_67
DSW,130,130,26,,1,1,2,face_digits_base_67
DSW,131,131,66,,2,0,2,face_digits_base_67
DSW,132,132,67,,2,0,2,face_digits_base_67
DSW,133,133,23,,0,2,2,face_digits_base_67
DSW,134,134,14,,0,2,2,face_digits_base_67
DSW,135,135,36,,1,1,2,face_digits_base_67
DSW,136,136,46,,1,1,2,face_digits_base_67
DSW,137,137,34,,0,2,2,face_digits_base_67
DSW,138,138,22,,0,2,2,face_digits_base_67
DSW,139,139,66,,2,0,2,face_digits_base_67
DSW,140,140,25,,0,2,2,face_digits_base_67
DSW,141,141,37,,1,1,2,face_digits_base_67
DSW,142,142,45,,0,2,2,face_digits_base_67
DSW,143,143,67,,2,0,2,face_digits_base_67
DSW,144,144,47,,1,1,2,face_digits_base_67
DSW,145,145,13,,0,2,2,face_digits_base_67
DSW,146,146,66,,2,0,2,face_digits_base_67
DSW,147,147,55,,0,2,2,face_digits_base_67
DSW,148,148,26,,1,1,2,face_digits_base_67
DSW,149,149,16,,1,1,2,face_digits_base_67
DSW,150,150,7,,1,0,1,face_digits_base_67
DSW,151,151,35,,0,2,2,face_digits_base_67
DSW,152,152,27,,1,1,2,face_digits_base_67
DSW,153,153,57,,1,1,2,face_digits_base_67
DSW,154,154,4,,0,1,1,face_digits_base_67
DSW,155,155,67,,2,0,2,face_digits_base_67
DSW,156,156,14,,0,2,2,face_digits_base_67
DSW,157,157,26,,1,1,2,face_digits_base_67
DSW,158,158,12,,0,2,2,face_digits_base_67
DSW,159,159,34,,0,2,2,face_digits_base_67
DSW,160,160,56,,1,1,2,face_digits_base_67
DSW,161,161,17,,1,1,2,face_digits_base_67
DSW,162,162,16,,1,1,2,face_digits_base_67
DSW,163,163,35,,0,2,2,face_digits_base_67
DSW,164,164,27,,1,1,2,face_digits_base_67
DSW,165,165,45,,0,2,2,face_digits_base_67
DSW,166,166,67,,2,0,2,face_digits_base_67
DSW,167,167,66,,2,0,2,face_digits_base_67
DSW,168,168,34,,0,2,2,face_digits_base_67
DSW,169,169,67,,2,0,2,face_digits_base_67
DSW,170,170,66,,2,0,2,face_digits_base_67
DSW,171,171,13,,0,2,2,face_digits_base_67
DSW,172,172,57,,1,1,2,face_digits_base_67
DSW,173,173,57,,1,1,2,face_digits_base_67
DSW,174,174,36,,1,1,2,face_digits_base_67
DSW,175,175,46,,1,1,2,face_digits_base_67
DSW,176,176,33,,0,2,2,face_digits_base_67
DSW,177,177,36,,1,1,2,face_digits_base_67
DSW,178,178,12,,0,2,2,face_digits_base_67
DSW,179,179,13,,0,2,2,face_digits_base_67
DSW,180,180,36,,1,1,2,face_digits_base_67
DSW,181,181,47,,1,1,2,face_digits_base_67
DSW,182,182,24,,0,2,2,face_digits_base_67
DSW,183,183,44,,0,2,2,face_digits_base_67
DSW,184,184,36,,1,1,2,face_digits_base_67
DSW,185,185,33,,0,2,2,face_digits_base_67
DSW,186,186,26,,1,1,2,face_digits_base_67
DSW,187,187,15,,0,2,2,face_digits_base_67
DSW,188,188,57,,1,1,2,face_digits_base_67
DSW,189,189,14,,0,2,2,face_digits_base_67
DSW,190,190,14,,0,2,2,face_digits_base_67
DSW,191,191,27,,1,1,2,face_digits_base_67
DSW,192,192,57,,1,1,2,face_digits_base_67
DSW,193,193,56,,1,1,2,face_digits_base_67
DSW,194,194,23,,0,2,2,face_digits_base_67
DSW,195,195,34,,0,2,2,face_digits_base_67
DSW,196,196,13,,0,2,2,face_digits_base_67
DSW,197,197,37,,1,1,2,face_digits_base_67
DSW,198,198,36,,1,1,2,face_digits_base_67
DSW,199,199,46,,1,1,2,face_digits_base_67
DSW,200,200,25,,0,2,2,face_digits_base_67
DSW,201,201,16,,1,1,2,face_digits_base_67
DSW,202,202,66,,2,0,2,face_digits_base_67
DSW,203,203,24,,0,2,2,face_digits_base_67
DSW,204,204,56,,1,1,2,face_digits_base_67
DSW,205,205,15,,0,2,2,face_digits_base_67
DSW,206,206,56,,1,1,2,face_digits_base_67
DSW,207,207,37,,1,1,2,face_digits_base_67
DSW,208,208,37,,1,1,2,face_digits_base_67
DSW,209,209,24,,0,2,2,face_digits_base_67
DSW,210,210,13,,0,2,2,face_digits_base_67
DSW,211,211,27,,1,1,2,face_digits_base_67
DSW,212,212,37,,1,1,2,face_digits_base_67
DSW,213,213,15,,0,2,2,face_digits_base_67
DSW,214,214,27,,1,1,2,face_digits_base_67
DSW,215,215,26,,1,1,2,face_digits_base_67
DSW,216,216,37,,1,1,2,face_digits_base_67
DSW,217,217,56,,1,1,2,face_digits_base_67
DSW,218,218,56,,1,1,2,face_digits_base_67
DSW,219,219,11,,0,2,2,face_digits_base_67
DSW,220,220,47,,1,1,2,face_digits_base_67
DSW,221,221,26,,1,1,2,face_digits_base_67
DSW,222,222,34,,0,2,2,face_digits_base_67
DSW,223,223,24,,0,2,2,face_digits_base_67
DSW,224,224,33,,0,2,2,face_digits_base_67
DSW,225,225,26,,1,1,2,face_digits_base_67
DSW,226,226,12,,0,2,2,face_digits_base_67
DSW,227,227,14,,0,2,2,face_digits_base_67
DSW,228,228,11,,0,2,2,face_digits_base_67
DSW,229,229,57,,1,1,2,face_digits_base_67
DSW,230,230,23,,0,2,2,face_digits_base_67
DSW,231,231,11,,0,2,2,face_digits_base_67
DSW,232,232,27,,1,1,2,face_digits_base_67
DSW,233,233,67,,2,0,2,face_digits_base_67
DSW,234,234,12,,0,2,2,face_digits_base_67
DSW,235,235,26,,1,1,2,face_digits_base_67
DSW,236,236,47,,1,1,2,face_digits_base_67
DSW,237,237,34,,0,2,2,face_digits_base_67
DSW,238,238,15,,0,2,2,face_digits_base_67
DSW,239,239,35,,0,2,2,face_digits_base_67
DSW,240,240,46,,1,1,2,face_digits_base_67
DSW,241,241,36,,1,1,2,face_digits_base_67
DSW,242,242,34,,0,2,2,face_digits_base_67
DSW,243,243,14,,0,2,2,face_digits_base_67
DSW,244,244,37,,1,1,2,face_digits_base_67
DSW,245,245,23,,0,2,2,face_digits_base_67
DSW,246,246,14,,0,2,2,face_digits_base_67
DSW,247,247,77,,2,0,2,face_digits_base_67
DSW,248,248,37,,1,1,2,face_digits_base_67
DSW,249,249,13,,0,2,2,face_digits_base_67
DSW,250,250,24,,0,2,2,face_digits_base_67
DSW,251,251,24,,0,2,2,face_digits_base_67
DSW,252,252,26,,1,1,2,face_digits_base_67
DSW,253,253,12,,0,2,2,face_digits_base_67
DSW,254,254,17,,1,1,2,face_digits_base_67
DSW,255,255,16,,1,1,2,face_digits_base_67
DSW,256,256,35,,0,2,2,face_digits_base_67
DSW,257,257,26,,1,1,2,face_digits_base_67
DSW,258,258,67,,2,0,2,face_digits_base_67
DSW,259,259,67,,2,0,2,face_digits_base_67
DSW,260,260,36,,1,1,2,face_digits_base_67
DSW,261,261,37,,1,1,2,face_digits_base_67
DSW,262,262,67,,2,0,2,face_digits_base_67
DSW,263,263,33,,0,2,2,face_digits_base_67
DSW,264,264,1,,0,1,1,face_digits_base_67
DSW,265,265,7,,1,0,1,face_digits_base_67
DSW,266,266,14,,0,2,2,face_digits_base_67
DSW,267,267,67,,2,0,2,face_digits_base_67
DSW,268,268,47,,1,1,2,face_digits_base_67
DSW,269,269,47,,1,1,2,face_digits_base_67
DSW,270,270,35,,0,2,2,face_digits_base_67
DSW,271,271,34,,0,2,2,face_digits_base_67
DSW,272,272,16,,1,1,2,face_digits_base_67
DSW,273,273,44,,0,2,2,face_digits_base_67
DSW,274,274,34,,0,2,2,face_digits_base_67
DSW,275,275,26,,1,1,2,face_digits_base_67
DSW,276,276,13,,0,2,2,face_digits_base_67
DSW,277,277,67,,2,0,2,face_digits_base_67
DSW,278,278,56,,1,1,2,face_digits_base_67
DSW,279,279,34,,0,2,2,face_digits_base_67
DSW,280,280,27,,1,1,2,face_digits_base_67
DSW,281,281,16,,1,1,2,face_digits_base_67
DSW,282,282,37,,1,1,2,face_digits_base_67
DSW,283,283,37,,1,1,2,face_digits_base_67
DSW,284,284,26,,1,1,2,face_digits_base_67
DSW,285,285,26,,1,1,2,face_digits_base_67
DSW,286,286,77,,2,0,2,face_digits_base_67
DSW,287,287,37,,1,1,2,face_digits_base_67
DSW,288,288,46,,1,1,2,face_digits_base_67
DSW,289,289,56,,1,1,2,face_digits_base_67
DSW,290,290,22,,0,2,2,face_digits_base_67
DSW,291,291,34,,0,2,2,face_digits_base_67
DSW,292,292,44,,0,2,2,face_digits_base_67
DSW,293,293,67,,2,0,2,face_digits_base_67
DSW,294,294,35,,0,2,2,face_digits_base_67
DSW,295,295,27,,1,1,2,face_digits_base_67
DSW,296,296,26,,1,1,2,face_digits_base_67
DSW,297,297,15,,0,2,2,face_digits_base_67
DSW,298,298,23,,0,2,2,face_digits_base_67
DSW,299,299,26,,1,1,2,face_digits_base_67
DSW,300,300,24,,0,2,2,face_digits_base_67
DSW,301,301,47,,1,1,2,face_digits_base_67
DSW,302,302,45,,0,2,2,face_digits_base_67
DSW,303,303,67,,2,0,2,face_digits_base_67
DSW,304,304,16,,1,1,2,face_digits_base_67
DSW,305,305,37,,1,1,2,face_digits_base_67
DSW,306,306,17,,1,1,2,face_digits_base_67
DSW,307,307,36,,1,1,2,face_digits_base_67
DSW,308,308,13,,0,2,2,face_digits_base_67
DSW,309,309,56,,1,1,2,face_digits_base_67
DSW,310,310,16,,1,1,2,face_digits_base_67
DSW,311,311,77,,2,0,2,face_digits_base_67
DSW,312,312,56,,1,1,2,face_digits_base_67
DSW,313,313,47,,1,1,2,face_digits_base_67
DSW,314,314,66,,2,0,2,face_digits_base_67
DSW,315,315,46,,1,1,2,face_digits_base_67
DSW,316,316,37,,1,1,2,face_digits_base_67
DSW,317,317,35,,0,2,2,face_digits_base_67
DSW,318,318,13,,0,2,2,face_digits_base_67
DSW,319,319,47,,1,1,2,face_digits_base_67
DSW,320,320,23,,0,2,2,face_digits_base_67
DSW,321,321,34,,0,2,2,face_digits_base_67
DSW,322,322,17,,1,1,2,face_digits_base_67
DSW,323,323,47,,1,1,2,face_digits_base_67
DSW,324,324,47,,1,1,2,face_digits_base_67
DSW,325,325,12,,0,2,2,face_digits_base_67
DSW,326,326,57,,1,1,2,face_digits_base_67
DSW,327,327,33,,0,2,2,face_digits_base_67
DSW,328,328,36,,1,1,2,face_digits_base_67
DSW,329,329,24,,0,2,2,face_digits_base_67
DSW,330,330,22,,0,2,2,face_digits_base_67
DSW,331,331,67,,2,0,2,face_digits_base_67
DSW,332,332,25,,0,2,2,face_digits_base_67
DSW,333,333,12,,0,2,2,face_digits_base_67
DSW,334,334,67,,2,0,2,face_digits_base_67
DSW,335,335,23,,0,2,2,face_digits_base_67
DSW,336,336,35,,0,2,2,face_digits_base_67
DSW,337,337,23,,0,2,2,face_digits_base_67
DSW,338,338,45,,0,2,2,face_digits_base_67
DSW,339,339,66,,2,0,2,face_digits_base_67
DSW,340,340,47,,1,1,2,face_digits_base_67
DSW,341,341,35,,0,2,2,face_digits_base_67
DSW,342,342,12,,0,2,2,face_digits_base_67
DSW,343,343,27,,1,1,2,face_digits_base_67
DSW,344,344,56,,1,1,2,face_digits_base_67
DSW,345,345,36,,1,1,2,face_digits_base_67
DSW,346,346,45,,0,2,2,face_digits_base_67
DSW,347,347,15,,0,2,2,face_digits_base_67
DSW,348,348,22,,0,2,2,face_digits_base_67
DSW,349,349,45,,0,2,2,face_digits_base_67
DSW,350,350,77,,2,0,2,face_digits_base_67
DSW,351,351,15,,0,2,2,face_digits_base_67
DSW,352,352,13,,0,2,2,face_digits_base_67
DSW,353,353,45,,0,2,2,face_digits_base_67
DSW,354,354,23,,0,2,2,face_digits_base_67
DSW,355,355,56,,1,1,2,face_digits_base_67
DSW,356,356,16,,1,1,2,face_digits_base_67
DSW,357,357,27,,1,1,2,face_digits_base_67
DSW,358,358,17,,1,1,2,face_digits_base_67
DSW,359,359,15,,0,2,2,face_digits_base_67
DSW,360,360,23,,0,2,2,face_digits_base_67
DSW,361,361,47,,1,1,2,face_digits_base_67
DSW,362,362,77,,2,0,2,face_digits_base_67
DSW,363,363,46,,1,1,2,face_digits_base_67
DSW,364,364,56,,1,1,2,face_digits_base_67
DSW,365,365,24,,0,2,2,face_digits_base_67
DSW,366,366,13,,0,2,2,face_digits_base_67
DSW,367,367,77,,2,0,2,face_digits_base_67
DSW,368,368,15,,0,2,2,face_digits_base_67
DSW,369,369,13,,0,2,2,face_digits_base_67
DSW,370,370,24,,0,2,2,face_digits_base_67
DSW,371,371,25,,0,2,2,face_digits_base_67
DSW,372,372,17,,1,1,2,face_digits_base_67
DSW,373,373,77,,2,0,2,face_digits_base_67
DSW,374,374,77,,2,0,2,face_digits_base_67
DSW,375,375,22,,0,2,2,face_digits_base_67
DSW,376,376,46,,1,1,2,face_digits_base_67
DSW,377,377,56,,1,1,2,face_digits_base_67
DSW,378,378,67,,2,0,2,face_digits_base_67
DSW,379,379,56,,1,1,2,face_digits_base_67
DSW,380,380,16,,1,1,2,face_digits_base_67
DSW,381,381,23,,0,2,2,face_digits_base_67
DSW,382,382,67,,2,0,2,face_digits_base_67
DSW,383,383,24,,0,2,2,face_digits_base_67
DSW,384,384,25,,0,2,2,face_digits_base_67
DSW,385,385,66,,2,0,2,face_digits_base_67
DSW,386,386,67,,2,0,2,face_digits_base_67
DSW,387,387,77,,2,0,2,face_digits_base_67
DSW,388,388,12,,0,2,2,face_digits_base_67
DSW,389,389,27,,1,1,2,face_digits_base_67
DSW,390,390,67,,2,0,2,face_digits_base_67
DSW,391,391,47,,1,1,2,face_digits_base_67
DSW,392,392,46,,1,1,2,face_digits_base_67
DSW,393,393,45,,0,2,2,face_digits_base_67
DSW,394,394,14,,0,2,2,face_digits_base_67
DSW,395,395,56,,1,1,2,face_digits_base_67
DSW,396,396,36,,1,1,2,face_digits_base_67
DSW,397,397,47,,1,1,2,face_digits_base_67
DSW,398,398,47,,1,1,2,face_digits_base_67
DSW,399,399,17,,1,1,2,face_digits_base_67
DSW,400,400,22,,0,2,2,face_digits_base_67
DSW,401,401,22,,0,2,2,face_digits_base_67
DSW,402,402,17,,1,1,2,face_digits_base_67
DSW,403,403,27,,1,1,2,face_digits_base_67
DSW,404,404,24,,0,2,2,face_digits_base_67
DSW,405,405,67,,2,0,2,face_digits_base_67
DSW,406,406,34,,0,2,2,face_digits_base_67
DSW,407,407,47,,1,1,2,face_digits_base_67
DSW,408,408,23,,0,2,2,face_digits_base_67
DSW,409,409,24,,0,2,2,face_digits_base_67
DSW,410,410,14,,0,2,2,face_digits_base_67
DSW,411,411,12,,0,2,2,face_digits_base_67
DSW,412,412,13,,0,2,2,face_digits_base_67
DSW,413,413,13,,0,2,2,face_digits_base_67
DSW,414,414,34,,0,2,2,face_digits_base_67
DSW,415,415,17,,1,1,2,face_digits_base_67
DSW,416,416,15,,0,2,2,face_digits_base_67
DSW,417,417,57,,1,1,2,face_digits_base_67
DSW,418,418,56,,1,1,2,face_digits_base_67
DSW,419,419,33,,0,2,2,face_digits_base_67
DSW,420,420,57,,1,1,2,face_digits_base_67
DSW,421,421,77,,2,0,2,face_digits_base_67
DSW,422,422,46,,1,1,2,face_digits_base_67
DSW,423,423,22,,0,2,2,face_digits_base_67
DSW,424,424,47,,1,1,2,face_digits_base_67
DSW,425,425,55,,0,2,2,face_digits_base_67
DSW,426,426,22,,0,2,2,face_digits_base_67
DSW,427,427,24,,0,2,2,face_digits_base_67
DSW,428,428,27,,1,1,2,face_digits_base_67
DSW,429,429,22,,0,2,2,face_digits_base_67
DSW,430,430,57,,1,1,2,face_digits_base_67
DSW,431,431,66,,2,0,2,face_digits_base_67
DSW,432,432,12,,0,2,2,face_digits_base_67
DSW,433,433,47,,1,1,2,face_digits_base_67
DSW,434,434,33,,0,2,2,face_digits_base_67
DSW,435,435,57,,1,1,2,face_digits_base_67
DSW,436,436,47,,1,1,2,face_digits_base_67
DSW,437,437,7,,1,0,1,face_digits_base_67
DSW,438,438,56,,1,1,2,face_digits_base_67
DSW,439,439,16,,1,1,2,face_digits_base_67
DSW,440,440,36,,1,1,2,face_digits_base_67
DSW,441,441,16,,1,1,2,face_digits_base_67
DSW,442,442,16,,1,1,2,face_digits_base_67
DSW,443,443,16,,1,1,2,face_digits_base_67
DSW,444,444,77,,2,0,2,face_digits_base_67
DSW,445,445,57,,1,1,2,face_digits_base_67
DSW,446,446,26,,1,1,2,face_digits_base_67
DSW,447,447,17,,1,1,2,face_digits_base_67
DSW,448,448,16,,1,1,2,face_digits_base_67
DSW,449,449,45,,0,2,2,face_digits_base_67
DSW,450,450,46,,1,1,2,face_digits_base_67
DSW,451,451,36,,1,1,2,face_digits_base_67
DSW,452,452,17,,1,1,2,face_digits_base_67
DSW,453,453,17,,1,1,2,face_digits_base_67
DSW,454,454,13,,0,2,2,face_digits_base_67
DSW,455,455,57,,1,1,2,face_digits_base_67
DSW,456,456,35,,0,2,2,face_digits_base_67
DSW,457,457,36,,1,1,2,face_digits_base_67
DSW,458,458,15,,0,2,2,face_digits_base_67
DSW,459,459,56,,1,1,2,face_digits_base_67
DSW,460,460,13,,0,2,2,face_digits_base_67
DSW,461,461,46,,1,1,2,face_digits_base_67
DSW,462,462,45,,0,2,2,face_digits_base_67
DSW,463,463,34,,0,2,2,face_digits_base_67
DSW,464,464,46,,1,1,2,face_digits_base_67
DSW,465,465,14,,0,2,2,face_digits_base_67
DSW,466,466,25,,0,2,2,face_digits_base_67
DSW,467,467,56,,1,1,2,face_digits_base_67
DSW,468,468,22,,0,2,2,face_digits_base_67
DSW,469,469,77,,2,0,2,face_digits_base_67
DSW,470,470,12,,0,2,2,face_digits_base_67
DSW,471,471,16,,1,1,2,face_digits_base_67
DSW,472,472,15,,0,2,2,face_digits_base_67
DSW,473,473,23,,0,2,2,face_digits_base_67
DSW,474,474,17,,1,1,2,face_digits_base_67
DSW,475,475,26,,1,1,2,face_digits_base_67
DSW,476,476,56,,1,1,2,face_digits_base_67
DSW,477,477,27,,1,1,2,face_digits_base_67
DSW,478,478,25,,0,2,2,face_digits_base_67
DSW,479,479,17,,1,1,2,face_digits_base_67
DSW,480,480,27,,1,1,2,face_digits_base_67
DSW,481,481,47,,1,1,2,face_digits_base_67
DSW,482,482,24,,0,2,2,face_digits_base_67
DSW,483,483,36,,1,1,2,face_digits_base_67
DSW,484,484,27,,1,1,2,face_digits_base_67
DSW,485,485,24,,0,2,2,face_digits_base_67
DSW,486,486,46,,1,1,2,face_digits_base_67
DSW,487,487,36,,1,1,2,face_digits_base_67
DSW,488,488,1,,0,1,1,face_digits_base_67
DSW,489,489,1,,0,1,1,face_digits_base_67
DSW,490,490,12,,0,2,2,face_digits_base_67
DSW,491,491,66,,2,0,2,face_digits_base_67
DSW,492,492,46,,1,1,2,face_digits_base_67
DSW,493,493,24,,0,2,2,face_digits_base_67
DSW,494,494,36,,1,1,2,face_digits_base_67
DSW,495,495,12,,0,2,2,face_digits_base_67
DSW,496,496,15,,0,2,2,face_digits_base_67
DSW,497,497,15,,0,2,2,face_digits_base_67
DSW,498,498,37,,1,1,2,face_digits_base_67
DSW,499,499,15,,0,2,2,face_digits_base_67
DSW,500,500,24,,0,2,2,face_digits_base_67
DSW,501,501,16,,1,1,2,face_digits_base_67
DSW,502,502,23,,0,2,2,face_digits_base_67
DSW,503,503,27,,1,1,2,face_digits_base_67
DSW,504,504,26,,1,1,2,face_digits_base_67
DSW,505,505,17,,1,1,2,face_digits_base_67
DSW,506,506,66,,2,0,2,face_digits_base_67
DSW,507,507,23,,0,2,2,face_digits_base_67
DSW,508,508,23,,0,2,2,face_digits_base_67
DSW,509,509,45,,0,2,2,face_digits_base_67
DSW,510,510,13,,0,2,2,face_digits_base_67
DSW,511,511,37,,1,1,2,face_digits_base_67
DSW,512,512,56,,1,1,2,face_digits_base_67
DSW,513,513,46,,1,1,2,face_digits_base_67
DSW,514,514,56,,1,1,2,face_digits_base_67
DSW,515,515,34,,0,2,2,face_digits_base_67
DSW,516,516,36,,1,1,2,face_digits_base_67
DSW,517,517,33,,0,2,2,face_digits_base_67
DSW,518,518,57,,1,1,2,face_digits_base_67
DSW,519,519,66,,2,0,2,face_digits_base_67
DSW,520,520,14,,0,2,2,face_digits_base_67
DSW,521,521,77,,2,0,2,face_digits_base_67
DSW,522,522,24,,0,2,2,face_digits_base_67
DSW,523,523,15,,0,2,2,face_digits_base_67
DSW,524,524,22,,0,2,2,face_digits_base_67
DSW,525,525,67,,2,0,2,face_digits_base_67
DSW,526,526,77,,2,0,2,face_digits_base_67
DSW,527,527,25,,0,2,2,face_digits_base_67
DSW,528,528,56,,1,1,2,face_digits_base_67
DSW,529,529,27,,1,1,2,face_digits_base_67
DSW,530,530,44,,0,2,2,face_digits_base_67
DSW,531,531,14,,0,2,2,face_digits_base_67
DSW,532,532,16,,1,1,2,face_digits_base_67
DSW,533,533,23,,0,2,2,face_digits_base_67
DSW,534,534,47,,1,1,2,face_digits_base_67
DSW,535,535,26,,1,1,2,face_digits_base_67
DSW,536,536,56,,1,1,2,face_digits_base_67
DSW,537,537,46,,1,1,2,face_digits_base_67
DSW,538,538,34,,0,2,2,face_digits_base_67
DSW,539,539,47,,1,1,2,face_digits_base_67
DSW,540,540,14,,0,2,2,face_digits_base_67
DSW,541,541,35,,0,2,2,face_digits_base_67
DSW,542,542,24,,0,2,2,face_digits_base_67
DSW,543,543,25,,0,2,2,face_digits_base_67
DSW,544,544,37,,1,1,2,face_digits_base_67
DSW,545,545,36,,1,1,2,face_digits_base_67
DSW,546,546,36,,1,1,2,face_digits_base_67
DSW,547,547,66,,2,0,2,face_digits_base_67
DSW,548,548,66,,2,0,2,face_digits_base_67
DSW,549,549,55,,0,2,2,face_digits_base_67
DSW,550,550,67,,2,0,2,face_digits_base_67
DSW,551,551,67,,2,0,2,face_digits_base_67
DSW,552,552,37,,1,1,2,face_digits_base_67
DSW,553,553,47,,1,1,2,face_digits_base_67
DSW,554,554,14,,0,2,2,face_digits_base_67
DSW,555,555,57,,1,1,2,face_digits_base_67
DSW,556,556,24,,0,2,2,face_digits_base_67
DSW,557,557,25,,0,2,2,face_digits_base_67
DSW,558,558,13,,0,2,2,face_digits_base_67
DSW,559,559,25,,0,2,2,face_digits_base_67
DSW,560,560,13,,0,2,2,face_digits_base_67
DSW,561,561,44,,0,2,2,face_digits_base_67
DSW,562,562,67,,2,0,2,face_digits_base_67
DSW,563,563,23,,0,2,2,face_digits_base_67
DSW,564,564,55,,0,2,2,face_digits_base_67
DSW,565,565,46,,1,1,2,face_digits_base_67
DSW,566,566,47,,1,1,2,face_digits_base_67
DSW,567,567,12,,0,2,2,face_digits_base_67
DSW,568,568,11,,0,2,2,face_digits_base_67
DSW,569,569,12,,0,2,2,face_digits_base_67
DSW,570,570,66,,2,0,2,face_digits_base_67
DSW,571,571,36,,1,1,2,face_digits_base_67
DSW,572,572,24,,0,2,2,face_digits_base_67
DSW,573,573,26,,1,1,2,face_digits_base_67
DSW,574,574,26,,1,1,2,face_digits_base_67
DSW,575,575,17,,1,1,2,face_digits_base_67
DSW,576,576,67,,2,0,2,face_digits_base_67
DSW,577,577,57,,1,1,2,face_digits_base_67
DSW,578,578,22,,0,2,2,face_digits_base_67
DSW,579,579,16,,1,1,2,face_digits_base_67
DSW,580,580,46,,1,1,2,face_digits_base_67
DSW,581,581,25,,0,2,2,face_digits_base_67
DSW,582,582,35,,0,2,2,face_digits_base_67
DSW,583,583,77,,2,0,2,face_digits_base_67
DSW,584,584,67,,2,0,2,face_digits_base_67
DSW,585,585,37,,1,1,2,face_digits_base_67
DSW,586,586,23,,0,2,2,face_digits_base_67
DSW,587,587,57,,1,1,2,face_digits_base_67
DSW,588,588,16,,1,1,2,face_digits_base_67
DSW,589,589,67,,2,0,2,face_digits_base_67
DSW,590,590,12,,0,2,2,face_digits_base_67
DSW,591,591,77,,2,0,2,face_digits_base_67
DSW,592,592,27,,1,1,2,face_digits_base_67
DSW,593,593,24,,0,2,2,face_digits_base_67
DSW,594,594,37,,1,1,2,face_digits_base_67
DSW,595,595,27,,1,1,2,face_digits_base_67
DSW,596,596,16,,1,1,2,face_digits_base_67
DSW,597,597,47,,1,1,2,face_digits_base_67
DSW,598,598,27,,1,1,2,face_digits_base_67
DSW,599,599,36,,1,1,2,face_digits_base_67
DSW,600,600,17,,1,1,2,face_digits_base_67
DSW,601,601,17,,1,1,2,face_digits_base_67
DSW,602,602,44,,0,2,2,face_digits_base_67
DSW,603,603,16,,1,1,2,face_digits_base_67
DSW,604,604,23,,0,2,2,face_digits_base_67
DSW,605,605,25,,0,2,2,face_digits_base_67
DSW,606,606,17,,1,1,2,face_digits_base_67
DSW,607,607,45,,0,2,2,face_digits_base_67
DSW,608,608,12,,0,2,2,face_digits_base_67
DSW,609,609,26,,1,1,2,face_digits_base_67
DSW,610,610,47,,1,1,2,face_digits_base_67
DSW,611,611,17,,1,1,2,face_digits_base_67
DSW,612,612,47,,1,1,2,face_digits_base_67
DSW,613,613,36,,1,1,2,face_digits_base_67
DSW,614,614,36,,1,1,2,face_digits_base_67
DSW,615,615,77,,2,0,2,face_digits_base_67
DSW,616,616,46,,1,1,2,face_digits_base_67
DSW,617,617,67,,2,0,2,face_digits_base_67
DSW,618,618,66,,2,0,2,face_digits_base_67
DSW,619,619,46,,1,1,2,face_digits_base_67
DSW,620,620,17,,1,1,2,face_digits_base_67
DSW,621,621,56,,1,1,2,face_digits_base_67
DSW,622,622,56,,1,1,2,face_digits_base_67
DSW,623,623,26,,1,1,2,face_digits_base_67
DSW,624,624,24,,0,2,2,face_digits_base_67
DSW,625,625,46,,1,1,2,face_digits_base_67
DSW,626,626,12,,0,2,2,face_digits_base_67
DSW,627,627,25,,0,2,2,face_digits_base_67
DSW,628,628,47,,1,1,2,face_digits_base_67
DSW,629,629,67,,2,0,2,face_digits_base_67
DSW,630,630,67,,2,0,2,face_digits_base_67
DSW,631,631,15,,0,2,2,face_digits_base_67
DSW,632,632,57,,1,1,2,face_digits_base_67
DSW,633,633,37,,1,1,2,face_digits_base_67
AD,2,2,255,,0,3,3,face_digits_base_17
AD,3,3,145,,1,2,3,face_digits_base_17
AD,4,4,55,,0,2,2,face_digits_base_17
AD,5,5,346,,0,3,3,face_digits_base_17
AD,6,6,344,,0,3,3,face_digits_base_17
AD,7,7,277,,2,1,3,face_digits_base_17
AD,8,8,245,,0,3,3,face_digits_base_17
AD,9,9,136,,1,2,3,face_digits_base_17
AD,10,10,244,,0,3,3,face_digits_base_17
AD,11,11,127,,2,1,3,face_digits_base_17
AD,12,12,127,,2,1,3,face_digits_base_17
AD,13,13,257,,1,2,3,face_digits_base_17
AD,14,14,146,,1,2,3,face_digits_base_17
AD,15,15,157,,2,1,3,face_digits_base_17
AD,16,16,556,,0,3,3,face_digits_base_17
AD,17,17,356,,0,3,3,face_digits_base_17
AD,18,18,112,,2,1,3,face_digits_base_17
AD,19,19,467,,1,2,3,face_digits_base_17
AD,20,20,122,,1,2,3,face_digits_base_17
AD,21,21,166,,1,2,3,face_digits_base_17
AD,22,22,457,,1,2,3,face_digits_base_17
AD,23,23,333,,0,3,3,face_digits_base_17
AD,24,24,166,,1,2,3,face_digits_base_17
AD,25,25,246,,0,3,3,face_digits_base_17
AD,26,26,223,,0,3,3,face_digits_base_17
AD,27,27,357,,1,2,3,face_digits_base_17
AD,28,28,127,,2,1,3,face_digits_base_17
AD,29,29,135,,1,2,3,face_digits_base_17
AD,30,30,145,,1,2,3,face_digits_base_17
AD,31,31,144,,1,2,3,face_digits_base_17
AD,32,32,237,,1,2,3,face_digits_base_17
AD,33,33,257,,1,2,3,face_digits_base_17
AD,34,34,124,,1,2,3,face_digits_base_17
AD,35,35,447,,1,2,3,face_digits_base_17
AD,36,36,226,,0,3,3,face_digits_base_17
AD,37,37,226,,0,3,3,face_digits_base_17
AD,38,38,167,,2,1,3,face_digits_base_17
AD,39,39,466,,0,3,3,face_digits_base_17
AD,40,40,377,,2,1,3,face_digits_base_17
AD,41,41,222,,0,3,3,face_digits_base_17
AD,42,42,377,,2,1,3,face_digits_base_17
AD,43,43,227,,1,2,3,face_digits_base_17
AD,44,44,224,,0,3,3,face_digits_base_17
AD,45,45,122,,1,2,3,face_digits_base_17
AD,46,46,236,,0,3,3,face_digits_base_17
AD,47,47,125,,1,2,3,face_digits_base_17
AD,48,48,156,,1,2,3,face_digits_base_17
AD,49,49,157,,2,1,3,face_digits_base_17
AD,50,50,337,,1,2,3,face_digits_base_17
AD,51,51,167,,2,1,3,face_digits_base_17
AD,52,52,177,,3,0,3,face_digits_base_17
AD,53,53,357,,1,2,3,face_digits_base_17
AD,54,54,124,,1,2,3,face_digits_base_17
AD,55,55,445,,0,3,3,face_digits_base_17
AD,56,56,667,,1,2,3,face_digits_base_17
AD,57,57,556,,0,3,3,face_digits_base_17
AD,58,58,134,,1,2,3,face_digits_base_17
AD,59,59,127,,2,1,3,face_digits_base_17
AD,60,60,126,,1,2,3,face_digits_base_17
AD,61,61,135,,1,2,3,face_digits_base_17
AD,62,62,66,,0,2,2,face_digits_base_17
AD,63,63,157,,2,1,3,face_digits_base_17
AD,64,64,146,,1,2,3,face_digits_base_17
AD,65,65,246,,0,3,3,face_digits_base_17
AD,66,66,257,,1,2,3,face_digits_base_17
AD,67,67,567,,1,2,3,face_digits_base_17
AD,68,68,126,,1,2,3,face_digits_base_17
AD,69,69,122,,1,2,3,face_digits_base_17
AD,70,70,134,,1,2,3,face_digits_base_17
AD,71,71,146,,1,2,3,face_digits_base_17
AD,72,72,125,,1,2,3,face_digits_base_17
AD,73,73,244,,0,3,3,face_digits_base_17
AD,74,74,111,,3,0,3,face_digits_base_17
AD,75,75,124,,1,2,3,face_digits_base_17
AD,76,76,477,,2,1,3,face_digits_base_17
AD,77,77,124,,1,2,3,face_digits_base_17
AD,78,78,577,,2,1,3,face_digits_base_17
AD,79,79,124,,1,2,3,face_digits_base_17
AD,80,80,177,,3,0,3,face_digits_base_17
AD,81,81,225,,0,3,3,face_digits_base_17
AD,82,82,125,,1,2,3,face_digits_base_17
AD,83,83,166,,1,2,3,face_digits_base_17
AD,84,84,135,,1,2,3,face_digits_base_17
AD,85,85,235,,0,3,3,face_digits_base_17
AD,86,86,355,,0,3,3,face_digits_base_17
AD,87,87,135,,1,2,3,face_digits_base_17
AD,88,88,145,,1,2,3,face_digits_base_17
AD,89,89,566,,0,3,3,face_digits_base_17
AD,90,90,126,,1,2,3,face_digits_base_17
AD,91,91,112,,2,1,3,face_digits_base_17
AD,92,92,366,,0,3,3,face_digits_base_17
AD,93,93,377,,2,1,3,face_digits_base_17
AD,94,94,667,,1,2,3,face_digits_base_17
AD,95,95,113,,2,1,3,face_digits_base_17
AD,96,96,247,,1,2,3,face_digits_base_17
AD,97,97,347,,1,2,3,face_digits_base_17
AD,98,98,677,,2,1,3,face_digits_base_17
AD,99,99,667,,1,2,3,face_digits_base_17
AD,100,100,567,,1,2,3,face_digits_base_17
AD,101,101,345,,0,3,3,face_digits_base_17
AD,102,102,367,,1,2,3,face_digits_base_17
AD,103,103,245,,0,3,3,face_digits_base_17
AD,104,104,147,,2,1,3,face_digits_base_17
AD,105,105,117,,3,0,3,face_digits_base_17
AD,106,106,577,,2,1,3,face_digits_base_17
AD,107,107,357,,1,2,3,face_digits_base_17
AD,108,108,477,,2,1,3,face_digits_base_17
AD,109,109,447,,1,2,3,face_digits_base_17
AD,110,110,457,,1,2,3,face_digits_base_17
AD,111,111,477,,2,1,3,face_digits_base_17
AD,112,112,127,,2,1,3,face_digits_base_17
AD,113,113,167,,2,1,3,face_digits_base_17
AD,114,114,133,,1,2,3,face_digits_base_17
AD,115,115,667,,1,2,3,face_digits_base_17
AD,116,116,466,,0,3,3,face_digits_base_17
AD,117,117,337,,1,2,3,face_digits_base_17
AD,118,118,156,,1,2,3,face_digits_base_17
AD,119,119,144,,1,2,3,face_digits_base_17
AD,120,120,667,,1,2,3,face_digits_base_17
AD,121,121,234,,0,3,3,face_digits_base_17
AD,122,122,244,,0,3,3,face_digits_base_17
AD,123,123,134,,1,2,3,face_digits_base_17
AD,124,124,134,,1,2,3,face_digits_base_17
AD,125,125,356,,0,3,3,face_digits_base_17
AD,126,126,577,,2,1,3,face_digits_base_17
AD,127,127,356,,0,3,3,face_digits_base_17
AD,128,128,177,,3,0,3,face_digits_base_17
AD,129,129,124,,1,2,3,face_digits_base_17
AD,130,130,167,,2,1,3,face_digits_base_17
AD,131,131,345,,0,3,3,face_digits_base_17
AD,132,132,155,,1,2,3,face_digits_base_17
AD,133,133,124,,1,2,3,face_digits_base_17
AD,134,134,247,,1,2,3,face_digits_base_17
AD,135,135,467,,1,2,3,face_digits_base_17
AD,136,136,566,,0,3,3,face_digits_base_17
AD,137,137,556,,0,3,3,face_digits_base_17
AD,138,138,345,,0,3,3,face_digits_base_17
AD,139,139,146,,1,2,3,face_digits_base_17
AD,140,140,156,,1,2,3,face_digits_base_17
AD,141,141,146,,1,2,3,face_digits_base_17
AD,142,142,677,,2,1,3,face_digits_base_17
AD,143,143,257,,1,2,3,face_digits_base_17
AD,144,144,226,,0,3,3,face_digits_base_17
AD,145,145,247,,1,2,3,face_digits_base_17
AD,146,146,114,,2,1,3,face_digits_base_17
AD,147,147,345,,0,3,3,face_digits_base_17
AD,148,148,246,,0,3,3,face_digits_base_17
AD,149,149,457,,1,2,3,face_digits_base_17
AD,150,150,222,,0,3,3,face_digits_base_17
AD,151,151,237,,1,2,3,face_digits_base_17
AD,152,152,147,,2,1,3,face_digits_base_17
AD,153,153,557,,1,2,3,face_digits_base_17
AD,154,154,146,,1,2,3,face_digits_base_17
AD,155,155,344,,0,3,3,face_digits_base_17
AD,156,156,236,,0,3,3,face_digits_base_17
AD,157,157,457,,1,2,3,face_digits_base_17
AD,158,158,445,,0,3,3,face_digits_base_17
AD,159,159,245,,0,3,3,face_digits_base_17
AD,160,160,127,,2,1,3,face_digits_base_17
AD,161,161,444,,0,3,3,face_digits_base_17
AD,162,162,456,,0,3,3,face_digits_base_17
AD,163,163,147,,2,1,3,face_digits_base_17
AD,164,164,127,,2,1,3,face_digits_base_17
AD,165,165,255,,0,3,3,face_digits_base_17
AD,166,166,477,,2,1,3,face_digits_base_17
AD,167,167,136,,1,2,3,face_digits_base_17
AD,168,168,115,,2,1,3,face_digits_base_17
AD,169,169,267,,1,2,3,face_digits_base_17
AD,170,170,145,,1,2,3,face_digits_base_17
AD,171,171,27,,1,1,2,face_digits_base_17
AD,172,172,14,,1,1,2,face_digits_base_17
AD,173,173,45,,0,2,2,face_digits_base_17
AD,174,174,34,,0,2,2,face_digits_base_17
AD,175,175,35,,0,2,2,face_digits_base_17
AD,176,176,25,,0,2,2,face_digits_base_17
AD,177,177,47,,1,1,2,face_digits_base_17
AD,178,178,1,,1,0,1,face_digits_base_17
AD,179,179,137,,2,1,3,face_digits_base_17
AD,180,180,122,,1,2,3,face_digits_base_17
AD,181,181,366,,0,3,3,face_digits_base_17
AD,182,182,134,,1,2,3,face_digits_base_17
AD,183,183,346,,0,3,3,face_digits_base_17
AD,184,184,335,,0,3,3,face_digits_base_17
AD,185,185,356,,0,3,3,face_digits_base_17
AD,186,186,347,,1,2,3,face_digits_base_17
AD,187,187,346,,0,3,3,face_digits_base_17
AD,188,188,125,,1,2,3,face_digits_base_17
AD,189,189,156,,1,2,3,face_digits_base_17
AD,190,190,247,,1,2,3,face_digits_base_17
AD,191,191,113,,2,1,3,face_digits_base_17
AD,192,192,123,,1,2,3,face_digits_base_17
AD,193,193,267,,1,2,3,face_digits_base_17
AD,194,194,257,,1,2,3,face_digits_base_17
AD,195,195,127,,2,1,3,face_digits_base_17
AD,196,196,245,,0,3,3,face_digits_base_17
AD,197,197,244,,0,3,3,face_digits_base_17
AD,198,198,345,,0,3,3,face_digits_base_17
AD,199,199,147,,2,1,3,face_digits_base_17
AD,200,200,246,,0,3,3,face_digits_base_17
AD,201,201,155,,1,2,3,face_digits_base_17
AD,202,202,477,,2,1,3,face_digits_base_17
AD,203,203,346,,0,3,3,face_digits_base_17
AD,204,204,356,,0,3,3,face_digits_base_17
AD,205,205,477,,2,1,3,face_digits_base_17
AD,206,206,356,,0,3,3,face_digits_base_17
AD,207,207,135,,1,2,3,face_digits_base_17
AD,208,208,167,,2,1,3,face_digits_base_17
AD,209,209,125,,1,2,3,face_digits_base_17
AD,210,210,123,,1,2,3,face_digits_base_17
AD,211,211,234,,0,3,3,face_digits_base_17
AD,212,212,447,,1,2,3,face_digits_base_17
AD,213,213,136,,1,2,3,face_digits_base_17
AD,214,214,225,,0,3,3,face_digits_base_17
AD,215,215,167,,2,1,3,face_digits_base_17
AD,216,216,356,,0,3,3,face_digits_base_17
AD,217,217,224,,0,3,3,face_digits_base_17
AD,218,218,667,,1,2,3,face_digits_base_17
AD,219,219,177,,3,0,3,face_digits_base_17
AD,220,220,457,,1,2,3,face_digits_base_17
AD,221,221,167,,2,1,3,face_digits_base_17
AD,222,222,236,,0,3,3,face_digits_base_17
AD,223,223,234,,0,3,3,face_digits_base_17
AD,224,224,144,,1,2,3,face_digits_base_17
AD,225,225,457,,1,2,3,face_digits_base_17
AD,226,226,577,,2,1,3,face_digits_base_17
AD,227,227,133,,1,2,3,face_digits_base_17
AD,228,228,255,,0,3,3,face_digits_base_17
AD,229,229,246,,0,3,3,face_digits_base_17
AD,230,230,133,,1,2,3,face_digits_base_17
AD,231,231,466,,0,3,3,face_digits_base_17
AD,232,232,134,,1,2,3,face_digits_base_17
AD,233,233,367,,1,2,3,face_digits_base_17
AD,234,234,356,,0,3,3,face_digits_base_17
AD,235,235,257,,1,2,3,face_digits_base_17
AD,236,236,167,,2,1,3,face_digits_base_17
AD,237,237,127,,2,1,3,face_digits_base_17
AD,238,238,677,,2,1,3,face_digits_base_17
AD,239,239,126,,1,2,3,face_digits_base_17
AD,240,240,135,,1,2,3,face_digits_base_17
AD,241,241,346,,0,3,3,face_digits_base_17
AD,242,242,123,,1,2,3,face_digits_base_17
AD,243,243,115,,2,1,3,face_digits_base_17
AD,244,244,235,,0,3,3,face_digits_base_17
AD,245,245,366,,0,3,3,face_digits_base_17
AD,246,246,146,,1,2,3,face_digits_base_17
AD,247,247,127,,2,1,3,face_digits_base_17
AD,248,248,124,,1,2,3,face_digits_base_17
AD,249,249,117,,3,0,3,face_digits_base_17
AD,250,250,155,,1,2,3,face_digits_base_17
AD,251,251,255,,0,3,3,face_digits_base_17
AD,252,252,245,,0,3,3,face_digits_base_17
AD,253,253,556,,0,3,3,face_digits_base_17
AD,254,254,167,,2,1,3,face_digits_base_17
AD,255,255,237,,1,2,3,face_digits_base_17
AD,256,256,556,,0,3,3,face_digits_base_17
AD,257,257,566,,0,3,3,face_digits_base_17
AD,258,258,267,,1,2,3,face_digits_base_17
AD,259,259,556,,0,3,3,face_digits_base_17
AD,260,260,123,,1,2,3,face_digits_base_17
AD,261,261,134,,1,2,3,face_digits_base_17
AD,262,262,136,,1,2,3,face_digits_base_17
AD,263,263,233,,0,3,3,face_digits_base_17
AD,264,264,126,,1,2,3,face_digits_base_17
AD,265,265,127,,2,1,3,face_digits_base_17
AD,266,266,334,,0,3,3,face_digits_base_17
AD,267,267,233,,0,3,3,face_digits_base_17
AD,268,268,267,,1,2,3,face_digits_base_17
AD,269,269,377,,2,1,3,face_digits_base_17
AD,270,270,245,,0,3,3,face_digits_base_17
AD,271,271,556,,0,3,3,face_digits_base_17
AD,272,272,446,,0,3,3,face_digits_base_17
AD,273,273,337,,1,2,3,face_digits_base_17
AD,274,274,167,,2,1,3,face_digits_base_17
AD,275,275,677,,2,1,3,face_digits_base_17
AD,276,276,237,,1,2,3,face_digits_base_17
AD,277,277,257,,1,2,3,face_digits_base_17
AD,278,278,344,,0,3,3,face_digits_base_17
AD,279,279,234,,0,3,3,face_digits_base_17
AD,280,280,234,,0,3,3,face_digits_base_17
AD,281,281,345,,0,3,3,face_digits_base_17
AD,282,282,455,,0,3,3,face_digits_base_17
AD,283,283,225,,0,3,3,face_digits_base_17
AD,284,284,346,,0,3,3,face_digits_base_17
AD,285,285,146,,1,2,3,face_digits_base_17
AD,286,286,224,,0,3,3,face_digits_base_17
AD,287,287,77,,2,0,2,face_digits_base_17
AD,288,288,22,,0,2,2,face_digits_base_17
AD,289,289,115,,2,1,3,face_digits_base_17
AD,290,290,177,,3,0,3,face_digits_base_17
AD,291,291,557,,1,2,3,face_digits_base_17
AD,292,292,345,,0,3,3,face_digits_base_17
AD,293,293,157,,2,1,3,face_digits_base_17
AD,294,294,277,,2,1,3,face_digits_base_17
AD,295,295,126,,1,2,3,face_digits_base_17
AD,296,296,157,,2,1,3,face_digits_base_17
AD,297,297,677,,2,1,3,face_digits_base_17
AD,298,298,226,,0,3,3,face_digits_base_17
AD,299,299,555,,0,3,3,face_digits_base_17
AD,300,300,167,,2,1,3,face_digits_base_17
AD,301,301,335,,0,3,3,face_digits_base_17
AD,302,302,157,,2,1,3,face_digits_base_17
AD,303,303,677,,2,1,3,face_digits_base_17
AD,304,304,346,,0,3,3,face_digits_base_17
AD,305,305,335,,0,3,3,face_digits_base_17
AD,306,306,347,,1,2,3,face_digits_base_17
AD,307,307,236,,0,3,3,face_digits_base_17
AD,308,308,345,,0,3,3,face_digits_base_17
AD,309,309,144,,1,2,3,face_digits_base_17
AD,310,310,777,,3,0,3,face_digits_base_17
AD,311,311,223,,0,3,3,face_digits_base_17
AD,312,312,567,,1,2,3,face_digits_base_17
AD,313,313,457,,1,2,3,face_digits_base_17
AD,314,314,13,,1,1,2,face_digits_base_17
AD,315,315,44,,0,2,2,face_digits_base_17
AD,316,316,66,,0,2,2,face_digits_base_17
AD,317,317,27,,1,1,2,face_digits_base_17
AD,318,318,37,,1,1,2,face_digits_base_17
AD,319,319,55,,0,2,2,face_digits_base_17
AD,320,320,56,,0,2,2,face_digits_base_17
AD,321,321,24,,0,2,2,face_digits_base_17
AD,322,322,16,,1,1,2,face_digits_base_17
AD,323,323,13,,1,1,2,face_digits_base_17
AD,324,324,11,,2,0,2,face_digits_base_17
AD,325,325,56,,0,2,2,face_digits_base_17
AD,326,326,14,,1,1,2,face_digits_base_17
AD,327,327,56,,0,2,2,face_digits_base_17
AD,328,328,25,,0,2,2,face_digits_base_17
AD,329,329,44,,0,2,2,face_digits_base_17
AD,330,330,2,,0,1,1,face_digits_base_17
AD,331,331,156,,1,2,3,face_digits_base_17
AD,332,332,226,,0,3,3,face_digits_base_17
AD,333,333,677,,2,1,3,face_digits_base_17
AD,334,334,457,,1,2,3,face_digits_base_17
AD,335,335,355,,0,3,3,face_digits_base_17
AD,336,336,477,,2,1,3,face_digits_base_17
AD,337,337,223,,0,3,3,face_digits_base_17
AD,338,338,256,,0,3,3,face_digits_base_17
AD,339,339,157,,2,1,3,face_digits_base_17
AD,340,340,446,,0,3,3,face_digits_base_17
AD,341,341,267,,1,2,3,face_digits_base_17
AD,342,342,111,,3,0,3,face_digits_base_17
AD,343,343,244,,0,3,3,face_digits_base_17
AD,344,344,117,,3,0,3,face_digits_base_17
AD,345,345,246,,0,3,3,face_digits_base_17
AD,346,346,244,,0,3,3,face_digits_base_17
AD,347,347,224,,0,3,3,face_digits_base_17
AD,348,348,167,,2,1,3,face_digits_base_17
AD,349,349,122,,1,2,3,face_digits_base_17
AD,350,350,11,,2,0,2,face_digits_base_17
AD,351,351,246,,0,3,3,face_digits_base_17
AD,352,352,155,,1,2,3,face_digits_base_17
AD,353,353,137,,2,1,3,face_digits_base_17
AD,354,354,345,,0,3,3,face_digits_base_17
AD,355,355,222,,0,3,3,face_digits_base_17
AD,356,356,257,,1,2,3,face_digits_base_17
AD,357,357,377,,2,1,3,face_digits_base_17
AD,358,358,577,,2,1,3,face_digits_base_17
AD,359,359,557,,1,2,3,face_digits_base_17
AD,360,360,236,,0,3,3,face_digits_base_17
AD,361,361,224,,0,3,3,face_digits_base_17
AD,362,362,367,,1,2,3,face_digits_base_17
AD,363,363,155,,1,2,3,face_digits_base_17
AD,364,364,267,,1,2,3,face_digits_base_17
AD,365,365,377,,2,1,3,face_digits_base_17
AD,366,366,347,,1,2,3,face_digits_base_17
AD,367,367,113,,2,1,3,face_digits_base_17
AD,368,368,566,,0,3,3,face_digits_base_17
AD,369,369,126,,1,2,3,face_digits_base_17
AD,370,370,167,,2,1,3,face_digits_base_17
AD,371,371,113,,2,1,3,face_digits_base_17
AD,372,372,235,,0,3,3,face_digits_base_17
AD,373,373,127,,2,1,3,face_digits_base_17
AD,374,374,257,,1,2,3,face_digits_base_17
AD,375,375,367,,1,2,3,face_digits_base_17
AD,376,376,447,,1,2,3,face_digits_base_17
AD,377,377,167,,2,1,3,face_digits_base_17
AD,378,378,335,,0,3,3,face_digits_base_17
AD,379,379,237,,1,2,3,face_digits_base_17
AD,380,380,566,,0,3,3,face_digits_base_17
AD,381,381,126,,1,2,3,face_digits_base_17
AD,382,382,247,,1,2,3,face_digits_base_17
AD,383,383,556,,0,3,3,face_digits_base_17
AD,384,384,247,,1,2,3,face_digits_base_17
AD,385,385,134,,1,2,3,face_digits_base_17
AD,386,386,577,,2,1,3,face_digits_base_17
AD,387,387,117,,3,0,3,face_digits_base_17
AD,388,388,244,,0,3,3,face_digits_base_17
AD,389,389,145,,1,2,3,face_digits_base_17
AD,390,390,127,,2,1,3,face_digits_base_17
AD,391,391,127,,2,1,3,face_digits_base_17
AD,392,392,355,,0,3,3,face_digits_base_17
AD,393,393,446,,0,3,3,face_digits_base_17
AD,394,394,145,,1,2,3,face_digits_base_17
AD,395,395,345,,0,3,3,face_digits_base_17
AD,396,396,144,,1,2,3,face_digits_base_17
AD,397,397,335,,0,3,3,face_digits_base_17
AD,398,398,177,,3,0,3,face_digits_base_17
AD,399,399,157,,2,1,3,face_digits_base_17
AD,400,400,134,,1,2,3,face_digits_base_17
AD,401,401,177,,3,0,3,face_digits_base_17
AD,402,402,166,,1,2,3,face_digits_base_17
AD,403,403,247,,1,2,3,face_digits_base_17
AD,404,404,566,,0,3,3,face_digits_base_17
AD,405,405,133,,1,2,3,face_digits_base_17
AD,406,406,335,,0,3,3,face_digits_base_17
AD,407,407,147,,2,1,3,face_digits_base_17
AD,408,408,177,,3,0,3,face_digits_base_17
AD,409,409,114,,2,1,3,face_digits_base_17
AD,410,410,455,,0,3,3,face_digits_base_17
AD,411,411,244,,0,3,3,face_digits_base_17
AD,412,412,113,,2,1,3,face_digits_base_17
AD,413,413,136,,1,2,3,face_digits_base_17
AD,414,414,346,,0,3,3,face_digits_base_17
AD,415,415,225,,0,3,3,face_digits_base_17
AD,416,416,222,,0,3,3,face_digits_base_17
AD,417,417,124,,1,2,3,face_digits_base_17
AD,418,418,122,,1,2,3,face_digits_base_17
AD,419,419,223,,0,3,3,face_digits_base_17
AD,420,420,445,,0,3,3,face_digits_base_17
AD,421,421,146,,1,2,3,face_digits_base_17
AD,422,422,366,,0,3,3,face_digits_base_17
AD,423,423,267,,1,2,3,face_digits_base_17
AD,424,424,235,,0,3,3,face_digits_base_17
AD,425,425,356,,0,3,3,face_digits_base_17
AD,426,426,237,,1,2,3,face_digits_base_17
AD,427,427,247,,1,2,3,face_digits_base_17
AD,428,428,245,,0,3,3,face_digits_base_17
AD,429,429,117,,3,0,3,face_digits_base_17
AD,430,430,347,,1,2,3,face_digits_base_17
AD,431,431,556,,0,3,3,face_digits_base_17
AD,432,432,356,,0,3,3,face_digits_base_17
AD,433,433,335,,0,3,3,face_digits_base_17
AD,434,434,177,,3,0,3,face_digits_base_17
AD,435,435,355,,0,3,3,face_digits_base_17
AD,436,436,246,,0,3,3,face_digits_base_17
AD,437,437,346,,0,3,3,face_digits_base_17
AD,438,438,566,,0,3,3,face_digits_base_17
AD,439,439,477,,2,1,3,face_digits_base_17
AD,440,440,267,,1,2,3,face_digits_base_17
AD,441,441,144,,1,2,3,face_digits_base_17
AD,442,442,357,,1,2,3,face_digits_base_17
AD,443,443,236,,0,3,3,face_digits_base_17
AD,444,444,124,,1,2,3,face_digits_base_17
AD,445,445,277,,2,1,3,face_digits_base_17
AD,446,446,127,,2,1,3,face_digits_base_17
AD,447,447,337,,1,2,3,face_digits_base_17
AD,448,448,235,,0,3,3,face_digits_base_17
AD,449,449,337,,1,2,3,face_digits_base_17
AD,450,450,135,,1,2,3,face_digits_base_17
AD,451,451,15,,1,1,2,face_digits_base_17
AD,452,452,447,,1,2,3,face_digits_base_17
AD,453,453,223,,0,3,3,face_digits_base_17
AD,454,454,112,,2,1,3,face_digits_base_17
AD,455,455,133,,1,2,3,face_digits_base_17
AD,456,456,115,,2,1,3,face_digits_base_17
AD,457,457,127,,2,1,3,face_digits_base_17
AD,458,458,457,,1,2,3,face_digits_base_17
AD,459,459,567,,1,2,3,face_digits_base_17
AD,460,460,122,,1,2,3,face_digits_base_17
AD,461,461,246,,0,3,3,face_digits_base_17
AD,462,462,344,,0,3,3,face_digits_base_17
AD,463,463,666,,0,3,3,face_digits_base_17
AD,464,464,136,,1,2,3,face_digits_base_17
AD,465,465,236,,0,3,3,face_digits_base_17
AD,466,466,233,,0,3,3,face_digits_base_17
AD,467,467,147,,2,1,3,face_digits_base_17
AD,468,468,566,,0,3,3,face_digits_base_17
AD,469,469,237,,1,2,3,face_digits_base_17
AD,470,470,345,,0,3,3,face_digits_base_17
AD,471,471,367,,1,2,3,face_digits_base_17
AD,472,472,677,,2,1,3,face_digits_base_17
AD,473,473,267,,1,2,3,face_digits_base_17
AD,474,474,116,,2,1,3,face_digits_base_17
AD,475,475,456,,0,3,3,face_digits_base_17
AD,476,476,256,,0,3,3,face_digits_base_17
AD,477,477,177,,3,0,3,face_digits_base_17
AD,478,478,116,,2,1,3,face_digits_base_17
AD,479,479,244,,0,3,3,face_digits_base_17
AD,480,480,225,,0,3,3,face_digits_base_17
AD,481,481,367,,1,2,3,face_digits_base_17
AD,482,482,123,,1,2,3,face_digits_base_17
AD,483,483,466,,0,3,3,face_digits_base_17
AD,484,484,225,,0,3,3,face_digits_base_17
AD,485,485,456,,0,3,3,face_digits_base_17
AD,486,486,155,,1,2,3,face_digits_base_17
AD,487,487,344,,0,3,3,face_digits_base_17
AD,488,488,115,,2,1,3,face_digits_base_17
AD,489,489,145,,1,2,3,face_digits_base_17
AD,490,490,166,,1,2,3,face_digits_base_17
AD,491,491,777,,3,0,3,face_digits_base_17
AD,492,492,125,,1,2,3,face_digits_base_17
AD,493,493,136,,1,2,3,face_digits_base_17
AD,494,494,337,,1,2,3,face_digits_base_17
AD,495,495,234,,0,3,3,face_digits_base_17
AD,496,496,347,,1,2,3,face_digits_base_17
AD,497,497,356,,0,3,3,face_digits_base_17
AD,498,498,456,,0,3,3,face_digits_base_17
AD,499,499,123,,1,2,3,face_digits_base_17
AD,500,500,356,,0,3,3,face_digits_base_17
AD,501,501,137,,2,1,3,face_digits_base_17
AD,502,502,347,,1,2,3,face_digits_base_17
AD,503,503,127,,2,1,3,face_digits_base_17
AD,504,504,135,,1,2,3,face_digits_base_17
AD,505,505,244,,0,3,3,face_digits_base_17
AD,506,506,147,,2,1,3,face_digits_base_17
AD,507,507,467,,1,2,3,face_digits_base_17
AD,508,508,137,,2,1,3,face_digits_base_17
AD,509,509,136,,1,2,3,face_digits_base_17
AD,510,510,237,,1,2,3,face_digits_base_17
AD,511,511,445,,0,3,3,face_digits_base_17
AD,512,512,567,,1,2,3,face_digits_base_17
AD,513,513,234,,0,3,3,face_digits_base_17
AD,514,514,255,,0,3,3,face_digits_base_17
AD,515,515,567,,1,2,3,face_digits_base_17
AD,516,516,247,,1,2,3,face_digits_base_17
AD,517,517,127,,2,1,3,face_digits_base_17
AD,518,518,137,,2,1,3,face_digits_base_17
AD,519,519,446,,0,3,3,face_digits_base_17
AD,520,520,357,,1,2,3,face_digits_base_17
AD,521,521,166,,1,2,3,face_digits_base_17
AD,522,522,14,,1,1,2,face_digits_base_17
AD,523,523,446,,0,3,3,face_digits_base_17
AD,524,524,346,,0,3,3,face_digits_base_17
AD,525,525,136,,1,2,3,face_digits_base_17
AD,526,526,345,,0,3,3,face_digits_base_17
AD,527,527,357,,1,2,3,face_digits_base_17
AD,528,528,677,,2,1,3,face_digits_base_17
AD,529,529,477,,2,1,3,face_digits_base_17
AD,530,530,357,,1,2,3,face_digits_base_17
AD,531,531,567,,1,2,3,face_digits_base_17
AD,532,532,346,,0,3,3,face_digits_base_17
AD,533,533,344,,0,3,3,face_digits_base_17
AD,534,534,177,,3,0,3,face_digits_base_17
AD,535,535,226,,0,3,3,face_digits_base_17
AD,536,536,126,,1,2,3,face_digits_base_17
AD,537,537,246,,0,3,3,face_digits_base_17
AD,538,538,245,,0,3,3,face_digits_base_17
AD,539,539,125,,1,2,3,face_digits_base_17
AD,540,540,166,,1,2,3,face_digits_base_17
AD,541,541,567,,1,2,3,face_digits_base_17
AD,542,542,255,,0,3,3,face_digits_base_17
AD,543,543,236,,0,3,3,face_digits_base_17
AD,544,544,247,,1,2,3,face_digits_base_17
AD,545,545,355,,0,3,3,face_digits_base_17
AD,546,546,455,,0,3,3,face_digits_base_17
AD,547,547,556,,0,3,3,face_digits_base_17
AD,548,548,135,,1,2,3,face_digits_base_17
AD,549,549,677,,2,1,3,face_digits_base_17
AD,550,550,255,,0,3,3,face_digits_base_17
AD,551,551,246,,0,3,3,face_digits_base_17
AD,552,552,117,,3,0,3,face_digits_base_17
AD,553,553,577,,2,1,3,face_digits_base_17
AD,554,554,115,,2,1,3,face_digits_base_17
AD,555,555,114,,2,1,3,face_digits_base_17
AD,556,556,367,,1,2,3,face_digits_base_17
AD,557,557,147,,2,1,3,face_digits_base_17
AD,558,558,222,,0,3,3,face_digits_base_17
AD,559,559,257,,1,2,3,face_digits_base_17
AD,560,560,267,,1,2,3,face_digits_base_17
AD,561,561,357,,1,2,3,face_digits_base_17
AD,562,562,246,,0,3,3,face_digits_base_17
AD,563,563,467,,1,2,3,face_digits_base_17
AD,564,564,125,,1,2,3,face_digits_base_17
AD,565,565,126,,1,2,3,face_digits_base_17
AD,566,566,567,,1,2,3,face_digits_base_17
AD,567,567,477,,2,1,3,face_digits_base_17
AD,568,568,356,,0,3,3,face_digits_base_17
AD,569,569,246,,0,3,3,face_digits_base_17
AD,570,570,667,,1,2,3,face_digits_base_17
AD,571,571,126,,1,2,3,face_digits_base_17
AD,572,572,567,,1,2,3,face_digits_base_17
AD,573,573,256,,0,3,3,face_digits_base_17
AD,574,574,345,,0,3,3,face_digits_base_17
AD,575,575,124,,1,2,3,face_digits_base_17
AD,576,576,126,,1,2,3,face_digits_base_17
AD,577,577,455,,0,3,3,face_digits_base_17
AD,578,578,556,,0,3,3,face_digits_base_17
AD,579,579,277,,2,1,3,face_digits_base_17
AD,580,580,124,,1,2,3,face_digits_base_17
AD,581,581,255,,0,3,3,face_digits_base_17
AD,582,582,136,,1,2,3,face_digits_base_17
AD,583,583,223,,0,3,3,face_digits_base_17
AD,584,584,155,,1,2,3,face_digits_base_17
AD,585,585,237,,1,2,3,face_digits_base_17
AD,586,586,567,,1,2,3,face_digits_base_17
AD,587,587,237,,1,2,3,face_digits_base_17
AD,588,588,146,,1,2,3,face_digits_base_17
AD,589,589,136,,1,2,3,face_digits_base_17
AD,590,590,114,,2,1,3,face_digits_base_17
AD,591,591,155,,1,2,3,face_digits_base_17
AD,592,592,126,,1,2,3,face_digits_base_17
AD,593,593,166,,1,2,3,face_digits_base_17
AD,594,594,555,,0,3,3,face_digits_base_17
AD,595,595,246,,0,3,3,face_digits_base_17
AD,596,596,137,,2,1,3,face_digits_base_17
AD,597,597,267,,1,2,3,face_digits_base_17
AD,598,598,256,,0,3,3,face_digits_base_17
AD,599,599,235,,0,3,3,face_digits_base_17
AD,600,600,277,,2,1,3,face_digits_base_17
AD,601,601,123,,1,2,3,face_digits_base_17
AD,602,602,345,,0,3,3,face_digits_base_17
AD,603,603,336,,0,3,3,face_digits_base_17
AD,604,604,267,,1,2,3,face_digits_base_17
AD,605,605,447,,1,2,3,face_digits_base_17
AD,606,606,167,,2,1,3,face_digits_base_17
AD,607,607,123,,1,2,3,face_digits_base_17
AD,608,608,136,,1,2,3,face_digits_base_17
AD,609,609,124,,1,2,3,face_digits_base_17
AD,610,610,146,,1,2,3,face_digits_base_17
AD,611,611,233,,0,3,3,face_digits_base_17
AD,612,612,136,,1,2,3,face_digits_base_17
AD,613,613,115,,2,1,3,face_digits_base_17
AD,614,614,137,,2,1,3,face_digits_base_17
AD,615,615,147,,2,1,3,face_digits_base_17
AD,616,616,124,,1,2,3,face_digits_base_17
AD,617,617,236,,0,3,3,face_digits_base_17
AD,618,618,133,,1,2,3,face_digits_base_17
AD,619,619,223,,0,3,3,face_digits_base_17
AD,620,620,377,,2,1,3,face_digits_base_17
AD,621,621,137,,2,1,3,face_digits_base_17
AD,622,622,266,,0,3,3,face_digits_base_17
AD,623,623,456,,0,3,3,face_digits_base_17
AD,624,624,233,,0,3,3,face_digits_base_17
AD,625,625,456,,0,3,3,face_digits_base_17
AD,626,626,255,,0,3,3,face_digits_base_17
AD,627,627,114,,2,1,3,face_digits_base_17
AD,628,628,136,,1,2,3,face_digits_base_17
AD,629,629,244,,0,3,3,face_digits_base_17
AD,630,630,234,,0,3,3,face_digits_base_17
AD,631,631,347,,1,2,3,face_digits_base_17
AD,632,632,147,,2,1,3,face_digits_base_17
AD,633,633,167,,2,1,3,face_digits_base_17
AD,634,634,256,256,0,3,3,face_digits_base_17
AD,635,635,346,346,0,3,3,face_digits_base_17
AD,636,636,347,347,1,2,3,face_digits_base_17
AD,637,637,225,225,0,3,3,face_digits_base_17
AD,638,638,123,123,1,2,3,face_digits_base_17
AD,639,639,357,357,1,2,3,face_digits_base_17
AD,640,640,455,455,0,3,3,face_digits_base_17
AD,641,641,344,344,0,3,3,face_digits_base_17
AD,642,642,177,177,3,0,3,face_digits_base_17
AD,643,643,334,334,0,3,3,face_digits_base_17
AD,644,644,667,667,1,2,3,face_digits_base_17
AD,645,645,127,127,2,1,3,face_digits_base_17
AD,646,646,357,357,1,2,3,face_digits_base_17
AD,647,647,226,226,0,3,3,face_digits_base_17
AD,648,648,167,167,2,1,3,face_digits_base_17
AD,649,649,467,467,1,2,3,face_digits_base_17
AD,650,650,367,367,1,2,3,face_digits_base_17
AD,651,651,123,123,1,2,3,face_digits_base_17
AD,652,652,114,114,2,1,3,face_digits_base_17
AD,653,653,247,247,1,2,3,face_digits_base_17
AD,654,654,177,177,3,0,3,face_digits_base_17
AD,655,655,677,677,2,1,3,face_digits_base_17
AD,656,656,115,115,2,1,3,face_digits_base_17
AD,657,657,136,136,1,2,3,face_digits_base_17
AD,658,658,146,146,1,2,3,face_digits_base_17
AD,659,659,237,237,1,2,3,face_digits_base_17
AD,660,660,345,345,0,3,3,face_digits_base_17
AD,661,661,567,567,1,2,3,face_digits_base_17
AD,662,662,125,125,1,2,3,face_digits_base_17
AD,663,663,146,146,1,2,3,face_digits_base_17
AD,664,664,467,467,1,2,3,face_digits_base_17
AD,665,665,137,137,2,1,3,face_digits_base_17
AD,666,666,567,567,1,2,3,face_digits_base_17
AD,667,667,127,127,2,1,3,face_digits_base_17
AD,668,668,577,577,2,1,3,face_digits_base_17
AD,669,669,447,447,1,2,3,face_digits_base_17
AD,670,670,566,566,0,3,3,face_digits_base_17
AD,671,671,236,236,0,3,3,face_digits_base_17
AD,672,672,236,236,0,3,3,face_digits_base_17
AD,673,673,222,222,0,3,3,face_digits_base_17
AD,674,674,134,134,1,2,3,face_digits_base_17
AD,675,675,257,257,1,2,3,face_digits_base_17
AD,676,676,155,155,1,2,3,face_digits_base_17
AD,677,677,256,256,0,3,3,face_digits_base_17
AD,678,678,245,245,0,3,3,face_digits_base_17
AD,679,679,145,145,1,2,3,face_digits_base_17
AD,680,680,145,145,1,2,3,face_digits_base_17
AD,681,681,257,257,1,2,3,face_digits_base_17
AD,682,682,457,457,1,2,3,face_digits_base_17
AD,683,683,117,117,3,0,3,face_digits_base_17
AD,684,684,335,335,0,3,3,face_digits_base_17
AD,685,685,123,123,1,2,3,face_digits_base_17
AD,686,686,147,147,2,1,3,face_digits_base_17
AD,687,687,566,566,0,3,3,face_digits_base_17
AD,688,688,112,112,2,1,3,face_digits_base_17
AD,689,689,167,167,2,1,3,face_digits_base_17
AD,690,690,347,347,1,2,3,face_digits_base_17
AD,691,691,356,356,0,3,3,face_digits_base_17
AD,692,692,147,147,2,1,3,face_digits_base_17
AD,693,693,347,347,1,2,3,face_digits_base_17
AD,694,694,136,136,1,2,3,face_digits_base_17
AD,695,695,156,156,1,2,3,face_digits_base_17
AD,696,696,556,556,0,3,3,face_digits_base_17
AD,697,697,267,267,1,2,3,face_digits_base_17
AD,698,698,246,246,0,3,3,face_digits_base_17
AD,699,699,267,267,1,2,3,face_digits_base_17
AD,700,700,137,137,2,1,3,face_digits_base_17
AD,701,701,236,236,0,3,3,face_digits_base_17
AD,702,702,256,256,0,3,3,face_digits_base_17
AD,703,703,167,167,2,1,3,face_digits_base_17
AD,704,704,166,166,1,2,3,face_digits_base_17
AD,705,705,577,577,2,1,3,face_digits_base_17
AD,706,706,147,147,2,1,3,face_digits_base_17
AD,707,707,145,145,1,2,3,face_digits_base_17
AD,708,708,577,577,2,1,3,face_digits_base_17
AD,709,709,166,166,1,2,3,face_digits_base_17
AD,710,710,156,156,1,2,3,face_digits_base_17
AD,711,711,446,446,0,3,3,face_digits_base_17
AD,712,712,566,566,0,3,3,face_digits_base_17
AD,713,713,157,157,2,1,3,face_digits_base_17
AD,714,714,245,245,0,3,3,face_digits_base_17
AD,715,715,337,337,1,2,3,face_digits_base_17
AD,716,716,123,123,1,2,3,face_digits_base_17
AD,717,717,167,167,2,1,3,face_digits_base_17
AD,718,718,114,114,2,1,3,face_digits_base_17
AD,719,719,167,167,2,1,3,face_digits_base_17
AD,720,720,556,556,0,3,3,face_digits_base_17
AD,721,721,346,346,0,3,3,face_digits_base_17
AD,722,722,377,377,2,1,3,face_digits_base_17
AD,723,723,224,224,0,3,3,face_digits_base_17
AD,724,724,56,56,0,2,2,face_digits_base_17
AD,725,725,167,167,2,1,3,face_digits_base_17
AD,726,726,147,147,2,1,3,face_digits_base_17
AD,727,727,367,367,1,2,3,face_digits_base_17
AD,728,728,247,247,1,2,3,face_digits_base_17
AD,729,729,557,557,1,2,3,face_digits_base_17
AD,730,730,167,167,2,1,3,face_digits_base_17
AD,731,731,133,133,1,2,3,face_digits_base_17
AD,732,732,115,115,2,1,3,face_digits_base_17
AD,733,733,345,345,0,3,3,face_digits_base_17
AD,734,734,146,146,1,2,3,face_digits_base_17
AD,735,735,157,157,2,1,3,face_digits_base_17
AD,736,736,125,125,1,2,3,face_digits_base_17
AD,737,737,133,133,1,2,3,face_digits_base_17
AD,738,738,146,146,1,2,3,face_digits_base_17
AD,739,739,125,125,1,2,3,face_digits_base_17
AD,740,740,116,116,2,1,3,face_digits_base_17
AD,741,741,335,335,0,3,3,face_digits_base_17
AD,742,742,456,456,0,3,3,face_digits_base_17
AD,743,743,236,236,0,3,3,face_digits_base_17
AD,744,744,356,356,0,3,3,face_digits_base_17
AD,745,745,457,457,1,2,3,face_digits_base_17
AD,746,746,346,346,0,3,3,face_digits_base_17
AD,747,747,157,157,2,1,3,face_digits_base_17
AD,748,748,235,235,0,3,3,face_digits_base_17
AD,749,749,347,347,1,2,3,face_digits_base_17
AD,750,750,445,445,0,3,3,face_digits_base_17
AD,751,751,257,257,1,2,3,face_digits_base_17
AD,752,752,445,445,0,3,3,face_digits_base_17
AD,753,753,25,25,0,2,2,face_digits_base_17
AD,754,754,36,36,0,2,2,face_digits_base_17
AD,755,755,77,77,2,0,2,face_digits_base_17
AD,756,756,34,34,0,2,2,face_digits_base_17
AD,757,757,36,36,0,2,2,face_digits_base_17
AD,758,758,17,17,2,0,2,face_digits_base_17
AD,759,759,26,26,0,2,2,face_digits_base_17
AD,760,760,37,37,1,1,2,face_digits_base_17
AD,761,761,15,15,1,1,2,face_digits_base_17
AD,762,762,23,23,0,2,2,face_digits_base_17
AD,763,763,35,35,0,2,2,face_digits_base_17
AD,764,764,12,12,1,1,2,face_digits_base_17
AD,765,765,45,45,0,2,2,face_digits_base_17
AD,766,766,14,14,1,1,2,face_digits_base_17
AD,767,767,23,23,0,2,2,face_digits_base_17
AD,768,768,33,33,0,2,2,face_digits_base_17
AD,769,769,23,23,0,2,2,face_digits_base_17
AD,770,770,13,13,1,1,2,face_digits_base_17
AD,771,771,23,23,0,2,2,face_digits_base_17
AD,772,772,46,46,0,2,2,face_digits_base_17
AD,773,773,12,12,1,1,2,face_digits_base_17
AD,774,774,17,17,2,0,2,face_digits_base_17
AD,775,775,36,36,0,2,2,face_digits_base_17
AD,776,776,12,12,1,1,2,face_digits_base_17
AD,777,777,16,16,1,1,2,face_digits_base_17
AD,778,778,35,35,0,2,2,face_digits_base_17
AD,779,779,17,17,2,0,2,face_digits_base_17
AD,780,780,223,223,0,3,3,face_digits_base_17
AD,781,781,234,234,0,3,3,face_digits_base_17
AD,782,782,245,245,0,3,3,face_digits_base_17
AD,783,783,336,336,0,3,3,face_digits_base_17
AD,784,784,237,237,1,2,3,face_digits_base_17
AD,785,785,255,,0,3,3,face_digits_base_17
AD,786,786,224,,0,3,3,face_digits_base_17
AD,787,787,136,,1,2,3,face_digits_base_17
AD,788,788,133,,1,2,3,face_digits_base_17
AD,789,789,145,,1,2,3,face_digits_base_17
AD,790,790,236,,0,3,3,face_digits_base_17
AD,791,791,666,,0,3,3,face_digits_base_17
AD,792,792,136,,1,2,3,face_digits_base_17
AD,793,793,126,,1,2,3,face_digits_base_17
AD,794,794,122,,1,2,3,face_digits_base_17
AD,795,795,346,,0,3,3,face_digits_base_17
AD,796,796,346,,0,3,3,face_digits_base_17
AD,797,797,123,,1,2,3,face_digits_base_17
AD,798,798,247,,1,2,3,face_digits_base_17
AD,799,799,113,,2,1,3,face_digits_base_17
AD,800,800,356,,0,3,3,face_digits_base_17
AD,801,801,134,,1,2,3,face_digits_base_17
AD,802,802,235,,0,3,3,face_digits_base_17
AD,803,803,227,,1,2,3,face_digits_base_17
AD,804,804,146,,1,2,3,face_digits_base_17
AD,805,805,116,,2,1,3,face_digits_base_17
AD,806,806,234,,0,3,3,face_digits_base_17
AD,807,807,233,,0,3,3,face_digits_base_17
AD,808,808,257,,1,2,3,face_digits_base_17
AD,809,809,566,,0,3,3,face_digits_base_17
AD,810,810,455,,0,3,3,face_digits_base_17
AD,811,811,234,,0,3,3,face_digits_base_17
AD,812,812,167,,2,1,3,face_digits_base_17
AD,813,813,125,,1,2,3,face_digits_base_17
AD,814,814,357,,1,2,3,face_digits_base_17
AD,815,815,146,,1,2,3,face_digits_base_17
AD,816,816,267,,1,2,3,face_digits_base_17
AD,817,817,145,,1,2,3,face_digits_base_17
AD,818,818,166,,1,2,3,face_digits_base_17
AD,819,819,445,,0,3,3,face_digits_base_17
AD,820,820,367,,1,2,3,face_digits_base_17
AD,821,821,13,,1,1,2,face_digits_base_17
AD,822,822,134,,1,2,3,face_digits_base_17
AD,823,823,677,,2,1,3,face_digits_base_17
AD,824,824,125,,1,2,3,face_digits_base_17
AD,825,825,367,,1,2,3,face_digits_base_17
AD,826,826,446,,0,3,3,face_digits_base_17
AD,827,827,235,,0,3,3,face_digits_base_17
AD,828,828,127,,2,1,3,face_digits_base_17
AD,829,829,237,,1,2,3,face_digits_base_17
AD,830,830,166,,1,2,3,face_digits_base_17
AD,831,831,256,,0,3,3,face_digits_base_17
AD,832,832,166,,1,2,3,face_digits_base_17
AD,833,833,256,,0,3,3,face_digits_base_17
AD,834,834,123,,1,2,3,face_digits_base_17
AD,835,835,127,,2,1,3,face_digits_base_17
AD,836,836,225,,0,3,3,face_digits_base_17
AD,837,837,166,,1,2,3,face_digits_base_17
AD,838,838,247,,1,2,3,face_digits_base_17
AD,839,839,336,,0,3,3,face_digits_base_17
AD,840,840,123,,1,2,3,face_digits_base_17
AD,841,841,147,,2,1,3,face_digits_base_17
AD,842,842,246,,0,3,3,face_digits_base_17
AD,843,843,155,,1,2,3,face_digits_base_17
AD,844,844,333,,0,3,3,face_digits_base_17
AD,845,845,456,,0,3,3,face_digits_base_17
AD,846,846,467,,1,2,3,face_digits_base_17
AD,847,847,234,,0,3,3,face_digits_base_17
AD,848,848,367,,1,2,3,face_digits_base_17
AD,849,849,337,,1,2,3,face_digits_base_17
AD,850,850,156,,1,2,3,face_digits_base_17
AD,851,851,577,,2,1,3,face_digits_base_17
AD,852,852,367,,1,2,3,face_digits_base_17
AD,853,853,16,,1,1,2,face_digits_base_17
AD,854,854,347,,1,2,3,face_digits_base_17
AD,855,855,126,,1,2,3,face_digits_base_17
AD,856,856,156,,1,2,3,face_digits_base_17
AD,857,857,467,,1,2,3,face_digits_base_17
AD,858,858,346,,0,3,3,face_digits_base_17
AD,859,859,477,,2,1,3,face_digits_base_17
AD,860,860,357,,1,2,3,face_digits_base_17
AD,861,861,277,,2,1,3,face_digits_base_17
AD,862,862,356,,0,3,3,face_digits_base_17
AD,863,863,467,,1,2,3,face_digits_base_17
AD,864,864,266,,0,3,3,face_digits_base_17
AD,865,865,667,,1,2,3,face_digits_base_17
AD,866,866,346,,0,3,3,face_digits_base_17
AD,867,867,246,,0,3,3,face_digits_base_17
AD,868,868,456,,0,3,3,face_digits_base_17
AD,869,869,256,,0,3,3,face_digits_base_17
AD,870,870,123,,1,2,3,face_digits_base_17
AD,871,871,355,,0,3,3,face_digits_base_17
AD,872,872,357,,1,2,3,face_digits_base_17
AD,873,873,557,,1,2,3,face_digits_base_17
AD,874,874,145,,1,2,3,face_digits_base_17
AD,875,875,223,,0,3,3,face_digits_base_17
AD,876,876,125,,1,2,3,face_digits_base_17
AD,877,877,157,,2,1,3,face_digits_base_17
AD,878,878,357,,1,2,3,face_digits_base_17
AD,879,879,147,,2,1,3,face_digits_base_17
AD,880,880,346,,0,3,3,face_digits_base_17
AD,881,881,115,,2,1,3,face_digits_base_17
AD,882,882,125,,1,2,3,face_digits_base_17
AD,883,883,123,,1,2,3,face_digits_base_17
AD,884,884,366,,0,3,3,face_digits_base_17
AD,885,885,147,,2,1,3,face_digits_base_17
AD,886,886,345,,0,3,3,face_digits_base_17
AD,887,887,357,,1,2,3,face_digits_base_17
AD,888,888,246,,0,3,3,face_digits_base_17
AD,889,889,467,,1,2,3,face_digits_base_17
AD,890,890,156,,1,2,3,face_digits_base_17
AD,891,891,135,,1,2,3,face_digits_base_17
AD,892,892,257,,1,2,3,face_digits_base_17
AD,893,893,233,,0,3,3,face_digits_base_17
AD,894,894,226,,0,3,3,face_digits_base_17
AD,895,895,125,,1,2,3,face_digits_base_17
AD,896,896,457,,1,2,3,face_digits_base_17
AD,897,897,144,,1,2,3,face_digits_base_17
AD,898,898,155,,1,2,3,face_digits_base_17
AD,899,899,113,,2,1,3,face_digits_base_17
AD,900,900,347,,1,2,3,face_digits_base_17
AD,901,901,157,,2,1,3,face_digits_base_17
AD,902,902,133,,1,2,3,face_digits_base_17
AD,903,903,127,,2,1,3,face_digits_base_17
AD,904,904,146,,1,2,3,face_digits_base_17
AD,905,905,113,,2,1,3,face_digits_base_17
AD,906,906,155,,1,2,3,face_digits_base_17
AD,907,907,377,,2,1,3,face_digits_base_17
AD,908,908,257,,1,2,3,face_digits_base_17
AD,909,909,237,,1,2,3,face_digits_base_17
AD,910,910,234,,0,3,3,face_digits_base_17
AD,911,911,177,,3,0,3,face_digits_base_17
AD,912,912,156,,1,2,3,face_digits_base_17
AD,913,913,224,,0,3,3,face_digits_base_17
AD,914,914,224,,0,3,3,face_digits_base_17
AD,915,915,145,,1,2,3,face_digits_base_17
AD,916,916,357,,1,2,3,face_digits_base_17
AD,917,917,366,,0,3,3,face_digits_base_17
AD,918,918,135,,1,2,3,face_digits_base_17
AD,919,919,367,,1,2,3,face_digits_base_17
AD,920,920,155,,1,2,3,face_digits_base_17
AD,921,921,145,,1,2,3,face_digits_base_17
AD,922,922,224,,0,3,3,face_digits_base_17
AD,923,923,566,,0,3,3,face_digits_base_17
AD,924,924,116,,2,1,3,face_digits_base_17
AD,925,925,237,,1,2,3,face_digits_base_17
AD,926,926,567,,1,2,3,face_digits_base_17
AD,927,927,126,,1,2,3,face_digits_base_17
AD,928,928,477,,2,1,3,face_digits_base_17
AD,929,929,117,,3,0,3,face_digits_base_17
AD,930,930,337,,1,2,3,face_digits_base_17
AD,931,931,445,,0,3,3,face_digits_base_17
AD,932,932,667,,1,2,3,face_digits_base_17
AD,933,933,277,,2,1,3,face_digits_base_17
AD,934,934,357,,1,2,3,face_digits_base_17
AD,935,935,345,,0,3,3,face_digits_base_17
AD,936,936,245,,0,3,3,face_digits_base_17
AD,937,937,367,,1,2,3,face_digits_base_17
AD,938,938,347,,1,2,3,face_digits_base_17
AD,939,939,127,,2,1,3,face_digits_base_17
AD,940,940,345,,0,3,3,face_digits_base_17
AD,941,941,355,,0,3,3,face_digits_base_17
AD,942,942,147,,2,1,3,face_digits_base_17
AD,943,943,134,,1,2,3,face_digits_base_17
AD,944,944,123,,1,2,3,face_digits_base_17
AD,945,945,357,,1,2,3,face_digits_base_17
AD,946,946,445,,0,3,3,face_digits_base_17
AD,947,947,116,,2,1,3,face_digits_base_17
AD,948,948,116,,2,1,3,face_digits_base_17
AD,949,949,247,,1,2,3,face_digits_base_17
AD,950,950,246,,0,3,3,face_digits_base_17
AD,951,951,234,,0,3,3,face_digits_base_17
AD,952,952,245,,0,3,3,face_digits_base_17
AD,953,953,156,,1,2,3,face_digits_base_17
AD,954,954,137,,2,1,3,face_digits_base_17
AD,955,955,256,,0,3,3,face_digits_base_17
AD,956,956,456,,0,3,3,face_digits_base_17
AD,957,957,156,,1,2,3,face_digits_base_17
AD,958,958,345,,0,3,3,face_digits_base_17
AD,959,959,567,,1,2,3,face_digits_base_17
AD,960,960,126,,1,2,3,face_digits_base_17
AD,961,961,566,,0,3,3,face_digits_base_17
AD,962,962,137,,2,1,3,face_digits_base_17
AD,963,963,467,,1,2,3,face_digits_base_17
AD,964,964,125,,1,2,3,face_digits_base_17
AD,965,965,167,,2,1,3,face_digits_base_17
AD,966,966,346,,0,3,3,face_digits_base_17
AD,967,967,147,,2,1,3,face_digits_base_17
AD,968,968,135,,1,2,3,face_digits_base_17
AD,969,969,156,,1,2,3,face_digits_base_17
AD,970,970,137,,2,1,3,face_digits_base_17
AD,971,971,357,,1,2,3,face_digits_base_17
AD,972,972,367,,1,2,3,face_digits_base_17
AD,973,973,467,,1,2,3,face_digits_base_17
AD,974,974,257,,1,2,3,face_digits_base_17
AD,975,975,256,,0,3,3,face_digits_base_17
AD,976,976,447,,1,2,3,face_digits_base_17
AD,977,977,267,,1,2,3,face_digits_base_17
AD,978,978,116,,2,1,3,face_digits_base_17
AD,979,979,337,,1,2,3,face_digits_base_17
AD,980,980,357,,1,2,3,face_digits_base_17
AD,981,981,577,,2,1,3,face_digits_base_17
AD,982,982,236,,0,3,3,face_digits_base_17
AD,983,983,126,,1,2,3,face_digits_base_17
AD,984,984,145,,1,2,3,face_digits_base_17
AD,985,985,477,,2,1,3,face_digits_base_17
AD,986,986,567,,1,2,3,face_digits_base_17
AD,987,987,137,,2,1,3,face_digits_base_17
AD,988,988,234,,0,3,3,face_digits_base_17
AD,989,989,277,,2,1,3,face_digits_base_17
AD,990,990,234,,0,3,3,face_digits_base_17
AD,991,991,146,,1,2,3,face_digits_base_17
AD,992,992,147,,2,1,3,face_digits_base_17
AD,993,993,347,,1,2,3,face_digits_base_17
AD,994,994,346,,0,3,3,face_digits_base_17
AD,995,995,355,,0,3,3,face_digits_base_17
AD,996,996,146,,1,2,3,face_digits_base_17
8,2,2,30,30,3,0,3,tens_bases_units_sides
8,3,3,30,30,3,0,3,tens_bases_units_sides
8,4,4,21,21,2,1,3,tens_bases_units_sides
8,5,5,30,30,3,0,3,tens_bases_units_sides
8,6,6,12,12,1,2,3,tens_bases_units_sides
8,7,7,30,30,3,0,3,tens_bases_units_sides
8,8,8,30,30,3,0,3,tens_bases_units_sides
8,9,9,30,30,3,0,3,tens_bases_units_sides
8,10,10,30,30,3,0,3,tens_bases_units_sides
8,11,11,30,30,3,0,3,tens_bases_units_sides
8,12,12,30,30,3,0,3,tens_bases_units_sides
8,13,13,12,12,1,2,3,tens_bases_units_sides
8,14,14,30,30,3,0,3,tens_bases_units_sides
8,15,15,30,30,3,0,3,tens_bases_units_sides
8,16,16,12,12,1,2,3,tens_bases_units_sides
8,17,17,30,30,3,0,3,tens_bases_units_sides
8,18,18,21,21,2,1,3,tens_bases_units_sides
8,19,19,30,30,3,0,3,tens_bases_units_sides
8,20,20,21,21,2,1,3,tens_bases_units_sides
8,21,21,30,30,3,0,3,tens_bases_units_sides
8,22,22,30,30,3,0,3,tens_bases_units_sides
8,23,23,30,30,3,0,3,tens_bases_units_sides
8,24,24,30,30,3,0,3,tens_bases_units_sides
8,25,25,21,21,2,1,3,tens_bases_units_sides
8,26,26,21,21,2,1,3,tens_bases_units_sides
8,27,27,30,30,3,0,3,tens_bases_units_sides
8,28,28,21,21,2,1,3,tens_bases_units_sides
8,29,29,30,30,3,0,3,tens_bases_units_sides
8,30,30,30,30,3,0,3,tens_bases_units_sides
8,31,31,21,21,2,1,3,tens_bases_units_sides
8,32,32,30,30,3,0,3,tens_bases_units_sides
8,33,33,30,30,3,0,3,tens_bases_units_sides
8,34,34,30,30,3,0,3,tens_bases_units_sides
8,35,35,21,21,2,1,3,tens_bases_units_sides
8,36,36,21,21,2,1,3,tens_bases_units_sides
8,37,37,30,30,3,0,3,tens_bases_units_sides
8,38,38,30,30,3,0,3,tens_bases_units_sides
8,39,39,21,21,2,1,3,tens_bases_units_sides
8,40,40,30,30,3,0,3,tens_bases_units_sides
8,41,41,30,30,3,0,3,tens_bases_units_sides
8,42,42,21,21,2,1,3,tens_bases_units_sides
8,43,43,30,30,3,0,3,tens_bases_units_sides
8,44,44,30,30,3,0,3,tens_bases_units_sides
8,45,45,30,30,3,0,3,tens_bases_units_sides
8,46,46,21,21,2,1,3,tens_bases_units_sides
8,47,47,30,30,3,0,3,tens_bases_units_sides
8,48,48,30,30,3,0,3,tens_bases_units_sides
8,49,49,30,30,3,0,3,tens_bases_units_sides
8,50,50,30,30,3,0,3,tens_bases_units_sides
8,51,51,30,30,3,0,3,tens_bases_units_sides
8,52,52,30,30,3,0,3,tens_bases_units_sides
8,53,53,30,30,3,0,3,tens_bases_units_sides
8,54,54,21,21,2,1,3,tens_bases_units_sides
8,55,55,21,21,2,1,3,tens_bases_units_sides
8,56,56,21,21,2,1,3,tens_bases_units_sides
8,57,57,30,30,3,0,3,tens_bases_units_sides
8,58,58,21,21,2,1,3,tens_bases_units_sides
8,59,59,30,30,3,0,3,tens_bases_units_sides
8,60,60,20,20,2,0,2,tens_bases_units_sides
8,61,61,30,30,3,0,3,tens_bases_units_sides
8,62,62,21,21,2,1,3,tens_bases_units_sides
8,63,63,30,30,3,0,3,tens_bases_units_sides
8,64,64,21,21,2,1,3,tens_bases_units_sides
8,65,65,30,30,3,0,3,tens_bases_units_sides
8,66,66,30,30,3,0,3,tens_bases_units_sides
8,67,67,30,30,3,0,3,tens_bases_units_sides
8,68,68,30,30,3,0,3,tens_bases_units_sides
8,69,69,30,30,3,0,3,tens_bases_units_sides
8,70,70,12,12,1,2,3,tens_bases_units_sides
8,71,71,30,30,3,0,3,tens_bases_units_sides
8,72,72,30,30,3,0,3,tens_bases_units_sides
8,73,73,21,21,2,1,3,tens_bases_units_sides
8,74,74,21,21,2,1,3,tens_bases_units_sides
8,75,75,21,21,2,1,3,tens_bases_units_sides
8,76,76,30,30,3,0,3,tens_bases_units_sides
8,77,77,21,21,2,1,3,tens_bases_units_sides
8,78,78,30,30,3,0,3,tens_bases_units_sides
8,79,79,30,30,3,0,3,tens_bases_units_sides
8,80,80,21,21,2,1,3,tens_bases_units_sides
8,81,81,30,30,3,0,3,tens_bases_units_sides
8,82,82,30,30,3,0,3,tens_bases_units_sides
8,83,83,30,30,3,0,3,tens_bases_units_sides
8,84,84,21,21,2,1,3,tens_bases_units_sides
8,85,85,30,30,3,0,3,tens_bases_units_sides
8,86,86,21,21,2,1,3,tens_bases_units_sides
8,87,87,21,21,2,1,3,tens_bases_units_sides
8,88,88,30,30,3,0,3,tens_bases_units_sides
8,89,89,30,30,3,0,3,tens_bases_units_sides
8,90,90,30,30,3,0,3,tens_bases_units_sides
8,91,91,30,30,3,0,3,tens_bases_units_sides
8,92,92,21,21,2,1,3,tens_bases_units_sides
8,93,93,30,30,3,0,3,tens_bases_units_sides
8,94,94,30,30,3,0,3,tens_bases_units_sides
8,95,95,30,30,3,0,3,tens_bases_units_sides
8,96,96,30,30,3,0,3,tens_bases_units_sides
8,97,97,12,12,1,2,3,tens_bases_units_sides
8,98,98,21,21,2,1,3,tens_bases_units_sides
8,99,99,30,30,3,0,3,tens_bases_units_sides
8,100,100,30,30,3,0,3,tens_bases_units_sides
8,101,101,21,21,2,1,3,tens_bases_units_sides
8,102,102,30,30,3,0,3,tens_bases_units_sides
8,103,103,30,30,3,0,3,tens_bases_units_sides
8,104,104,30,30,3,0,3,tens_bases_units_sides
8,105,105,30,30,3,0,3,tens_bases_units_sides
8,106,106,30,30,3,0,3,tens_bases_units_sides
8,107,107,30,30,3,0,3,tens_bases_units_sides
8,108,108,30,30,3,0,3,tens_bases_units_sides
8,109,109,30,30,3,0,3,tens_bases_units_sides
8,110,110,21,21,2,1,3,tens_bases_units_sides
8,111,111,21,21,2,1,3,tens_bases_units_sides
8,112,112,30,30,3,0,3,tens_bases_units_sides
8,113,113,21,21,2,1,3,tens_bases_units_sides
8,114,114,30,30,3,0,3,tens_bases_units_sides
8,115,115,30,30,3,0,3,tens_bases_units_sides
8,116,116,30,30,3,0,3,tens_bases_units_sides
8,117,117,30,30,3,0,3,tens_bases_units_sides
8,118,118,30,30,3,0,3,tens_bases_units_sides
8,119,119,21,21,2,1,3,tens_bases_units_sides
8,120,120,21,21,2,1,3,tens_bases_units_sides
8,121,121,20,20,2,0,2,tens_bases_units_sides
8,122,122,30,30,3,0,3,tens_bases_units_sides
8,123,123,30,30,3,0,3,tens_bases_units_sides
8,124,124,30,30,3,0,3,tens_bases_units_sides
8,125,125,21,21,2,1,3,tens_bases_units_sides
8,126,126,21,21,2,1,3,tens_bases_units_sides
8,127,127,21,21,2,1,3,tens_bases_units_sides
8,128,128,21,21,2,1,3,tens_bases_units_sides
8,129,129,21,21,2,1,3,tens_bases_units_sides
8,130,130,20,20,2,0,2,tens_bases_units_sides
8,131,131,21,21,2,1,3,tens_bases_units_sides
8,132,132,30,30,3,0,3,tens_bases_units_sides
8,133,133,30,30,3,0,3,tens_bases_units_sides
8,134,134,21,21,2,1,3,tens_bases_units_sides
8,135,135,21,21,2,1,3,tens_bases_units_sides
8,136,136,30,30,3,0,3,tens_bases_units_sides
8,137,137,21,21,2,1,3,tens_bases_units_sides
8,138,138,30,30,3,0,3,tens_bases_units_sides
8,139,139,30,30,3,0,3,tens_bases_units_sides
8,140,140,30,30,3,0,3,tens_bases_units_sides
8,141,141,21,21,2,1,3,tens_bases_units_sides
8,142,142,21,21,2,1,3,tens_bases_units_sides
8,143,143,21,21,2,1,3,tens_bases_units_sides
8,144,144,21,21,2,1,3,tens_bases_units_sides
8,145,145,12,12,1,2,3,tens_bases_units_sides
8,146,146,30,30,3,0,3,tens_bases_units_sides
8,147,147,21,21,2,1,3,tens_bases_units_sides
8,148,148,30,30,3,0,3,tens_bases_units_sides
8,149,149,21,21,2,1,3,tens_bases_units_sides
8,150,150,30,30,3,0,3,tens_bases_units_sides
8,151,151,30,30,3,0,3,tens_bases_units_sides
8,152,152,21,21,2,1,3,tens_bases_units_sides
8,153,153,20,20,2,0,2,tens_bases_units_sides
8,154,154,30,30,3,0,3,tens_bases_units_sides
8,155,155,30,30,3,0,3,tens_bases_units_sides
8,156,156,21,21,2,1,3,tens_bases_units_sides
8,157,157,30,30,3,0,3,tens_bases_units_sides
8,158,158,21,21,2,1,3,tens_bases_units_sides
8,159,159,30,30,3,0,3,tens_bases_units_sides
8,160,160,21,21,2,1,3,tens_bases_units_sides
8,161,161,30,30,3,0,3,tens_bases_units_sides
8,162,162,30,30,3,0,3,tens_bases_units_sides
8,163,163,30,30,3,0,3,tens_bases_units_sides
8,164,164,30,30,3,0,3,tens_bases_units_sides
8,165,165,30,30,3,0,3,tens_bases_units_sides
8,166,166,30,30,3,0,3,tens_bases_units_sides
8,167,167,21,21,2,1,3,tens_bases_units_sides
8,168,168,30,30,3,0,3,tens_bases_units_sides
8,169,169,30,30,3,0,3,tens_bases_units_sides
8,170,170,30,30,3,0,3,tens_bases_units_sides
8,171,171,30,30,3,0,3,tens_bases_units_sides
8,172,172,30,30,3,0,3,tens_bases_units_sides
8,173,173,21,21,2,1,3,tens_bases_units_sides
8,174,174,21,21,2,1,3,tens_bases_units_sides
8,175,175,30,30,3,0,3,tens_bases_units_sides
8,176,176,30,30,3,0,3,tens_bases_units_sides
8,177,177,30,30,3,0,3,tens_bases_units_sides
8,178,178,21,21,2,1,3,tens_bases_units_sides
8,179,179,30,30,3,0,3,tens_bases_units_sides
8,180,180,30,30,3,0,3,tens_bases_units_sides
8,181,181,30,30,3,0,3,tens_bases_units_sides
8,182,182,21,21,2,1,3,tens_bases_units_sides
8,183,183,30,30,3,0,3,tens_bases_units_sides
8,184,184,3,3,0,3,3,tens_bases_units_sides
8,185,185,30,30,3,0,3,tens_bases_units_sides
8,186,186,20,20,2,0,2,tens_bases_units_sides
8,187,187,30,30,3,0,3,tens_bases_units_sides
8,188,188,21,21,2,1,3,tens_bases_units_sides
8,189,189,21,21,2,1,3,tens_bases_units_sides
8,190,190,30,30,3,0,3,tens_bases_units_sides
8,191,191,21,21,2,1,3,tens_bases_units_sides
8,192,192,30,30,3,0,3,tens_bases_units_sides
8,193,193,30,30,3,0,3,tens_bases_units_sides
8,194,194,21,21,2,1,3,tens_bases_units_sides
8,195,195,30,30,3,0,3,tens_bases_units_sides
8,196,196,21,21,2,1,3,tens_bases_units_sides
8,197,197,30,30,3,0,3,tens_bases_units_sides
8,198,198,21,21,2,1,3,tens_bases_units_sides
8,199,199,30,30,3,0,3,tens_bases_units_sides
8,200,200,30,30,3,0,3,tens_bases_units_sides
8,201,201,21,21,2,1,3,tens_bases_units_sides
8,202,202,21,21,2,1,3,tens_bases_units_sides
8,203,203,30,30,3,0,3,tens_bases_units_sides
8,204,204,21,21,2,1,3,tens_bases_units_sides
8,205,205,30,30,3,0,3,tens_bases_units_sides
8,206,206,30,30,3,0,3,tens_bases_units_sides
8,207,207,30,30,3,0,3,tens_bases_units_sides
8,208,208,21,21,2,1,3,tens_bases_units_sides
8,209,209,12,12,1,2,3,tens_bases_units_sides
8,210,210,21,21,2,1,3,tens_bases_units_sides
8,211,211,30,30,3,0,3,tens_bases_units_sides
8,212,212,30,30,3,0,3,tens_bases_units_sides
8,213,213,30,30,3,0,3,tens_bases_units_sides
8,214,214,21,21,2,1,3,tens_bases_units_sides
8,215,215,21,21,2,1,3,tens_bases_units_sides
8,216,216,30,30,3,0,3,tens_bases_units_sides
8,217,217,30,30,3,0,3,tens_bases_units_sides
8,218,218,21,21,2,1,3,tens_bases_units_sides
8,219,219,30,30,3,0,3,tens_bases_units_sides
8,220,220,21,21,2,1,3,tens_bases_units_sides
8,221,221,21,21,2,1,3,tens_bases_units_sides
8,222,222,30,30,3,0,3,tens_bases_units_sides
8,223,223,30,30,3,0,3,tens_bases_units_sides
8,224,224,21,21,2,1,3,tens_bases_units_sides
8,225,225,30,30,3,0,3,tens_bases_units_sides
8,226,226,30,30,3,0,3,tens_bases_units_sides
8,227,227,30,30,3,0,3,tens_bases_units_sides
8,228,228,12,12,1,2,3,tens_bases_units_sides
8,229,229,21,21,2,1,3,tens_bases_units_sides
8,230,230,30,30,3,0,3,tens_bases_units_sides
8,231,231,30,30,3,0,3,tens_bases_units_sides
8,232,232,30,30,3,0,3,tens_bases_units_sides
8,233,233,30,30,3,0,3,tens_bases_units_sides
8,234,234,30,30,3,0,3,tens_bases_units_sides
8,235,235,30,30,3,0,3,tens_bases_units_sides
8,236,236,21,21,2,1,3,tens_bases_units_sides
8,237,237,30,30,3,0,3,tens_bases_units_sides
8,238,238,30,30,3,0,3,tens_bases_units_sides
8,239,239,30,30,3,0,3,tens_bases_units_sides
8,240,240,30,30,3,0,3,tens_bases_units_sides
8,241,241,30,30,3,0,3,tens_bases_units_sides
8,242,242,30,30,3,0,3,tens_bases_units_sides
8,243,243,30,30,3,0,3,tens_bases_units_sides
8,244,244,30,30,3,0,3,tens_bases_units_sides
8,245,245,30,30,3,0,3,tens_bases_units_sides
8,246,246,30,30,3,0,3,tens_bases_units_sides
8,247,247,30,30,3,0,3,tens_bases_units_sides
8,248,248,30,30,3,0,3,tens_bases_units_sides
8,249,249,30,30,3,0,3,tens_bases_units_sides
8,250,250,30,30,3,0,3,tens_bases_units_sides
8,251,251,30,30,3,0,3,tens_bases_units_sides
8,252,252,30,30,3,0,3,tens_bases_units_sides
8,253,253,21,21,2,1,3,tens_bases_units_sides
8,254,254,12,12,1,2,3,tens_bases_units_sides
8,255,255,21,21,2,1,3,tens_bases_units_sides
8,256,256,21,21,2,1,3,tens_bases_units_sides
8,257,257,30,30,3,0,3,tens_bases_units_sides
8,258,258,30,30,3,0,3,tens_bases_units_sides
8,259,259,30,30,3,0,3,tens_bases_units_sides
8,260,260,30,30,3,0,3,tens_bases_units_sides
8,261,261,30,30,3,0,3,tens_bases_units_sides
8,262,262,21,21,2,1,3,tens_bases_units_sides
8,263,263,21,21,2,1,3,tens_bases_units_sides
8,264,264,30,30,3,0,3,tens_bases_units_sides
8,265,265,30,30,3,0,3,tens_bases_units_sides
8,266,266,30,30,3,0,3,tens_bases_units_sides
8,267,267,30,30,3,0,3,tens_bases_units_sides
8,268,268,30,30,3,0,3,tens_bases_units_sides
8,269,269,30,30,3,0,3,tens_bases_units_sides
8,270,270,30,30,3,0,3,tens_bases_units_sides
8,271,271,30,30,3,0,3,tens_bases_units_sides
8,272,272,21,21,2,1,3,tens_bases_units_sides
8,273,273,30,30,3,0,3,tens_bases_units_sides
8,274,274,12,12,1,2,3,tens_bases_units_sides
8,275,275,30,30,3,0,3,tens_bases_units_sides
8,276,276,30,30,3,0,3,tens_bases_units_sides
8,277,277,30,30,3,0,3,tens_bases_units_sides
8,278,278,30,30,3,0,3,tens_bases_units_sides
8,279,279,30,30,3,0,3,tens_bases_units_sides
8,280,280,21,21,2,1,3,tens_bases_units_sides
8,281,281,21,21,2,1,3,tens_bases_units_sides
8,282,282,30,30,3,0,3,tens_bases_units_sides
8,283,283,30,30,3,0,3,tens_bases_units_sides
8,284,284,10,10,1,0,1,tens_bases_units_sides
8,285,285,21,21,2,1,3,tens_bases_units_sides
8,286,286,12,12,1,2,3,tens_bases_units_sides
8,287,287,30,30,3,0,3,tens_bases_units_sides
8,288,288,30,30,3,0,3,tens_bases_units_sides
8,289,289,30,30,3,0,3,tens_bases_units_sides
8,290,290,30,30,3,0,3,tens_bases_units_sides
8,291,291,21,21,2,1,3,tens_bases_units_sides
8,292,292,21,21,2,1,3,tens_bases_units_sides
8,293,293,30,30,3,0,3,tens_bases_units_sides
8,294,294,30,30,3,0,3,tens_bases_units_sides
8,295,295,21,21,2,1,3,tens_bases_units_sides
8,296,296,21,21,2,1,3,tens_bases_units_sides
8,297,297,20,20,2,0,2,tens_bases_units_sides
8,298,298,11,11,1,1,2,tens_bases_units_sides
8,299,299,30,30,3,0,3,tens_bases_units_sides
8,300,300,30,30,3,0,3,tens_bases_units_sides
8,301,301,30,30,3,0,3,tens_bases_units_sides
8,302,302,30,30,3,0,3,tens_bases_units_sides
8,303,303,30,30,3,0,3,tens_bases_units_sides
8,304,304,30,30,3,0,3,tens_bases_units_sides
8,305,305,30,30,3,0,3,tens_bases_units_sides
8,306,306,30,30,3,0,3,tens_bases_units_sides
8,307,307,30,30,3,0,3,tens_bases_units_sides
8,308,308,21,21,2,1,3,tens_bases_units_sides
8,309,309,21,21,2,1,3,tens_bases_units_sides
8,310,310,30,30,3,0,3,tens_bases_units_sides
8,311,311,30,30,3,0,3,tens_bases_units_sides
8,312,312,30,30,3,0,3,tens_bases_units_sides
8,313,313,21,21,2,1,3,tens_bases_units_sides
8,314,314,30,30,3,0,3,tens_bases_units_sides
8,315,315,30,30,3,0,3,tens_bases_units_sides
8,316,316,21,21,2,1,3,tens_bases_units_sides
8,317,317,30,30,3,0,3,tens_bases_units_sides
8,318,318,20,20,2,0,2,tens_bases_units_sides
8,319,319,30,30,3,0,3,tens_bases_units_sides
8,320,320,30,30,3,0,3,tens_bases_units_sides
8,321,321,30,30,3,0,3,tens_bases_units_sides
8,322,322,3,3,0,3,3,tens_bases_units_sides
8,323,323,30,30,3,0,3,tens_bases_units_sides
8,324,324,30,30,3,0,3,tens_bases_units_sides
8,325,325,21,21,2,1,3,tens_bases_units_sides
8,326,326,30,30,3,0,3,tens_bases_units_sides
8,327,327,30,30,3,0,3,tens_bases_units_sides
8,328,328,30,30,3,0,3,tens_bases_units_sides
8,329,329,21,21,2,1,3,tens_bases_units_sides
8,330,330,30,30,3,0,3,tens_bases_units_sides
8,331,331,30,30,3,0,3,tens_bases_units_sides
8,332,332,12,12,1,2,3,tens_bases_units_sides
8,333,333,30,30,3,0,3,tens_bases_units_sides
8,334,334,21,21,2,1,3,tens_bases_units_sides
8,335,335,30,30,3,0,3,tens_bases_units_sides
8,336,336,21,21,2,1,3,tens_bases_units_sides
8,337,337,21,21,2,1,3,tens_bases_units_sides
8,338,338,21,21,2,1,3,tens_bases_units_sides
8,339,339,30,30,3,0,3,tens_bases_units_sides
8,340,340,30,30,3,0,3,tens_bases_units_sides
8,341,341,30,30,3,0,3,tens_bases_units_sides
8,342,342,30,30,3,0,3,tens_bases_units_sides
8,343,343,30,30,3,0,3,tens_bases_units_sides
8,344,344,30,30,3,0,3,tens_bases_units_sides
8,345,345,30,30,3,0,3,tens_bases_units_sides
8,346,346,30,30,3,0,3,tens_bases_units_sides
8,347,347,30,30,3,0,3,tens_bases_units_sides
8,348,348,30,30,3,0,3,tens_bases_units_sides
8,349,349,21,21,2,1,3,tens_bases_units_sides
8,350,350,30,30,3,0,3,tens_bases_units_sides
8,351,351,30,30,3,0,3,tens_bases_units_sides
8,352,352,30,30,3,0,3,tens_bases_units_sides
8,353,353,21,21,2,1,3,tens_bases_units_sides
8,354,354,30,30,3,0,3,tens_bases_units_sides
8,355,355,21,21,2,1,3,tens_bases_units_sides
8,356,356,30,30,3,0,3,tens_bases_units_sides
8,357,357,12,12,1,2,3,tens_bases_units_sides
8,358,358,30,30,3,0,3,tens_bases_units_sides
8,359,359,30,30,3,0,3,tens_bases_units_sides
8,360,360,30,30,3,0,3,tens_bases_units_sides
8,361,361,30,30,3,0,3,tens_bases_units_sides
8,362,362,30,30,3,0,3,tens_bases_units_sides
8,363,363,30,30,3,0,3,tens_bases_units_sides
8,364,364,30,30,3,0,3,tens_bases_units_sides
8,365,365,30,30,3,0,3,tens_bases_units_sides
8,366,366,30,30,3,0,3,tens_bases_units_sides
8,367,367,30,30,3,0,3,tens_bases_units_sides
8,368,368,30,30,3,0,3,tens_bases_units_sides
8,369,369,30,30,3,0,3,tens_bases_units_sides
8,370,370,21,21,2,1,3,tens_bases_units_sides
8,371,371,30,30,3,0,3,tens_bases_units_sides
8,372,372,21,21,2,1,3,tens_bases_units_sides
8,373,373,21,21,2,1,3,tens_bases_units_sides
8,374,374,30,30,3,0,3,tens_bases_units_sides
8,375,375,12,12,1,2,3,tens_bases_units_sides
8,376,376,30,30,3,0,3,tens_bases_units_sides
8,377,377,21,21,2,1,3,tens_bases_units_sides
8,378,378,30,30,3,0,3,tens_bases_units_sides
8,379,379,30,30,3,0,3,tens_bases_units_sides
8,380,380,30,30,3,0,3,tens_bases_units_sides
8,381,381,21,21,2,1,3,tens_bases_units_sides
8,382,382,30,30,3,0,3,tens_bases_units_sides
8,383,383,21,21,2,1,3,tens_bases_units_sides
8,384,384,30,30,3,0,3,tens_bases_units_sides
8,385,385,20,20,2,0,2,tens_bases_units_sides
8,386,386,20,20,2,0,2,tens_bases_units_sides
8,387,387,20,20,2,0,2,tens_bases_units_sides
8,388,388,11,11,1,1,2,tens_bases_units_sides
8,389,389,30,30,3,0,3,tens_bases_units_sides
8,390,390,20,20,2,0,2,tens_bases_units_sides
8,391,391,30,30,3,0,3,tens_bases_units_sides
8,392,392,30,30,3,0,3,tens_bases_units_sides
8,393,393,30,30,3,0,3,tens_bases_units_sides
8,394,394,21,21,2,1,3,tens_bases_units_sides
8,395,395,30,30,3,0,3,tens_bases_units_sides
8,396,396,21,21,2,1,3,tens_bases_units_sides
8,397,397,21,21,2,1,3,tens_bases_units_sides
8,398,398,30,30,3,0,3,tens_bases_units_sides
8,399,399,30,30,3,0,3,tens_bases_units_sides
8,400,400,12,12,1,2,3,tens_bases_units_sides
8,401,401,30,30,3,0,3,tens_bases_units_sides
8,402,402,21,21,2,1,3,tens_bases_units_sides
8,403,403,30,30,3,0,3,tens_bases_units_sides
8,404,404,30,30,3,0,3,tens_bases_units_sides
8,405,405,21,21,2,1,3,tens_bases_units_sides
8,406,406,30,30,3,0,3,tens_bases_units_sides
8,407,407,30,30,3,0,3,tens_bases_units_sides
8,408,408,21,21,2,1,3,tens_bases_units_sides
8,409,409,21,21,2,1,3,tens_bases_units_sides
8,410,410,30,30,3,0,3,tens_bases_units_sides
8,411,411,30,30,3,0,3,tens_bases_units_sides
8,412,412,21,21,2,1,3,tens_bases_units_sides
8,413,413,30,30,3,0,3,tens_bases_units_sides
8,414,414,30,30,3,0,3,tens_bases_units_sides
8,415,415,21,21,2,1,3,tens_bases_units_sides
8,416,416,30,30,3,0,3,tens_bases_units_sides
8,417,417,30,30,3,0,3,tens_bases_units_sides
8,418,418,30,30,3,0,3,tens_bases_units_sides
8,419,419,12,12,1,2,3,tens_bases_units_sides
8,420,420,30,30,3,0,3,tens_bases_units_sides
8,421,421,30,30,3,0,3,tens_bases_units_sides
8,422,422,30,30,3,0,3,tens_bases_units_sides
8,423,423,30,30,3,0,3,tens_bases_units_sides
8,424,424,30,30,3,0,3,tens_bases_units_sides
8,425,425,30,30,3,0,3,tens_bases_units_sides
8,426,426,21,21,2,1,3,tens_bases_units_sides
8,427,427,30,30,3,0,3,tens_bases_units_sides
8,428,428,30,30,3,0,3,tens_bases_units_sides
8,429,429,21,21,2,1,3,tens_bases_units_sides
8,430,430,30,30,3,0,3,tens_bases_units_sides
8,431,431,21,21,2,1,3,tens_bases_units_sides
8,432,432,21,21,2,1,3,tens_bases_units_sides
8,433,433,12,12,1,2,3,tens_bases_units_sides
8,434,434,30,30,3,0,3,tens_bases_units_sides
8,435,435,30,30,3,0,3,tens_bases_units_sides
8,436,436,30,30,3,0,3,tens_bases_units_sides
8,437,437,30,30,3,0,3,tens_bases_units_sides
8,438,438,21,21,2,1,3,tens_bases_units_sides
8,439,439,30,30,3,0,3,tens_bases_units_sides
8,440,440,30,30,3,0,3,tens_bases_units_sides
8,441,441,12,12,1,2,3,tens_bases_units_sides
8,442,442,30,30,3,0,3,tens_bases_units_sides
8,443,443,30,30,3,0,3,tens_bases_units_sides
8,444,444,21,21,2,1,3,tens_bases_units_sides
8,445,445,21,21,2,1,3,tens_bases_units_sides
8,446,446,30,30,3,0,3,tens_bases_units_sides
8,447,447,21,21,2,1,3,tens_bases_units_sides
8,448,448,30,30,3,0,3,tens_bases_units_sides
8,449,449,30,30,3,0,3,tens_bases_units_sides
8,450,450,21,21,2,1,3,tens_bases_units_sides
8,451,451,30,30,3,0,3,tens_bases_units_sides
8,452,452,30,30,3,0,3,tens_bases_units_sides
8,453,453,30,30,3,0,3,tens_bases_units_sides
8,454,454,30,30,3,0,3,tens_bases_units_sides
8,455,455,30,30,3,0,3,tens_bases_units_sides
8,456,456,30,30,3,0,3,tens_bases_units_sides
8,457,457,30,30,3,0,3,tens_bases_units_sides
8,458,458,30,30,3,0,3,tens_bases_units_sides
8,459,459,30,30,3,0,3,tens_bases_units_sides
8,460,460,30,30,3,0,3,tens_bases_units_sides
8,461,461,30,30,3,0,3,tens_bases_units_sides
8,462,462,30,30,3,0,3,tens_bases_units_sides
8,463,463,21,21,2,1,3,tens_bases_units_sides
8,464,464,21,21,2,1,3,tens_bases_units_sides
8,465,465,21,21,2,1,3,tens_bases_units_sides
8,466,466,30,30,3,0,3,tens_bases_units_sides
8,467,467,30,30,3,0,3,tens_bases_units_sides
8,468,468,30,30,3,0,3,tens_bases_units_sides
8,469,469,30,30,3,0,3,tens_bases_units_sides
8,470,470,30,30,3,0,3,tens_bases_units_sides
8,471,471,21,21,2,1,3,tens_bases_units_sides
8,472,472,21,21,2,1,3,tens_bases_units_sides
8,473,473,21,21,2,1,3,tens_bases_units_sides
8,474,474,30,30,3,0,3,tens_bases_units_sides
8,475,475,30,30,3,0,3,tens_bases_units_sides
8,476,476,30,30,3,0,3,tens_bases_units_sides
8,477,477,21,21,2,1,3,tens_bases_units_sides
8,478,478,21,21,2,1,3,tens_bases_units_sides
8,479,479,30,30,3,0,3,tens_bases_units_sides
8,480,480,30,30,3,0,3,tens_bases_units_sides
8,481,481,30,30,3,0,3,tens_bases_units_sides
8,482,482,21,21,2,1,3,tens_bases_units_sides
8,483,483,21,21,2,1,3,tens_bases_units_sides
8,484,484,30,30,3,0,3,tens_bases_units_sides
8,485,485,21,21,2,1,3,tens_bases_units_sides
8,486,486,30,30,3,0,3,tens_bases_units_sides
8,487,487,30,30,3,0,3,tens_bases_units_sides
8,488,488,21,21,2,1,3,tens_bases_units_sides
8,489,489,30,30,3,0,3,tens_bases_units_sides
8,490,490,30,30,3,0,3,tens_bases_units_sides
8,491,491,21,21,2,1,3,tens_bases_units_sides
8,492,492,30,30,3,0,3,tens_bases_units_sides
8,493,493,21,21,2,1,3,tens_bases_units_sides
8,494,494,30,30,3,0,3,tens_bases_units_sides
8,495,495,30,30,3,0,3,tens_bases_units_sides
8,496,496,30,30,3,0,3,tens_bases_units_sides
8,497,497,30,30,3,0,3,tens_bases_units_sides
8,498,498,21,21,2,1,3,tens_bases_units_sides
8,499,499,30,30,3,0,3,tens_bases_units_sides
8,500,500,21,21,2,1,3,tens_bases_units_sides
8,501,501,30,30,3,0,3,tens_bases_units_sides
8,502,502,30,30,3,0,3,tens_bases_units_sides
8,503,503,21,21,2,1,3,tens_bases_units_sides
8,504,504,30,30,3,0,3,tens_bases_units_sides
8,505,505,30,30,3,0,3,tens_bases_units_sides
8,506,506,21,21,2,1,3,tens_bases_units_sides
8,507,507,21,21,2,1,3,tens_bases_units_sides
8,508,508,21,21,2,1,3,tens_bases_units_sides
8,509,509,30,30,3,0,3,tens_bases_units_sides
8,510,510,21,21,2,1,3,tens_bases_units_sides
8,511,511,21,21,2,1,3,tens_bases_units_sides
8,512,512,30,30,3,0,3,tens_bases_units_sides
8,513,513,21,21,2,1,3,tens_bases_units_sides
8,514,514,30,30,3,0,3,tens_bases_units_sides
8,515,515,30,30,3,0,3,tens_bases_units_sides
8,516,516,30,30,3,0,3,tens_bases_units_sides
8,517,517,21,21,2,1,3,tens_bases_units_sides
8,518,518,30,30,3,0,3,tens_bases_units_sides
8,519,519,30,30,3,0,3,tens_bases_units_sides
8,520,520,30,30,3,0,3,tens_bases_units_sides
8,521,521,30,30,3,0,3,tens_bases_units_sides
8,522,522,30,30,3,0,3,tens_bases_units_sides
8,523,523,21,21,2,1,3,tens_bases_units_sides
8,524,524,21,21,2,1,3,tens_bases_units_sides
8,525,525,30,30,3,0,3,tens_bases_units_sides
8,526,526,21,21,2,1,3,tens_bases_units_sides
8,527,527,30,30,3,0,3,tens_bases_units_sides
8,528,528,21,21,2,1,3,tens_bases_units_sides
8,529,529,30,30,3,0,3,tens_bases_units_sides
8,530,530,30,30,3,0,3,tens_bases_units_sides
8,531,531,30,30,3,0,3,tens_bases_units_sides
8,532,532,12,12,1,2,3,tens_bases_units_sides
8,533,533,21,21,2,1,3,tens_bases_units_sides
8,534,534,30,30,3,0,3,tens_bases_units_sides
8,535,535,30,30,3,0,3,tens_bases_units_sides
8,536,536,30,30,3,0,3,tens_bases_units_sides
8,537,537,30,30,3,0,3,tens_bases_units_sides
8,538,538,30,30,3,0,3,tens_bases_units_sides
8,539,539,30,30,3,0,3,tens_bases_units_sides
8,540,540,21,21,2,1,3,tens_bases_units_sides
8,541,541,30,30,3,0,3,tens_bases_units_sides
8,542,542,30,30,3,0,3,tens_bases_units_sides
8,543,543,30,30,3,0,3,tens_bases_units_sides
8,544,544,30,30,3,0,3,tens_bases_units_sides
8,545,545,30,30,3,0,3,tens_bases_units_sides
8,546,546,21,21,2,1,3,tens_bases_units_sides
8,547,547,21,21,2,1,3,tens_bases_units_sides
8,548,548,30,30,3,0,3,tens_bases_units_sides
8,549,549,30,30,3,0,3,tens_bases_units_sides
8,550,550,21,21,2,1,3,tens_bases_units_sides
8,551,551,21,21,2,1,3,tens_bases_units_sides
8,552,552,30,30,3,0,3,tens_bases_units_sides
8,553,553,30,30,3,0,3,tens_bases_units_sides
8,554,554,21,21,2,1,3,tens_bases_units_sides
8,555,555,10,10,1,0,1,tens_bases_units_sides
8,556,556,30,30,3,0,3,tens_bases_units_sides
8,557,557,30,30,3,0,3,tens_bases_units_sides
8,558,558,30,30,3,0,3,tens_bases_units_sides
8,559,559,30,30,3,0,3,tens_bases_units_sides
8,560,560,30,30,3,0,3,tens_bases_units_sides
8,561,561,30,30,3,0,3,tens_bases_units_sides
8,562,562,30,30,3,0,3,tens_bases_units_sides
8,563,563,30,30,3,0,3,tens_bases_units_sides
8,564,564,21,21,2,1,3,tens_bases_units_sides
8,565,565,30,30,3,0,3,tens_bases_units_sides
8,566,566,30,30,3,0,3,tens_bases_units_sides
8,567,567,21,21,2,1,3,tens_bases_units_sides
8,568,568,30,30,3,0,3,tens_bases_units_sides
8,569,569,30,30,3,0,3,tens_bases_units_sides
8,570,570,30,30,3,0,3,tens_bases_units_sides
8,571,571,30,30,3,0,3,tens_bases_units_sides
8,572,572,30,30,3,0,3,tens_bases_units_sides
8,573,573,30,30,3,0,3,tens_bases_units_sides
8,574,574,21,21,2,1,3,tens_bases_units_sides
8,575,575,21,21,2,1,3,tens_bases_units_sides
8,576,576,21,21,2,1,3,tens_bases_units_sides
8,577,577,30,30,3,0,3,tens_bases_units_sides
8,578,578,21,21,2,1,3,tens_bases_units_sides
8,579,579,30,30,3,0,3,tens_bases_units_sides
8,580,580,30,30,3,0,3,tens_bases_units_sides
8,581,581,21,21,2,1,3,tens_bases_units_sides
8,582,582,21,21,2,1,3,tens_bases_units_sides
8,583,583,21,21,2,1,3,tens_bases_units_sides
8,584,584,30,30,3,0,3,tens_bases_units_sides
8,585,585,30,30,3,0,3,tens_bases_units_sides
8,586,586,30,30,3,0,3,tens_bases_units_sides
8,587,587,21,21,2,1,3,tens_bases_units_sides
8,588,588,30,30,3,0,3,tens_bases_units_sides
8,589,589,21,21,2,1,3,tens_bases_units_sides
8,590,590,30,30,3,0,3,tens_bases_units_sides
8,591,591,30,30,3,0,3,tens_bases_units_sides
8,592,592,12,12,1,2,3,tens_bases_units_sides
8,593,593,30,30,3,0,3,tens_bases_units_sides
8,594,594,21,21,2,1,3,tens_bases_units_sides
8,595,595,21,21,2,1,3,tens_bases_units_sides
8,596,596,30,30,3,0,3,tens_bases_units_sides
8,597,597,30,30,3,0,3,tens_bases_units_sides
8,598,598,12,12,1,2,3,tens_bases_units_sides
8,599,599,30,30,3,0,3,tens_bases_units_sides
8,600,600,30,30,3,0,3,tens_bases_units_sides
8,601,601,30,30,3,0,3,tens_bases_units_sides
8,602,602,12,12,1,2,3,tens_bases_units_sides
8,603,603,30,30,3,0,3,tens_bases_units_sides
8,604,604,21,21,2,1,3,tens_bases_units_sides
8,605,605,30,30,3,0,3,tens_bases_units_sides
8,606,606,30,30,3,0,3,tens_bases_units_sides
8,607,607,30,30,3,0,3,tens_bases_units_sides
8,608,608,30,30,3,0,3,tens_bases_units_sides
8,609,609,30,30,3,0,3,tens_bases_units_sides
8,610,610,21,21,2,1,3,tens_bases_units_sides
8,611,611,30,30,3,0,3,tens_bases_units_sides
8,612,612,30,30,3,0,3,tens_bases_units_sides
8,613,613,30,30,3,0,3,tens_bases_units_sides
8,614,614,30,30,3,0,3,tens_bases_units_sides
8,615,615,30,30,3,0,3,tens_bases_units_sides
8,616,616,21,21,2,1,3,tens_bases_units_sides
8,617,617,21,21,2,1,3,tens_bases_units_sides
8,618,618,30,30,3,0,3,tens_bases_units_sides
8,619,619,30,30,3,0,3,tens_bases_units_sides
8,620,620,30,30,3,0,3,tens_bases_units_sides
8,621,621,21,21,2,1,3,tens_bases_units_sides
8,622,622,21,21,2,1,3,tens_bases_units_sides
8,623,623,21,21,2,1,3,tens_bases_units_sides
8,624,624,30,30,3,0,3,tens_bases_units_sides
8,625,625,21,21,2,1,3,tens_bases_units_sides
8,626,626,21,21,2,1,3,tens_bases_units_sides
8,627,627,21,21,2,1,3,tens_bases_units_sides
8,628,628,20,20,2,0,2,tens_bases_units_sides
8,629,629,30,30,3,0,3,tens_bases_units_sides
8,630,630,21,21,2,1,3,tens_bases_units_sides
8,631,631,30,30,3,0,3,tens_bases_units_sides
8,632,632,11,11,1,1,2,tens_bases_units_sides
8,633,633,20,20,2,0,2,tens_bases_units_sides
8,634,634,20,20,2,0,2,tens_bases_units_sides
8,635,635,2,2,0,2,2,tens_bases_units_sides
8,636,636,20,20,2,0,2,tens_bases_units_sides
8,637,637,30,30,3,0,3,tens_bases_units_sides
8,638,638,12,12,1,2,3,tens_bases_units_sides
8,639,639,3,3,0,3,3,tens_bases_units_sides
8,640,640,30,30,3,0,3,tens_bases_units_sides
8,641,641,30,30,3,0,3,tens_bases_units_sides
8,642,642,30,30,3,0,3,tens_bases_units_sides
8,643,643,30,30,3,0,3,tens_bases_units_sides
8,644,644,30,30,3,0,3,tens_bases_units_sides
8,645,645,21,21,2,1,3,tens_bases_units_sides
8,646,646,30,30,3,0,3,tens_bases_units_sides
8,647,647,21,21,2,1,3,tens_bases_units_sides
8,648,648,30,30,3,0,3,tens_bases_units_sides
8,649,649,30,30,3,0,3,tens_bases_units_sides
8,650,650,30,30,3,0,3,tens_bases_units_sides
8,651,651,21,21,2,1,3,tens_bases_units_sides
8,652,652,30,30,3,0,3,tens_bases_units_sides
8,653,653,21,21,2,1,3,tens_bases_units_sides
8,654,654,21,21,2,1,3,tens_bases_units_sides
8,655,655,30,30,3,0,3,tens_bases_units_sides
8,656,656,30,30,3,0,3,tens_bases_units_sides
8,657,657,30,30,3,0,3,tens_bases_units_sides
8,658,658,30,30,3,0,3,tens_bases_units_sides
8,659,659,21,21,2,1,3,tens_bases_units_sides
8,660,660,30,30,3,0,3,tens_bases_units_sides
8,661,661,21,21,2,1,3,tens_bases_units_sides
8,662,662,30,30,3,0,3,tens_bases_units_sides
8,663,663,21,21,2,1,3,tens_bases_units_sides
8,664,664,30,30,3,0,3,tens_bases_units_sides
8,665,665,30,30,3,0,3,tens_bases_units_sides
8,666,666,21,21,2,1,3,tens_bases_units_sides
8,667,667,21,21,2,1,3,tens_bases_units_sides
8,668,668,21,21,2,1,3,tens_bases_units_sides
8,669,669,30,30,3,0,3,tens_bases_units_sides
8,670,670,30,30,3,0,3,tens_bases_units_sides
8,671,671,12,12,1,2,3,tens_bases_units_sides
8,672,672,30,30,3,0,3,tens_bases_units_sides
8,673,673,30,30,3,0,3,tens_bases_units_sides
8,674,674,21,21,2,1,3,tens_bases_units_sides
8,675,675,30,30,3,0,3,tens_bases_units_sides
8,676,676,30,30,3,0,3,tens_bases_units_sides
8,677,677,30,30,3,0,3,tens_bases_units_sides
8,678,678,30,30,3,0,3,tens_bases_units_sides
8,679,679,21,21,2,1,3,tens_bases_units_sides
8,680,680,30,30,3,0,3,tens_bases_units_sides
8,681,681,30,30,3,0,3,tens_bases_units_sides
8,682,682,21,21,2,1,3,tens_bases_units_sides
8,683,683,30,30,3,0,3,tens_bases_units_sides
8,684,684,30,30,3,0,3,tens_bases_units_sides
8,685,685,21,21,2,1,3,tens_bases_units_sides
8,686,686,30,30,3,0,3,tens_bases_units_sides
8,687,687,30,30,3,0,3,tens_bases_units_sides
8,688,688,30,30,3,0,3,tens_bases_units_sides
8,689,689,21,21,2,1,3,tens_bases_units_sides
8,690,690,30,30,3,0,3,tens_bases_units_sides
8,691,691,30,30,3,0,3,tens_bases_units_sides
8,692,692,30,30,3,0,3,tens_bases_units_sides
8,693,693,30,30,3,0,3,tens_bases_units_sides
8,694,694,30,30,3,0,3,tens_bases_units_sides
8,695,695,30,30,3,0,3,tens_bases_units_sides
8,696,696,30,30,3,0,3,tens_bases_units_sides
8,697,697,30,30,3,0,3,tens_bases_units_sides
8,698,698,30,30,3,0,3,tens_bases_units_sides
8,699,699,21,21,2,1,3,tens_bases_units_sides
8,700,700,12,12,1,2,3,tens_bases_units_sides
8,701,701,30,30,3,0,3,tens_bases_units_sides
8,702,702,21,21,2,1,3,tens_bases_units_sides
8,703,703,30,30,3,0,3,tens_bases_units_sides
8,704,704,30,30,3,0,3,tens_bases_units_sides
8,705,705,21,21,2,1,3,tens_bases_units_sides
8,706,706,30,30,3,0,3,tens_bases_units_sides
8,707,707,21,21,2,1,3,tens_bases_units_sides
8,708,708,30,30,3,0,3,tens_bases_units_sides
8,709,709,30,30,3,0,3,tens_bases_units_sides
8,710,710,30,30,3,0,3,tens_bases_units_sides
8,711,711,30,30,3,0,3,tens_bases_units_sides
8,712,712,30,30,3,0,3,tens_bases_units_sides
8,713,713,30,30,3,0,3,tens_bases_units_sides
8,714,714,30,30,3,0,3,tens_bases_units_sides
8,715,715,21,21,2,1,3,tens_bases_units_sides
8,716,716,30,30,3,0,3,tens_bases_units_sides
8,717,717,30,30,3,0,3,tens_bases_units_sides
8,718,718,12,12,1,2,3,tens_bases_units_sides
8,719,719,30,30,3,0,3,tens_bases_units_sides
8,720,720,12,12,1,2,3,tens_bases_units_sides
8,721,721,30,30,3,0,3,tens_bases_units_sides
8,722,722,30,30,3,0,3,tens_bases_units_sides
8,723,723,30,30,3,0,3,tens_bases_units_sides
8,724,724,21,21,2,1,3,tens_bases_units_sides
8,725,725,30,30,3,0,3,tens_bases_units_sides
8,726,726,12,12,1,2,3,tens_bases_units_sides
8,727,727,30,30,3,0,3,tens_bases_units_sides
8,728,728,30,30,3,0,3,tens_bases_units_sides
8,729,729,30,30,3,0,3,tens_bases_units_sides
8,730,730,30,30,3,0,3,tens_bases_units_sides
8,731,731,30,30,3,0,3,tens_bases_units_sides
8,732,732,30,30,3,0,3,tens_bases_units_sides
8,733,733,10,10,1,0,1,tens_bases_units_sides
8,734,734,30,30,3,0,3,tens_bases_units_sides
8,735,735,30,30,3,0,3,tens_bases_units_sides
8,736,736,21,21,2,1,3,tens_bases_units_sides
8,737,737,30,30,3,0,3,tens_bases_units_sides
8,738,738,21,21,2,1,3,tens_bases_units_sides
8,739,739,30,30,3,0,3,tens_bases_units_sides
8,740,740,30,30,3,0,3,tens_bases_units_sides
8,741,741,30,30,3,0,3,tens_bases_units_sides
8,742,742,21,21,2,1,3,tens_bases_units_sides
8,743,743,30,30,3,0,3,tens_bases_units_sides
8,744,744,21,21,2,1,3,tens_bases_units_sides
8,745,745,30,30,3,0,3,tens_bases_units_sides
8,746,746,30,30,3,0,3,tens_bases_units_sides
8,747,747,21,21,2,1,3,tens_bases_units_sides
8,748,748,12,12,1,2,3,tens_bases_units_sides
8,749,749,21,21,2,1,3,tens_bases_units_sides
8,750,750,21,21,2,1,3,tens_bases_units_sides
8,751,751,30,30,3,0,3,tens_bases_units_sides
8,752,752,21,21,2,1,3,tens_bases_units_sides
8,753,753,30,30,3,0,3,tens_bases_units_sides
8,754,754,20,20,2,0,2,tens_bases_units_sides
8,755,755,30,30,3,0,3,tens_bases_units_sides
8,756,756,30,30,3,0,3,tens_bases_units_sides
8,757,757,30,30,3,0,3,tens_bases_units_sides
8,758,758,12,12,1,2,3,tens_bases_units_sides
8,759,759,30,30,3,0,3,tens_bases_units_sides
8,760,760,30,30,3,0,3,tens_bases_units_sides
8,761,761,30,30,3,0,3,tens_bases_units_sides
8,762,762,30,30,3,0,3,tens_bases_units_sides
8,763,763,30,30,3,0,3,tens_bases_units_sides
8,764,764,30,30,3,0,3,tens_bases_units_sides
8,765,765,30,30,3,0,3,tens_bases_units_sides
8,766,766,21,21,2,1,3,tens_bases_units_sides
8,767,767,30,30,3,0,3,tens_bases_units_sides
8,768,768,30,30,3,0,3,tens_bases_units_sides
8,769,769,30,30,3,0,3,tens_bases_units_sides
8,770,770,30,30,3,0,3,tens_bases_units_sides
8,771,771,30,30,3,0,3,tens_bases_units_sides
8,772,772,21,21,2,1,3,tens_bases_units_sides
8,773,773,30,30,3,0,3,tens_bases_units_sides
8,774,774,30,30,3,0,3,tens_bases_units_sides
8,775,775,30,30,3,0,3,tens_bases_units_sides
8,776,776,21,21,2,1,3,tens_bases_units_sides
8,777,777,21,21,2,1,3,tens_bases_units_sides
8,778,778,30,30,3,0,3,tens_bases_units_sides
8,779,779,10,10,1,0,1,tens_bases_units_sides
8,780,780,30,30,3,0,3,tens_bases_units_sides
8,781,781,30,30,3,0,3,tens_bases_units_sides
8,782,782,30,30,3,0,3,tens_bases_units_sides
8,783,783,30,30,3,0,3,tens_bases_units_sides
8,784,784,21,21,2,1,3,tens_bases_units_sides
8,785,785,30,30,3,0,3,tens_bases_units_sides
8,786,786,30,30,3,0,3,tens_bases_units_sides
8,787,787,21,21,2,1,3,tens_bases_units_sides
8,788,788,30,30,3,0,3,tens_bases_units_sides
8,789,789,30,30,3,0,3,tens_bases_units_sides
8,790,790,30,30,3,0,3,tens_bases_units_sides
8,791,791,30,30,3,0,3,tens_bases_units_sides
8,792,792,30,30,3,0,3,tens_bases_units_sides
8,793,793,30,30,3,0,3,tens_bases_units_sides
8,794,794,21,21,2,1,3,tens_bases_units_sides
8,795,795,30,30,3,0,3,tens_bases_units_sides
8,796,796,21,21,2,1,3,tens_bases_units_sides
8,797,797,30,30,3,0,3,tens_bases_units_sides
8,798,798,21,21,2,1,3,tens_bases_units_sides
8,799,799,30,30,3,0,3,tens_bases_units_sides
8,800,800,30,30,3,0,3,tens_bases_units_sides
8,801,801,30,30,3,0,3,tens_bases_units_sides
8,802,802,30,30,3,0,3,tens_bases_units_sides
8,803,803,30,30,3,0,3,tens_bases_units_sides
8,804,804,21,21,2,1,3,tens_bases_units_sides
8,805,805,21,21,2,1,3,tens_bases_units_sides
8,806,806,30,30,3,0,3,tens_bases_units_sides
8,807,807,30,30,3,0,3,tens_bases_units_sides
8,808,808,30,30,3,0,3,tens_bases_units_sides
8,809,809,30,30,3,0,3,tens_bases_units_sides
8,810,810,30,30,3,0,3,tens_bases_units_sides
8,811,811,12,12,1,2,3,tens_bases_units_sides
8,812,812,30,30,3,0,3,tens_bases_units_sides
8,813,813,30,30,3,0,3,tens_bases_units_sides
8,814,814,30,30,3,0,3,tens_bases_units_sides
8,815,815,30,30,3,0,3,tens_bases_units_sides
8,816,816,30,30,3,0,3,tens_bases_units_sides
8,817,817,21,21,2,1,3,tens_bases_units_sides
8,818,818,30,30,3,0,3,tens_bases_units_sides
8,819,819,30,30,3,0,3,tens_bases_units_sides
8,820,820,21,21,2,1,3,tens_bases_units_sides
8,821,821,30,30,3,0,3,tens_bases_units_sides
8,822,822,30,30,3,0,3,tens_bases_units_sides
8,823,823,30,30,3,0,3,tens_bases_units_sides
8,824,824,21,21,2,1,3,tens_bases_units_sides
8,825,825,30,30,3,0,3,tens_bases_units_sides
8,826,826,30,30,3,0,3,tens_bases_units_sides
8,827,827,30,30,3,0,3,tens_bases_units_sides
8,828,828,12,12,1,2,3,tens_bases_units_sides
8,829,829,21,21,2,1,3,tens_bases_units_sides
8,830,830,30,30,3,0,3,tens_bases_units_sides
8,831,831,21,21,2,1,3,tens_bases_units_sides
8,832,832,21,21,2,1,3,tens_bases_units_sides
8,833,833,30,30,3,0,3,tens_bases_units_sides
8,834,834,21,21,2,1,3,tens_bases_units_sides
8,835,835,30,30,3,0,3,tens_bases_units_sides
8,836,836,30,30,3,0,3,tens_bases_units_sides
8,837,837,30,30,3,0,3,tens_bases_units_sides
8,838,838,30,30,3,0,3,tens_bases_units_sides
8,839,839,30,30,3,0,3,tens_bases_units_sides
8,840,840,30,30,3,0,3,tens_bases_units_sides
8,841,841,30,30,3,0,3,tens_bases_units_sides
8,842,842,30,30,3,0,3,tens_bases_units_sides
8,843,843,30,30,3,0,3,tens_bases_units_sides
8,844,844,30,30,3,0,3,tens_bases_units_sides
8,845,845,30,30,3,0,3,tens_bases_units_sides
8,846,846,12,12,1,2,3,tens_bases_units_sides
8,847,847,30,30,3,0,3,tens_bases_units_sides
8,848,848,30,30,3,0,3,tens_bases_units_sides
8,849,849,30,30,3,0,3,tens_bases_units_sides
8,850,850,21,21,2,1,3,tens_bases_units_sides
8,851,851,21,21,2,1,3,tens_bases_units_sides
8,852,852,21,21,2,1,3,tens_bases_units_sides
8,853,853,30,30,3,0,3,tens_bases_units_sides
8,854,854,21,21,2,1,3,tens_bases_units_sides
8,855,855,30,30,3,0,3,tens_bases_units_sides
8,856,856,30,30,3,0,3,tens_bases_units_sides
8,857,857,30,30,3,0,3,tens_bases_units_sides
8,858,858,30,30,3,0,3,tens_bases_units_sides
8,859,859,30,30,3,0,3,tens_bases_units_sides
8,860,860,21,21,2,1,3,tens_bases_units_sides
8,861,861,30,30,3,0,3,tens_bases_units_sides
8,862,862,30,30,3,0,3,tens_bases_units_sides
8,863,863,1,1,0,1,1,tens_bases_units_sides
8,864,864,30,30,3,0,3,tens_bases_units_sides
8,865,865,30,30,3,0,3,tens_bases_units_sides
8,866,866,30,30,3,0,3,tens_bases_units_sides
8,867,867,30,30,3,0,3,tens_bases_units_sides
8,868,868,21,21,2,1,3,tens_bases_units_sides
8,869,869,30,30,3,0,3,tens_bases_units_sides
8,870,870,30,30,3,0,3,tens_bases_units_sides
8,871,871,30,30,3,0,3,tens_bases_units_sides
8,872,872,30,30,3,0,3,tens_bases_units_sides
8,873,873,21,21,2,1,3,tens_bases_units_sides
8,874,874,30,30,3,0,3,tens_bases_units_sides
8,875,875,30,30,3,0,3,tens_bases_units_sides
8,876,876,30,30,3,0,3,tens_bases_units_sides
8,877,877,30,30,3,0,3,tens_bases_units_sides
8,878,878,21,21,2,1,3,tens_bases_units_sides
8,879,879,21,21,2,1,3,tens_bases_units_sides
8,880,880,30,30,3,0,3,tens_bases_units_sides
8,881,881,30,30,3,0,3,tens_bases_units_sides
8,882,882,30,30,3,0,3,tens_bases_units_sides
8,883,883,30,30,3,0,3,tens_bases_units_sides
8,884,884,21,21,2,1,3,tens_bases_units_sides
8,885,885,30,30,3,0,3,tens_bases_units_sides
8,886,886,30,30,3,0,3,tens_bases_units_sides
8,887,887,30,30,3,0,3,tens_bases_units_sides
8,888,888,30,30,3,0,3,tens_bases_units_sides
8,889,889,3,3,0,3,3,tens_bases_units_sides
8,890,890,21,21,2,1,3,tens_bases_units_sides
8,891,891,21,21,2,1,3,tens_bases_units_sides
8,892,892,10,10,1,0,1,tens_bases_units_sides
8,893,893,30,30,3,0,3,tens_bases_units_sides
8,894,894,30,30,3,0,3,tens_bases_units_sides
8,895,895,30,30,3,0,3,tens_bases_units_sides
8,896,896,21,21,2,1,3,tens_bases_units_sides
8,897,897,30,30,3,0,3,tens_bases_units_sides
8,898,898,30,30,3,0,3,tens_bases_units_sides
8,899,899,3,3,0,3,3,tens_bases_units_sides
8,900,900,21,21,2,1,3,tens_bases_units_sides
8,901,901,30,30,3,0,3,tens_bases_units_sides
8,902,902,30,30,3,0,3,tens_bases_units_sides
8,903,903,12,12,1,2,3,tens_bases_units_sides
8,904,904,12,12,1,2,3,tens_bases_units_sides
8,905,905,21,21,2,1,3,tens_bases_units_sides
8,906,906,21,21,2,1,3,tens_bases_units_sides
8,907,907,30,30,3,0,3,tens_bases_units_sides
8,908,908,30,30,3,0,3,tens_bases_units_sides
8,909,909,30,30,3,0,3,tens_bases_units_sides
8,910,910,30,30,3,0,3,tens_bases_units_sides
8,911,911,30,30,3,0,3,tens_bases_units_sides
8,912,912,30,30,3,0,3,tens_bases_units_sides
8,913,913,30,30,3,0,3,tens_bases_units_sides
8,914,914,30,30,3,0,3,tens_bases_units_sides
8,915,915,30,30,3,0,3,tens_bases_units_sides
8,916,916,30,30,3,0,3,tens_bases_units_sides
8,917,917,30,30,3,0,3,tens_bases_units_sides
8,918,918,30,30,3,0,3,tens_bases_units_sides
8,919,919,30,30,3,0,3,tens_bases_units_sides
8,920,920,30,30,3,0,3,tens_bases_units_sides
8,921,921,30,30,3,0,3,tens_bases_units_sides
8,922,922,21,21,2,1,3,tens_bases_units_sides
8,923,923,21,21,2,1,3,tens_bases_units_sides
8,924,924,30,30,3,0,3,tens_bases_units_sides
8,925,925,30,30,3,0,3,tens_bases_units_sides
8,926,926,30,30,3,0,3,tens_bases_units_sides
8,927,927,30,30,3,0,3,tens_bases_units_sides
8,928,928,21,21,2,1,3,tens_bases_units_sides
8,929,929,30,30,3,0,3,tens_bases_units_sides
8,930,930,30,30,3,0,3,tens_bases_units_sides
8,931,931,21,21,2,1,3,tens_bases_units_sides
8,932,932,30,30,3,0,3,tens_bases_units_sides
8,933,933,30,30,3,0,3,tens_bases_units_sides
8,934,934,21,21,2,1,3,tens_bases_units_sides
8,935,935,21,21,2,1,3,tens_bases_units_sides
8,936,936,30,30,3,0,3,tens_bases_units_sides
8,937,937,21,21,2,1,3,tens_bases_units_sides
8,938,938,30,30,3,0,3,tens_bases_units_sides
8,939,939,30,30,3,0,3,tens_bases_units_sides
8,940,940,21,21,2,1,3,tens_bases_units_sides
8,941,941,12,12,1,2,3,tens_bases_units_sides
8,942,942,30,30,3,0,3,tens_bases_units_sides
8,943,943,21,21,2,1,3,tens_bases_units_sides
8,944,944,30,30,3,0,3,tens_bases_units_sides
8,945,945,30,30,3,0,3,tens_bases_units_sides
8,946,946,30,30,3,0,3,tens_bases_units_sides
8,947,947,21,21,2,1,3,tens_bases_units_sides
8,948,948,30,30,3,0,3,tens_bases_units_sides
8,949,949,21,21,2,1,3,tens_bases_units_sides
8,950,950,21,21,2,1,3,tens_bases_units_sides
8,951,951,30,30,3,0,3,tens_bases_units_sides
8,952,952,30,30,3,0,3,tens_bases_units_sides
8,953,953,21,21,2,1,3,tens_bases_units_sides
8,954,954,30,30,3,0,3,tens_bases_units_sides
8,955,955,30,30,3,0,3,tens_bases_units_sides
8,956,956,30,30,3,0,3,tens_bases_units_sides
8,957,957,30,30,3,0,3,tens_bases_units_sides
8,958,958,30,30,3,0,3,tens_bases_units_sides
8,959,959,20,20,2,0,2,tens_bases_units_sides
8,960,960,20,20,2,0,2,tens_bases_units_sides
8,961,961,20,20,2,0,2,tens_bases_units_sides
8,962,962,30,30,3,0,3,tens_bases_units_sides
8,963,963,30,30,3,0,3,tens_bases_units_sides
8,964,964,30,30,3,0,3,tens_bases_units_sides
8,965,965,21,21,2,1,3,tens_bases_units_sides
8,966,966,21,21,2,1,3,tens_bases_units_sides
8,967,967,21,21,2,1,3,tens_bases_units_sides
8,968,968,30,30,3,0,3,tens_bases_units_sides
8,969,969,30,30,3,0,3,tens_bases_units_sides
8,970,970,30,30,3,0,3,tens_bases_units_sides
8,971,971,21,21,2,1,3,tens_bases_units_sides
8,972,972,21,21,2,1,3,tens_bases_units_sides
8,973,973,30,30,3,0,3,tens_bases_units_sides
8,974,974,30,30,3,0,3,tens_bases_units_sides
8,975,975,21,21,2,1,3,tens_bases_units_sides
8,976,976,30,30,3,0,3,tens_bases_units_sides
8,977,977,30,30,3,0,3,tens_bases_units_sides
8,978,978,30,30,3,0,3,tens_bases_units_sides
8,979,979,30,30,3,0,3,tens_bases_units_sides
8,980,980,30,30,3,0,3,tens_bases_units_sides
8,981,981,30,30,3,0,3,tens_bases_units_sides
8,982,982,21,21,2,1,3,tens_bases_units_sides
8,983,983,21,21,2,1,3,tens_bases_units_sides
8,984,984,30,30,3,0,3,tens_bases_units_sides
8,985,985,30,30,3,0,3,tens_bases_units_sides
8,986,986,21,21,2,1,3,tens_bases_units_sides
8,987,987,30,30,3,0,3,tens_bases_units_sides
8,988,988,21,21,2,1,3,tens_bases_units_sides
8,989,989,30,30,3,0,3,tens_bases_units_sides
8,990,990,30,30,3,0,3,tens_bases_units_sides
8,991,991,21,21,2,1,3,tens_bases_units_sides
8,992,992,21,21,2,1,3,tens_bases_units_sides
8,993,993,21,21,2,1,3,tens_bases_units_sides
8,994,994,30,30,3,0,3,tens_bases_units_sides
8,995,995,30,30,3,0,3,tens_bases_units_sides
8,996,996,30,30,3,0,3,tens_bases_units_sides
8,997,997,30,30,3,0,3,tens_bases_units_sides
8,998,998,30,30,3,0,3,tens_bases_units_sides
8,999,999,30,30,3,0,3,tens_bases_units_sides
8,1000,1000,21,21,2,1,3,tens_bases_units_sides
8,1001,1001,30,30,3,0,3,tens_bases_units_sides
8,1002,1002,21,21,2,1,3,tens_bases_units_sides
8,1003,1003,21,21,2,1,3,tens_bases_units_sides
8,1004,1004,30,30,3,0,3,tens_bases_units_sides
8,1005,1005,30,30,3,0,3,tens_bases_units_sides
8,1006,1006,30,30,3,0,3,tens_bases_units_sides
8,1007,1007,12,12,1,2,3,tens_bases_units_sides
8,1008,1008,21,21,2,1,3,tens_bases_units_sides
8,1009,1009,21,21,2,1,3,tens_bases_units_sides
8,1010,1010,30,30,3,0,3,tens_bases_units_sides
8,1011,1011,21,21,2,1,3,tens_bases_units_sides
8,1012,1012,30,30,3,0,3,tens_bases_units_sides
8,1013,1013,30,30,3,0,3,tens_bases_units_sides
8,1014,1014,30,30,3,0,3,tens_bases_units_sides
8,1015,1015,30,30,3,0,3,tens_bases_units_sides
8,1016,1016,30,30,3,0,3,tens_bases_units_sides
8,1017,1017,21,21,2,1,3,tens_bases_units_sides
8,1018,1018,30,30,3,0,3,tens_bases_units_sides
8,1019,1019,21,21,2,1,3,tens_bases_units_sides
8,1020,1020,30,30,3,0,3,tens_bases_units_sides
8,1021,1021,30,30,3,0,3,tens_bases_units_sides
8,1022,1022,30,30,3,0,3,tens_bases_units_sides
8,1023,1023,30,30,3,0,3,tens_bases_units_sides
8,1024,1024,21,21,2,1,3,tens_bases_units_sides
8,1025,1025,30,30,3,0,3,tens_bases_units_sides
8,1026,1026,30,30,3,0,3,tens_bases_units_sides
8,1027,1027,21,21,2,1,3,tens_bases_units_sides
8,1028,1028,30,30,3,0,3,tens_bases_units_sides
8,1029,1029,30,30,3,0,3,tens_bases_units_sides
8,1030,1030,30,30,3,0,3,tens_bases_units_sides
8,1031,1031,21,21,2,1,3,tens_bases_units_sides
8,1032,1032,30,30,3,0,3,tens_bases_units_sides
8,1033,1033,30,30,3,0,3,tens_bases_units_sides
8,1034,1034,30,30,3,0,3,tens_bases_units_sides
8,1035,1035,30,30,3,0,3,tens_bases_units_sides
8,1036,1036,12,12,1,2,3,tens_bases_units_sides
8,1037,1037,30,30,3,0,3,tens_bases_units_sides
8,1038,1038,30,30,3,0,3,tens_bases_units_sides
8,1039,1039,30,30,3,0,3,tens_bases_units_sides
8,1040,1040,30,30,3,0,3,tens_bases_units_sides
8,1041,1041,21,21,2,1,3,tens_bases_units_sides
8,1042,1042,30,30,3,0,3,tens_bases_units_sides
8,1043,1043,30,30,3,0,3,tens_bases_units_sides
8,1044,1044,21,21,2,1,3,tens_bases_units_sides
8,1045,1045,30,30,3,0,3,tens_bases_units_sides
8,1046,1046,30,30,3,0,3,tens_bases_units_sides
8,1047,1047,20,20,2,0,2,tens_bases_units_sides
8,1048,1048,20,20,2,0,2,tens_bases_units_sides
8,1049,1049,21,21,2,1,3,tens_bases_units_sides
8,1050,1050,30,30,3,0,3,tens_bases_units_sides
8,1051,1051,21,21,2,1,3,tens_bases_units_sides
8,1052,1052,30,30,3,0,3,tens_bases_units_sides
8,1053,1053,30,30,3,0,3,tens_bases_units_sides
8,1054,1054,30,30,3,0,3,tens_bases_units_sides
8,1055,1055,30,30,3,0,3,tens_bases_units_sides
8,1056,1056,30,30,3,0,3,tens_bases_units_sides
8,1057,1057,30,30,3,0,3,tens_bases_units_sides
8,1058,1058,30,30,3,0,3,tens_bases_units_sides
8,1059,1059,11,11,1,1,2,tens_bases_units_sides
8,1060,1060,30,30,3,0,3,tens_bases_units_sides
8,1061,1061,30,30,3,0,3,tens_bases_units_sides
8,1062,1062,30,30,3,0,3,tens_bases_units_sides
8,1063,1063,30,30,3,0,3,tens_bases_units_sides
8,1064,1064,21,21,2,1,3,tens_bases_units_sides
8,1065,1065,20,20,2,0,2,tens_bases_units_sides
8,1066,1066,11,11,1,1,2,tens_bases_units_sides
8,1067,1067,30,30,3,0,3,tens_bases_units_sides
8,1068,1068,30,30,3,0,3,tens_bases_units_sides
8,1069,1069,30,30,3,0,3,tens_bases_units_sides
8,1070,1070,21,21,2,1,3,tens_bases_units_sides
8,1071,1071,30,30,3,0,3,tens_bases_units_sides
8,1072,1072,30,30,3,0,3,tens_bases_units_sides
8,1073,1073,30,30,3,0,3,tens_bases_units_sides
8,1074,1074,30,30,3,0,3,tens_bases_units_sides
8,1075,1075,30,30,3,0,3,tens_bases_units_sides
8,1076,1076,21,21,2,1,3,tens_bases_units_sides
8,1077,1077,30,30,3,0,3,tens_bases_units_sides
8,1078,1078,30,30,3,0,3,tens_bases_units_sides
8,1079,1079,30,30,3,0,3,tens_bases_units_sides
8,1080,1080,30,30,3,0,3,tens_bases_units_sides
8,1081,1081,21,21,2,1,3,tens_bases_units_sides
8,1082,1082,12,12,1,2,3,tens_bases_units_sides
8,1083,1083,30,30,3,0,3,tens_bases_units_sides
8,1084,1084,21,21,2,1,3,tens_bases_units_sides
8,1085,1085,30,30,3,0,3,tens_bases_units_sides
8,1086,1086,30,30,3,0,3,tens_bases_units_sides
8,1087,1087,30,30,3,0,3,tens_bases_units_sides
8,1088,1088,30,30,3,0,3,tens_bases_units_sides
8,1089,1089,21,21,2,1,3,tens_bases_units_sides
8,1090,1090,21,21,2,1,3,tens_bases_units_sides
8,1091,1091,21,21,2,1,3,tens_bases_units_sides
8,1092,1092,30,30,3,0,3,tens_bases_units_sides
8,1093,1093,30,30,3,0,3,tens_bases_units_sides
8,1094,1094,21,21,2,1,3,tens_bases_units_sides
8,1095,1095,30,30,3,0,3,tens_bases_units_sides
8,1096,1096,30,30,3,0,3,tens_bases_units_sides
8,1097,1097,30,30,3,0,3,tens_bases_units_sides
8,1098,1098,21,21,2,1,3,tens_bases_units_sides
8,1099,1099,30,30,3,0,3,tens_bases_units_sides
8,1100,1100,21,21,2,1,3,tens_bases_units_sides
8,1101,1101,21,21,2,1,3,tens_bases_units_sides
8,1102,1102,30,30,3,0,3,tens_bases_units_sides
8,1103,1103,30,30,3,0,3,tens_bases_units_sides
8,1104,1104,30,30,3,0,3,tens_bases_units_sides
8,1105,1105,30,30,3,0,3,tens_bases_units_sides
8,1106,1106,21,21,2,1,3,tens_bases_units_sides
8,1107,1107,30,30,3,0,3,tens_bases_units_sides
8,1108,1108,30,30,3,0,3,tens_bases_units_sides
8,1109,1109,30,30,3,0,3,tens_bases_units_sides
8,1110,1110,21,21,2,1,3,tens_bases_units_sides
8,1111,1111,30,30,3,0,3,tens_bases_units_sides
8,1112,1112,30,30,3,0,3,tens_bases_units_sides
8,1113,1113,21,21,2,1,3,tens_bases_units_sides
8,1114,1114,30,30,3,0,3,tens_bases_units_sides
8,1115,1115,30,30,3,0,3,tens_bases_units_sides
8,1116,1116,21,21,2,1,3,tens_bases_units_sides
8,1117,1117,21,21,2,1,3,tens_bases_units_sides
8,1118,1118,30,30,3,0,3,tens_bases_units_sides
8,1119,1119,21,21,2,1,3,tens_bases_units_sides
8,1120,1120,21,21,2,1,3,tens_bases_units_sides
8,1121,1121,30,30,3,0,3,tens_bases_units_sides
8,1122,1122,30,30,3,0,3,tens_bases_units_sides
8,1123,1123,30,30,3,0,3,tens_bases_units_sides
8,1124,1124,30,30,3,0,3,tens_bases_units_sides
8,1125,1125,30,30,3,0,3,tens_bases_units_sides
8,1126,1126,30,30,3,0,3,tens_bases_units_sides
8,1127,1127,30,30,3,0,3,tens_bases_units_sides
8,1128,1128,30,30,3,0,3,tens_bases_units_sides
8,1129,1129,30,30,3,0,3,tens_bases_units_sides
8,1130,1130,30,30,3,0,3,tens_bases_units_sides
8,1131,1131,30,30,3,0,3,tens_bases_units_sides
8,1132,1132,30,30,3,0,3,tens_bases_units_sides
8,1133,1133,30,30,3,0,3,tens_bases_units_sides
8,1134,1134,30,30,3,0,3,tens_bases_units_sides
8,1135,1135,20,20,2,0,2,tens_bases_units_sides
8,1136,1136,21,21,2,1,3,tens_bases_units_sides
8,1137,1137,30,30,3,0,3,tens_bases_units_sides
8,1138,1138,12,12,1,2,3,tens_bases_units_sides
8,1139,1139,21,21,2,1,3,tens_bases_units_sides
8,1140,1140,30,30,3,0,3,tens_bases_units_sides
8,1141,1141,12,12,1,2,3,tens_bases_units_sides
8,1142,1142,21,21,2,1,3,tens_bases_units_sides
8,1143,1143,30,30,3,0,3,tens_bases_units_sides
8,1144,1144,30,30,3,0,3,tens_bases_units_sides
8,1145,1145,21,21,2,1,3,tens_bases_units_sides
8,1146,1146,30,30,3,0,3,tens_bases_units_sides
8,1147,1147,21,21,2,1,3,tens_bases_units_sides
8,1148,1148,30,30,3,0,3,tens_bases_units_sides
8,1149,1149,21,21,2,1,3,tens_bases_units_sides
8,1150,1150,21,21,2,1,3,tens_bases_units_sides
8,1151,1151,21,21,2,1,3,tens_bases_units_sides
8,1152,1152,21,21,2,1,3,tens_bases_units_sides
8,1153,1153,30,30,3,0,3,tens_bases_units_sides
8,1154,1154,21,21,2,1,3,tens_bases_units_sides
8,1155,1155,21,21,2,1,3,tens_bases_units_sides
8,1156,1156,30,30,3,0,3,tens_bases_units_sides
8,1157,1157,30,30,3,0,3,tens_bases_units_sides
8,1158,1158,30,30,3,0,3,tens_bases_units_sides
8,1159,1159,30,30,3,0,3,tens_bases_units_sides
8,1160,1160,21,21,2,1,3,tens_bases_units_sides
8,1161,1161,30,30,3,0,3,tens_bases_units_sides
8,1162,1162,30,30,3,0,3,tens_bases_units_sides
8,1163,1163,10,10,1,0,1,tens_bases_units_sides
8,1164,1164,30,30,3,0,3,tens_bases_units_sides
8,1165,1165,30,30,3,0,3,tens_bases_units_sides
8,1166,1166,30,30,3,0,3,tens_bases_units_sides
8,1167,1167,30,30,3,0,3,tens_bases_units_sides
8,1168,1168,30,30,3,0,3,tens_bases_units_sides
8,1169,1169,30,30,3,0,3,tens_bases_units_sides
8,1170,1170,30,30,3,0,3,tens_bases_units_sides
8,1171,1171,30,30,3,0,3,tens_bases_units_sides
8,1172,1172,30,30,3,0,3,tens_bases_units_sides
8,1173,1173,30,30,3,0,3,tens_bases_units_sides
8,1174,1174,30,30,3,0,3,tens_bases_units_sides
8,1175,1175,30,30,3,0,3,tens_bases_units_sides
8,1176,1176,30,30,3,0,3,tens_bases_units_sides
8,1177,1177,30,30,3,0,3,tens_bases_units_sides
8,1178,1178,12,12,1,2,3,tens_bases_units_sides
8,1179,1179,30,30,3,0,3,tens_bases_units_sides
8,1180,1180,30,30,3,0,3,tens_bases_units_sides
8,1181,1181,30,30,3,0,3,tens_bases_units_sides
8,1182,1182,30,30,3,0,3,tens_bases_units_sides
8,1183,1183,30,30,3,0,3,tens_bases_units_sides
8,1184,1184,21,21,2,1,3,tens_bases_units_sides
8,1185,1185,21,21,2,1,3,tens_bases_units_sides
8,1186,1186,30,30,3,0,3,tens_bases_units_sides
8,1187,1187,30,30,3,0,3,tens_bases_units_sides
8,1188,1188,21,21,2,1,3,tens_bases_units_sides
8,1189,1189,21,21,2,1,3,tens_bases_units_sides
8,1190,1190,12,12,1,2,3,tens_bases_units_sides
8,1191,1191,30,30,3,0,3,tens_bases_units_sides
8,1192,1192,21,21,2,1,3,tens_bases_units_sides
8,1193,1193,21,21,2,1,3,tens_bases_units_sides
8,1194,1194,30,30,3,0,3,tens_bases_units_sides
8,1195,1195,21,21,2,1,3,tens_bases_units_sides
8,1196,1196,12,12,1,2,3,tens_bases_units_sides
8,1197,1197,30,30,3,0,3,tens_bases_units_sides
8,1198,1198,30,30,3,0,3,tens_bases_units_sides
8,1199,1199,30,30,3,0,3,tens_bases_units_sides
8,1200,1200,30,30,3,0,3,tens_bases_units_sides
8,1201,1201,20,20,2,0,2,tens_bases_units_sides
8,1202,1202,30,30,3,0,3,tens_bases_units_sides
8,1203,1203,30,30,3,0,3,tens_bases_units_sides
8,1204,1204,30,30,3,0,3,tens_bases_units_sides
8,1205,1205,30,30,3,0,3,tens_bases_units_sides
8,1206,1206,30,30,3,0,3,tens_bases_units_sides
8,1207,1207,30,30,3,0,3,tens_bases_units_sides
8,1208,1208,30,30,3,0,3,tens_bases_units_sides
8,1209,1209,30,30,3,0,3,tens_bases_units_sides
8,1210,1210,30,30,3,0,3,tens_bases_units_sides
8,1211,1211,30,30,3,0,3,tens_bases_units_sides
8,1212,1212,21,21,2,1,3,tens_bases_units_sides
8,1213,1213,30,30,3,0,3,tens_bases_units_sides
8,1214,1214,30,30,3,0,3,tens_bases_units_sides
8,1215,1215,30,30,3,0,3,tens_bases_units_sides
8,1216,1216,30,30,3,0,3,tens_bases_units_sides
8,1217,1217,21,21,2,1,3,tens_bases_units_sides
8,1218,1218,21,21,2,1,3,tens_bases_units_sides
8,1219,1219,30,30,3,0,3,tens_bases_units_sides
8,1220,1220,30,30,3,0,3,tens_bases_units_sides
8,1221,1221,21,21,2,1,3,tens_bases_units_sides
8,1222,1222,21,21,2,1,3,tens_bases_units_sides
8,1223,1223,21,21,2,1,3,tens_bases_units_sides
8,1224,1224,30,30,3,0,3,tens_bases_units_sides
8,1225,1225,30,30,3,0,3,tens_bases_units_sides
8,1226,1226,30,30,3,0,3,tens_bases_units_sides
8,1227,1227,21,21,2,1,3,tens_bases_units_sides
8,1228,1228,30,30,3,0,3,tens_bases_units_sides
8,1229,1229,30,30,3,0,3,tens_bases_units_sides
8,1230,1230,30,30,3,0,3,tens_bases_units_sides
8,1231,1231,21,21,2,1,3,tens_bases_units_sides
8,1232,1232,30,30,3,0,3,tens_bases_units_sides
8,1233,1233,21,21,2,1,3,tens_bases_units_sides
8,1234,1234,30,30,3,0,3,tens_bases_units_sides
8,1235,1235,21,21,2,1,3,tens_bases_units_sides
8,1236,1236,30,30,3,0,3,tens_bases_units_sides
8,1237,1237,30,30,3,0,3,tens_bases_units_sides
8,1238,1238,30,30,3,0,3,tens_bases_units_sides
8,1239,1239,30,30,3,0,3,tens_bases_units_sides
8,1240,1240,30,30,3,0,3,tens_bases_units_sides
8,1241,1241,30,30,3,0,3,tens_bases_units_sides
8,1242,1242,30,30,3,0,3,tens_bases_units_sides
8,1243,1243,30,30,3,0,3,tens_bases_units_sides
8,1244,1244,30,30,3,0,3,tens_bases_units_sides
8,1245,1245,30,30,3,0,3,tens_bases_units_sides
8,1246,1246,0,0,0,0,0,tens_bases_units_sides
8,1247,1247,0,0,0,0,0,tens_bases_units_sides
8,1248,1248,30,30,3,0,3,tens_bases_units_sides
8,1249,1249,30,30,3,0,3,tens_bases_units_sides
8,1250,1250,30,30,3,0,3,tens_bases_units_sides
8,1251,1251,30,30,3,0,3,tens_bases_units_sides
8,1252,1252,30,30,3,0,3,tens_bases_units_sides
8,1253,1253,30,30,3,0,3,tens_bases_units_sides
8,1254,1254,30,30,3,0,3,tens_bases_units_sides
8,1255,1255,30,30,3,0,3,tens_bases_units_sides
8,1256,1256,30,30,3,0,3,tens_bases_units_sides
8,1257,1257,30,30,3,0,3,tens_bases_units_sides
8,1258,1258,30,30,3,0,3,tens_bases_units_sides
8,1259,1259,30,30,3,0,3,tens_bases_units_sides
8,1260,1260,30,30,3,0,3,tens_bases_units_sides
8,1261,1261,21,21,2,1,3,tens_bases_units_sides
8,1262,1262,30,30,3,0,3,tens_bases_units_sides
8,1263,1263,21,21,2,1,3,tens_bases_units_sides
8,1264,1264,30,30,3,0,3,tens_bases_units_sides
8,1265,1265,30,30,3,0,3,tens_bases_units_sides
8,1266,1266,30,30,3,0,3,tens_bases_units_sides
8,1267,1267,30,30,3,0,3,tens_bases_units_sides
8,1268,1268,30,30,3,0,3,tens_bases_units_sides
8,1269,1269,30,30,3,0,3,tens_bases_units_sides
8,1270,1270,30,30,3,0,3,tens_bases_units_sides
8,1271,1271,30,30,3,0,3,tens_bases_units_sides
8,1272,1272,30,30,3,0,3,tens_bases_units_sides
8,1273,1273,21,21,2,1,3,tens_bases_units_sides
8,1274,1274,30,30,3,0,3,tens_bases_units_sides
8,1275,1275,30,30,3,0,3,tens_bases_units_sides
8,1276,1276,30,30,3,0,3,tens_bases_units_sides
8,1277,1277,30,30,3,0,3,tens_bases_units_sides
8,1278,1278,30,30,3,0,3,tens_bases_units_sides
8,1279,1279,30,30,3,0,3,tens_bases_units_sides
8,1280,1280,30,30,3,0,3,tens_bases_units_sides
8,1281,1281,30,30,3,0,3,tens_bases_units_sides
8,1282,1282,20,20,2,0,2,tens_bases_units_sides
8,1283,1283,30,30,3,0,3,tens_bases_units_sides
8,1284,1284,30,30,3,0,3,tens_bases_units_sides
8,1285,1285,30,30,3,0,3,tens_bases_units_sides
8,1286,1286,30,30,3,0,3,tens_bases_units_sides
8,1287,1287,30,30,3,0,3,tens_bases_units_sides
8,1288,1288,30,30,3,0,3,tens_bases_units_sides
8,1289,1289,21,21,2,1,3,tens_bases_units_sides
8,1290,1290,30,30,3,0,3,tens_bases_units_sides
8,1291,1291,30,30,3,0,3,tens_bases_units_sides
8,1292,1292,30,30,3,0,3,tens_bases_units_sides
8,1293,1293,30,30,3,0,3,tens_bases_units_sides
8,1294,1294,30,30,3,0,3,tens_bases_units_sides
8,1295,1295,30,30,3,0,3,tens_bases_units_sides
8,1296,1296,30,30,3,0,3,tens_bases_units_sides
8,1297,1297,21,21,2,1,3,tens_bases_units_sides
8,1298,1298,21,21,2,1,3,tens_bases_units_sides
8,1299,1299,30,30,3,0,3,tens_bases_units_sides
8,1300,1300,30,30,3,0,3,tens_bases_units_sides
8,1301,1301,30,30,3,0,3,tens_bases_units_sides
8,1302,1302,21,21,2,1,3,tens_bases_units_sides
8,1303,1303,21,21,2,1,3,tens_bases_units_sides
8,1304,1304,21,21,2,1,3,tens_bases_units_sides
8,1305,1305,30,30,3,0,3,tens_bases_units_sides
8,1306,1306,30,30,3,0,3,tens_bases_units_sides
8,1307,1307,30,30,3,0,3,tens_bases_units_sides
8,1308,1308,21,21,2,1,3,tens_bases_units_sides
8,1309,1309,21,21,2,1,3,tens_bases_units_sides
8,1310,1310,30,30,3,0,3,tens_bases_units_sides
8,1311,1311,30,30,3,0,3,tens_bases_units_sides
8,1312,1312,30,30,3,0,3,tens_bases_units_sides
8,1313,1313,30,30,3,0,3,tens_bases_units_sides
8,1314,1314,30,30,3,0,3,tens_bases_units_sides
8,1315,1315,30,30,3,0,3,tens_bases_units_sides
8,1316,1316,30,30,3,0,3,tens_bases_units_sides
8,1317,1317,30,30,3,0,3,tens_bases_units_sides
8,1318,1318,30,30,3,0,3,tens_bases_units_sides
8,1319,1319,30,30,3,0,3,tens_bases_units_sides
8,1320,1320,30,30,3,0,3,tens_bases_units_sides
8,1321,1321,30,30,3,0,3,tens_bases_units_sides
8,1322,1322,30,30,3,0,3,tens_bases_units_sides
8,1323,1323,30,30,3,0,3,tens_bases_units_sides
8,1324,1324,30,30,3,0,3,tens_bases_units_sides
8,1325,1325,30,30,3,0,3,tens_bases_units_sides
8,1326,1326,21,21,2,1,3,tens_bases_units_sides
8,1327,1327,30,30,3,0,3,tens_bases_units_sides
8,1328,1328,30,30,3,0,3,tens_bases_units_sides
8,1329,1329,30,30,3,0,3,tens_bases_units_sides
8,1330,1330,30,30,3,0,3,tens_bases_units_sides
8,1331,1331,30,30,3,0,3,tens_bases_units_sides
8,1332,1332,30,30,3,0,3,tens_bases_units_sides
8,1333,1333,30,30,3,0,3,tens_bases_units_sides
8,1334,1334,30,30,3,0,3,tens_bases_units_sides
8,1335,1335,30,30,3,0,3,tens_bases_units_sides
8,1336,1336,21,21,2,1,3,tens_bases_units_sides
8,1337,1337,21,21,2,1,3,tens_bases_units_sides
8,1338,1338,30,30,3,0,3,tens_bases_units_sides
8,1339,1339,30,30,3,0,3,tens_bases_units_sides
8,1340,1340,21,21,2,1,3,tens_bases_units_sides
8,1341,1341,30,30,3,0,3,tens_bases_units_sides
8,1342,1342,30,30,3,0,3,tens_bases_units_sides
8,1343,1343,12,12,1,2,3,tens_bases_units_sides
8,1344,1344,21,21,2,1,3,tens_bases_units_sides
8,1345,1345,30,30,3,0,3,tens_bases_units_sides
8,1346,1346,30,30,3,0,3,tens_bases_units_sides
8,1347,1347,30,30,3,0,3,tens_bases_units_sides
8,1348,1348,21,21,2,1,3,tens_bases_units_sides
8,1349,1349,21,21,2,1,3,tens_bases_units_sides
8,1350,1350,30,30,3,0,3,tens_bases_units_sides
8,1351,1351,30,30,3,0,3,tens_bases_units_sides
8,1352,1352,30,30,3,0,3,tens_bases_units_sides
8,1353,1353,30,30,3,0,3,tens_bases_units_sides
8,1354,1354,30,30,3,0,3,tens_bases_units_sides
8,1355,1355,21,21,2,1,3,tens_bases_units_sides
8,1356,1356,30,30,3,0,3,tens_bases_units_sides
8,1357,1357,21,21,2,1,3,tens_bases_units_sides
8,1358,1358,30,30,3,0,3,tens_bases_units_sides
8,1359,1359,30,30,3,0,3,tens_bases_units_sides
8,1360,1360,30,30,3,0,3,tens_bases_units_sides
8,1361,1361,30,30,3,0,3,tens_bases_units_sides
8,1362,1362,30,30,3,0,3,tens_bases_units_sides
8,1363,1363,30,30,3,0,3,tens_bases_units_sides
8,1364,1364,30,30,3,0,3,tens_bases_units_sides
8,1365,1365,30,30,3,0,3,tens_bases_units_sides
8,1366,1366,30,30,3,0,3,tens_bases_units_sides
8,1367,1367,21,21,2,1,3,tens_bases_units_sides
8,1368,1368,21,21,2,1,3,tens_bases_units_sides
8,1369,1369,30,30,3,0,3,tens_bases_units_sides
8,1370,1370,30,30,3,0,3,tens_bases_units_sides
8,1371,1371,30,30,3,0,3,tens_bases_units_sides
8,1372,1372,30,30,3,0,3,tens_bases_units_sides
8,1373,1373,30,30,3,0,3,tens_bases_units_sides
8,1374,1374,30,30,3,0,3,tens_bases_units_sides
8,1375,1375,30,30,3,0,3,tens_bases_units_sides
8,1376,1376,30,30,3,0,3,tens_bases_units_sides
8,1377,1377,30,30,3,0,3,tens_bases_units_sides
8,1378,1378,30,30,3,0,3,tens_bases_units_sides
8,1379,1379,21,21,2,1,3,tens_bases_units_sides
8,1380,1380,30,30,3,0,3,tens_bases_units_sides
8,1381,1381,30,30,3,0,3,tens_bases_units_sides
8,1382,1382,30,30,3,0,3,tens_bases_units_sides
8,1383,1383,21,21,2,1,3,tens_bases_units_sides
8,1384,1384,30,30,3,0,3,tens_bases_units_sides
8,1385,1385,30,30,3,0,3,tens_bases_units_sides
8,1386,1386,30,30,3,0,3,tens_bases_units_sides
8,1387,1387,30,30,3,0,3,tens_bases_units_sides
8,1388,1388,21,21,2,1,3,tens_bases_units_sides
8,1389,1389,30,30,3,0,3,tens_bases_units_sides
8,1390,1390,30,30,3,0,3,tens_bases_units_sides
8,1391,1391,21,21,2,1,3,tens_bases_units_sides
8,1392,1392,30,30,3,0,3,tens_bases_units_sides
8,1393,1393,30,30,3,0,3,tens_bases_units_sides
8,1394,1394,21,21,2,1,3,tens_bases_units_sides
8,1395,1395,30,30,3,0,3,tens_bases_units_sides
8,1396,1396,30,30,3,0,3,tens_bases_units_sides
8,1397,1397,30,30,3,0,3,tens_bases_units_sides
8,1398,1398,30,30,3,0,3,tens_bases_units_sides
8,1399,1399,30,30,3,0,3,tens_bases_units_sides
8,1400,1400,30,30,3,0,3,tens_bases_units_sides
8,1401,1401,21,21,2,1,3,tens_bases_units_sides
8,1402,1402,30,30,3,0,3,tens_bases_units_sides
8,1403,1403,21,21,2,1,3,tens_bases_units_sides
8,1404,1404,30,30,3,0,3,tens_bases_units_sides
8,1405,1405,30,30,3,0,3,tens_bases_units_sides
8,1406,1406,30,30,3,0,3,tens_bases_units_sides
8,1407,1407,30,30,3,0,3,tens_bases_units_sides
8,1408,1408,30,30,3,0,3,tens_bases_units_sides
8,1409,1409,30,30,3,0,3,tens_bases_units_sides
8,1410,1410,21,21,2,1,3,tens_bases_units_sides
8,1411,1411,30,30,3,0,3,tens_bases_units_sides
8,1412,1412,30,30,3,0,3,tens_bases_units_sides
8,1413,1413,30,30,3,0,3,tens_bases_units_sides
8,1414,1414,21,21,2,1,3,tens_bases_units_sides
8,1415,1415,30,30,3,0,3,tens_bases_units_sides
8,1416,1416,30,30,3,0,3,tens_bases_units_sides
8,1417,1417,30,30,3,0,3,tens_bases_units_sides
8,1418,1418,30,30,3,0,3,tens_bases_units_sides
8,1419,1419,30,30,3,0,3,tens_bases_units_sides
8,1420,1420,30,30,3,0,3,tens_bases_units_sides
8,1421,1421,30,30,3,0,3,tens_bases_units_sides
8,1422,1422,30,30,3,0,3,tens_bases_units_sides
8,1423,1423,30,30,3,0,3,tens_bases_units_sides
8,1424,1424,30,30,3,0,3,tens_bases_units_sides
8,1425,1425,21,21,2,1,3,tens_bases_units_sides
8,1426,1426,30,30,3,0,3,tens_bases_units_sides
8,1427,1427,30,30,3,0,3,tens_bases_units_sides
8,1428,1428,21,21,2,1,3,tens_bases_units_sides
8,1429,1429,21,21,2,1,3,tens_bases_units_sides
8,1430,1430,30,30,3,0,3,tens_bases_units_sides
8,1431,1431,21,21,2,1,3,tens_bases_units_sides
8,1432,1432,21,21,2,1,3,tens_bases_units_sides
8,1433,1433,12,12,1,2,3,tens_bases_units_sides
8,1434,1434,30,30,3,0,3,tens_bases_units_sides
8,1435,1435,21,21,2,1,3,tens_bases_units_sides
8,1436,1436,21,21,2,1,3,tens_bases_units_sides
8,1437,1437,21,21,2,1,3,tens_bases_units_sides
8,1438,1438,30,30,3,0,3,tens_bases_units_sides
8,1439,1439,30,30,3,0,3,tens_bases_units_sides
8,1440,1440,30,30,3,0,3,tens_bases_units_sides
8,1441,1441,30,30,3,0,3,tens_bases_units_sides
8,1442,1442,21,21,2,1,3,tens_bases_units_sides
8,1443,1443,30,30,3,0,3,tens_bases_units_sides
8,1444,1444,21,21,2,1,3,tens_bases_units_sides
8,1445,1445,21,21,2,1,3,tens_bases_units_sides
8,1446,1446,30,30,3,0,3,tens_bases_units_sides
8,1447,1447,21,21,2,1,3,tens_bases_units_sides
8,1448,1448,21,21,2,1,3,tens_bases_units_sides
8,1449,1449,30,30,3,0,3,tens_bases_units_sides
8,1450,1450,21,21,2,1,3,tens_bases_units_sides
8,1451,1451,30,30,3,0,3,tens_bases_units_sides
8,1452,1452,21,21,2,1,3,tens_bases_units_sides
8,1453,1453,21,21,2,1,3,tens_bases_units_sides
8,1454,1454,21,21,2,1,3,tens_bases_units_sides
8,1455,1455,21,21,2,1,3,tens_bases_units_sides
8,1456,1456,21,21,2,1,3,tens_bases_units_sides
8,1457,1457,21,21,2,1,3,tens_bases_units_sides
8,1458,1458,30,30,3,0,3,tens_bases_units_sides
8,1459,1459,30,30,3,0,3,tens_bases_units_sides
8,1460,1460,21,21,2,1,3,tens_bases_units_sides
8,1461,1461,21,21,2,1,3,tens_bases_units_sides
8,1462,1462,21,21,2,1,3,tens_bases_units_sides
8,1463,1463,30,30,3,0,3,tens_bases_units_sides
8,1464,1464,30,30,3,0,3,tens_bases_units_sides
8,1465,1465,0,0,0,0,0,tens_bases_units_sides
8,1466,1466,30,30,3,0,3,tens_bases_units_sides
8,1467,1467,30,30,3,0,3,tens_bases_units_sides
8,1468,1468,21,21,2,1,3,tens_bases_units_sides
8,1469,1469,30,30,3,0,3,tens_bases_units_sides
8,1470,1470,30,30,3,0,3,tens_bases_units_sides
8,1471,1471,30,30,3,0,3,tens_bases_units_sides
8,1472,1472,21,21,2,1,3,tens_bases_units_sides
8,1473,1473,30,30,3,0,3,tens_bases_units_sides
8,1474,1474,30,30,3,0,3,tens_bases_units_sides
8,1475,1475,30,30,3,0,3,tens_bases_units_sides
8,1476,1476,21,21,2,1,3,tens_bases_units_sides
8,1477,1477,30,30,3,0,3,tens_bases_units_sides
8,1478,1478,30,30,3,0,3,tens_bases_units_sides
8,1479,1479,30,30,3,0,3,tens_bases_units_sides
8,1480,1480,30,30,3,0,3,tens_bases_units_sides
8,1481,1481,21,21,2,1,3,tens_bases_units_sides
8,1482,1482,30,30,3,0,3,tens_bases_units_sides
8,1483,1483,30,30,3,0,3,tens_bases_units_sides
8,1484,1484,21,21,2,1,3,tens_bases_units_sides
8,1485,1485,30,30,3,0,3,tens_bases_units_sides
8,1486,1486,30,30,3,0,3,tens_bases_units_sides
8,1487,1487,30,30,3,0,3,tens_bases_units_sides
8,1488,1488,30,30,3,0,3,tens_bases_units_sides
8,1489,1489,21,21,2,1,3,tens_bases_units_sides
8,1490,1490,30,30,3,0,3,tens_bases_units_sides
8,1491,1491,21,21,2,1,3,tens_bases_units_sides
8,1492,1492,21,21,2,1,3,tens_bases_units_sides
8,1493,1493,30,30,3,0,3,tens_bases_units_sides
8,1494,1494,21,21,2,1,3,tens_bases_units_sides
8,1495,1495,21,21,2,1,3,tens_bases_units_sides
8,1496,1496,20,20,2,0,2,tens_bases_units_sides
8,1497,1497,30,30,3,0,3,tens_bases_units_sides
8,1498,1498,30,30,3,0,3,tens_bases_units_sides
8,1499,1499,30,30,3,0,3,tens_bases_units_sides
8,1500,1500,30,30,3,0,3,tens_bases_units_sides
8,1501,1501,30,30,3,0,3,tens_bases_units_sides
8,1502,1502,30,30,3,0,3,tens_bases_units_sides
8,1503,1503,20,20,2,0,2,tens_bases_units_sides
8,1504,1504,20,20,2,0,2,tens_bases_units_sides
8,1505,1505,21,21,2,1,3,tens_bases_units_sides
8,1506,1506,21,21,2,1,3,tens_bases_units_sides
8,1507,1507,30,30,3,0,3,tens_bases_units_sides
8,1508,1508,30,30,3,0,3,tens_bases_units_sides
8,1509,1509,21,21,2,1,3,tens_bases_units_sides
8,1510,1510,21,21,2,1,3,tens_bases_units_sides
8,1511,1511,30,30,3,0,3,tens_bases_units_sides
8,1512,1512,21,21,2,1,3,tens_bases_units_sides
8,1513,1513,30,30,3,0,3,tens_bases_units_sides
8,1514,1514,30,30,3,0,3,tens_bases_units_sides
8,1515,1515,30,30,3,0,3,tens_bases_units_sides
8,1516,1516,30,30,3,0,3,tens_bases_units_sides
8,1517,1517,30,30,3,0,3,tens_bases_units_sides
8,1518,1518,30,30,3,0,3,tens_bases_units_sides
8,1519,1519,30,30,3,0,3,tens_bases_units_sides
8,1520,1520,30,30,3,0,3,tens_bases_units_sides
8,1521,1521,30,30,3,0,3,tens_bases_units_sides
8,1522,1522,30,30,3,0,3,tens_bases_units_sides
8,1523,1523,21,21,2,1,3,tens_bases_units_sides
10,2,2,12,12,1,2,3,tens_bases_units_sides
10,3,3,21,21,2,1,3,tens_bases_units_sides
10,4,4,12,12,1,2,3,tens_bases_units_sides
10,5,5,30,30,3,0,3,tens_bases_units_sides
10,6,6,21,21,2,1,3,tens_bases_units_sides
10,7,7,12,12,1,2,3,tens_bases_units_sides
10,8,8,30,30,3,0,3,tens_bases_units_sides
10,9,9,30,30,3,0,3,tens_bases_units_sides
10,10,10,21,21,2,1,3,tens_bases_units_sides
10,11,11,21,21,2,1,3,tens_bases_units_sides
10,12,12,3,3,0,3,3,tens_bases_units_sides
10,13,13,21,21,2,1,3,tens_bases_units_sides
10,14,14,21,21,2,1,3,tens_bases_units_sides
10,15,15,12,12,1,2,3,tens_bases_units_sides
10,16,16,21,21,2,1,3,tens_bases_units_sides
10,17,17,12,12,1,2,3,tens_bases_units_sides
10,18,18,21,21,2,1,3,tens_bases_units_sides
10,19,19,30,30,3,0,3,tens_bases_units_sides
10,20,20,21,21,2,1,3,tens_bases_units_sides
10,21,21,12,12,1,2,3,tens_bases_units_sides
10,22,22,21,21,2,1,3,tens_bases_units_sides
10,23,23,21,21,2,1,3,tens_bases_units_sides
10,24,24,21,21,2,1,3,tens_bases_units_sides
10,25,25,30,30,3,0,3,tens_bases_units_sides
10,26,26,21,21,2,1,3,tens_bases_units_sides
10,27,27,12,12,1,2,3,tens_bases_units_sides
10,28,28,21,21,2,1,3,tens_bases_units_sides
10,29,29,12,12,1,2,3,tens_bases_units_sides
10,30,30,30,30,3,0,3,tens_bases_units_sides
10,31,31,3,3,0,3,3,tens_bases_units_sides
10,32,32,3,3,0,3,3,tens_bases_units_sides
10,33,33,21,21,2,1,3,tens_bases_units_sides
10,34,34,12,12,1,2,3,tens_bases_units_sides
10,35,35,21,21,2,1,3,tens_bases_units_sides
10,36,36,30,30,3,0,3,tens_bases_units_sides
10,37,37,12,12,1,2,3,tens_bases_units_sides
10,38,38,12,12,1,2,3,tens_bases_units_sides
10,39,39,30,30,3,0,3,tens_bases_units_sides
10,40,40,30,30,3,0,3,tens_bases_units_sides
10,41,41,30,30,3,0,3,tens_bases_units_sides
10,42,42,21,21,2,1,3,tens_bases_units_sides
10,43,43,30,30,3,0,3,tens_bases_units_sides
10,44,44,21,21,2,1,3,tens_bases_units_sides
10,45,45,30,30,3,0,3,tens_bases_units_sides
10,46,46,21,21,2,1,3,tens_bases_units_sides
10,47,47,21,21,2,1,3,tens_bases_units_sides
10,48,48,21,21,2,1,3,tens_bases_units_sides
10,49,49,21,21,2,1,3,tens_bases_units_sides
10,50,50,12,12,1,2,3,tens_bases_units_sides
10,51,51,12,12,1,2,3,tens_bases_units_sides
10,52,52,12,12,1,2,3,tens_bases_units_sides
10,53,53,21,21,2,1,3,tens_bases_units_sides
10,54,54,21,21,2,1,3,tens_bases_units_sides
10,55,55,21,21,2,1,3,tens_bases_units_sides
10,56,56,21,21,2,1,3,tens_bases_units_sides
10,57,57,21,21,2,1,3,tens_bases_units_sides
10,58,58,21,21,2,1,3,tens_bases_units_sides
10,59,59,12,12,1,2,3,tens_bases_units_sides
10,60,60,21,21,2,1,3,tens_bases_units_sides
10,61,61,21,21,2,1,3,tens_bases_units_sides
10,62,62,30,30,3,0,3,tens_bases_units_sides
10,63,63,30,30,3,0,3,tens_bases_units_sides
10,64,64,21,21,2,1,3,tens_bases_units_sides
10,65,65,12,12,1,2,3,tens_bases_units_sides
10,66,66,12,12,1,2,3,tens_bases_units_sides
10,67,67,30,30,3,0,3,tens_bases_units_sides
10,68,68,21,21,2,1,3,tens_bases_units_sides
10,69,69,21,21,2,1,3,tens_bases_units_sides
10,70,70,21,21,2,1,3,tens_bases_units_sides
10,71,71,21,21,2,1,3,tens_bases_units_sides
10,72,72,21,21,2,1,3,tens_bases_units_sides
10,73,73,21,21,2,1,3,tens_bases_units_sides
10,74,74,21,21,2,1,3,tens_bases_units_sides
10,75,75,12,12,1,2,3,tens_bases_units_sides
10,76,76,30,30,3,0,3,tens_bases_units_sides
10,77,77,21,21,2,1,3,tens_bases_units_sides
10,78,78,30,30,3,0,3,tens_bases_units_sides
10,79,79,12,12,1,2,3,tens_bases_units_sides
10,80,80,12,12,1,2,3,tens_bases_units_sides
10,81,81,21,21,2,1,3,tens_bases_units_sides
10,82,82,12,12,1,2,3,tens_bases_units_sides
10,83,83,21,21,2,1,3,tens_bases_units_sides
10,84,84,21,21,2,1,3,tens_bases_units_sides
10,85,85,12,12,1,2,3,tens_bases_units_sides
10,86,86,21,21,2,1,3,tens_bases_units_sides
10,87,87,30,30,3,0,3,tens_bases_units_sides
10,88,88,30,30,3,0,3,tens_bases_units_sides
10,89,89,12,12,1,2,3,tens_bases_units_sides
10,90,90,21,21,2,1,3,tens_bases_units_sides
10,91,91,30,30,3,0,3,tens_bases_units_sides
10,92,92,12,12,1,2,3,tens_bases_units_sides
10,93,93,12,12,1,2,3,tens_bases_units_sides
10,94,94,21,21,2,1,3,tens_bases_units_sides
10,95,95,12,12,1,2,3,tens_bases_units_sides
10,96,96,30,30,3,0,3,tens_bases_units_sides
10,97,97,30,30,3,0,3,tens_bases_units_sides
10,98,98,21,21,2,1,3,tens_bases_units_sides
10,99,99,21,21,2,1,3,tens_bases_units_sides
10,100,100,21,21,2,1,3,tens_bases_units_sides
10,101,101,30,30,3,0,3,tens_bases_units_sides
10,102,102,12,12,1,2,3,tens_bases_units_sides
10,103,103,30,30,3,0,3,tens_bases_units_sides
10,104,104,30,30,3,0,3,tens_bases_units_sides
10,105,105,21,21,2,1,3,tens_bases_units_sides
10,106,106,12,12,1,2,3,tens_bases_units_sides
10,107,107,30,30,3,0,3,tens_bases_units_sides
10,108,108,21,21,2,1,3,tens_bases_units_sides
10,109,109,30,30,3,0,3,tens_bases_units_sides
10,110,110,21,21,2,1,3,tens_bases_units_sides
10,111,111,21,21,2,1,3,tens_bases_units_sides
10,112,112,21,21,2,1,3,tens_bases_units_sides
10,113,113,21,21,2,1,3,tens_bases_units_sides
10,114,114,30,30,3,0,3,tens_bases_units_sides
10,115,115,12,12,1,2,3,tens_bases_units_sides
10,116,116,30,30,3,0,3,tens_bases_units_sides
10,117,117,12,12,1,2,3,tens_bases_units_sides
10,118,118,30,30,3,0,3,tens_bases_units_sides
10,119,119,30,30,3,0,3,tens_bases_units_sides
10,120,120,30,30,3,0,3,tens_bases_units_sides
10,121,121,21,21,2,1,3,tens_bases_units_sides
10,122,122,21,21,2,1,3,tens_bases_units_sides
10,123,123,30,30,3,0,3,tens_bases_units_sides
10,124,124,12,12,1,2,3,tens_bases_units_sides
10,125,125,21,21,2,1,3,tens_bases_units_sides
10,126,126,21,21,2,1,3,tens_bases_units_sides
10,127,127,12,12,1,2,3,tens_bases_units_sides
10,128,128,30,30,3,0,3,tens_bases_units_sides
10,129,129,12,12,1,2,3,tens_bases_units_sides
10,130,130,12,12,1,2,3,tens_bases_units_sides
10,131,131,21,21,2,1,3,tens_bases_units_sides
10,132,132,12,12,1,2,3,tens_bases_units_sides
10,133,133,21,21,2,1,3,tens_bases_units_sides
10,134,134,12,12,1,2,3,tens_bases_units_sides
10,135,135,21,21,2,1,3,tens_bases_units_sides
10,136,136,12,12,1,2,3,tens_bases_units_sides
10,137,137,21,21,2,1,3,tens_bases_units_sides
10,138,138,21,21,2,1,3,tens_bases_units_sides
10,139,139,30,30,3,0,3,tens_bases_units_sides
10,140,140,12,12,1,2,3,tens_bases_units_sides
10,141,141,30,30,3,0,3,tens_bases_units_sides
10,142,142,21,21,2,1,3,tens_bases_units_sides
10,143,143,21,21,2,1,3,tens_bases_units_sides
10,144,144,12,12,1,2,3,tens_bases_units_sides
10,145,145,30,30,3,0,3,tens_bases_units_sides
10,146,146,21,21,2,1,3,tens_bases_units_sides
10,147,147,21,21,2,1,3,tens_bases_units_sides
10,148,148,21,21,2,1,3,tens_bases_units_sides
10,149,149,21,21,2,1,3,tens_bases_units_sides
10,150,150,21,21,2,1,3,tens_bases_units_sides
10,151,151,12,12,1,2,3,tens_bases_units_sides
10,152,152,30,30,3,0,3,tens_bases_units_sides
10,153,153,21,21,2,1,3,tens_bases_units_sides
10,154,154,21,21,2,1,3,tens_bases_units_sides
10,155,155,21,21,2,1,3,tens_bases_units_sides
10,156,156,30,30,3,0,3,tens_bases_units_sides
10,157,157,21,21,2,1,3,tens_bases_units_sides
10,158,158,30,30,3,0,3,tens_bases_units_sides
10,159,159,21,21,2,1,3,tens_bases_units_sides
10,160,160,12,12,1,2,3,tens_bases_units_sides
10,161,161,21,21,2,1,3,tens_bases_units_sides
10,162,162,30,30,3,0,3,tens_bases_units_sides
10,163,163,12,12,1,2,3,tens_bases_units_sides
10,164,164,12,12,1,2,3,tens_bases_units_sides
10,165,165,21,21,2,1,3,tens_bases_units_sides
10,166,166,20,20,2,0,2,tens_bases_units_sides
10,167,167,20,20,2,0,2,tens_bases_units_sides
10,168,168,12,12,1,2,3,tens_bases_units_sides
10,169,169,30,30,3,0,3,tens_bases_units_sides
10,170,170,21,21,2,1,3,tens_bases_units_sides
10,171,171,21,21,2,1,3,tens_bases_units_sides
10,172,172,21,21,2,1,3,tens_bases_units_sides
10,173,173,12,12,1,2,3,tens_bases_units_sides
10,174,174,21,21,2,1,3,tens_bases_units_sides
10,175,175,21,21,2,1,3,tens_bases_units_sides
10,176,176,30,30,3,0,3,tens_bases_units_sides
10,177,177,12,12,1,2,3,tens_bases_units_sides
10,178,178,30,30,3,0,3,tens_bases_units_sides
10,179,179,21,21,2,1,3,tens_bases_units_sides
10,180,180,12,12,1,2,3,tens_bases_units_sides
10,181,181,21,21,2,1,3,tens_bases_units_sides
10,182,182,30,30,3,0,3,tens_bases_units_sides
10,183,183,30,30,3,0,3,tens_bases_units_sides
10,184,184,21,21,2,1,3,tens_bases_units_sides
10,185,185,30,30,3,0,3,tens_bases_units_sides
10,186,186,3,3,0,3,3,tens_bases_units_sides
10,187,187,30,30,3,0,3,tens_bases_units_sides
10,188,188,30,30,3,0,3,tens_bases_units_sides
10,189,189,21,21,2,1,3,tens_bases_units_sides
10,190,190,21,21,2,1,3,tens_bases_units_sides
10,191,191,12,12,1,2,3,tens_bases_units_sides
10,192,192,30,30,3,0,3,tens_bases_units_sides
10,193,193,21,21,2,1,3,tens_bases_units_sides
10,194,194,21,21,2,1,3,tens_bases_units_sides
10,195,195,21,21,2,1,3,tens_bases_units_sides
10,196,196,21,21,2,1,3,tens_bases_units_sides
10,197,197,30,30,3,0,3,tens_bases_units_sides
10,198,198,21,21,2,1,3,tens_bases_units_sides
10,199,199,12,12,1,2,3,tens_bases_units_sides
10,200,200,21,21,2,1,3,tens_bases_units_sides
10,201,201,21,21,2,1,3,tens_bases_units_sides
10,202,202,21,21,2,1,3,tens_bases_units_sides
10,203,203,21,21,2,1,3,tens_bases_units_sides
10,204,204,11,11,1,1,2,tens_bases_units_sides
10,205,205,30,30,3,0,3,tens_bases_units_sides
10,206,206,30,30,3,0,3,tens_bases_units_sides
10,207,207,21,21,2,1,3,tens_bases_units_sides
10,208,208,21,21,2,1,3,tens_bases_units_sides
10,209,209,21,21,2,1,3,tens_bases_units_sides
10,210,210,21,21,2,1,3,tens_bases_units_sides
10,211,211,3,3,0,3,3,tens_bases_units_sides
10,212,212,21,21,2,1,3,tens_bases_units_sides
10,213,213,21,21,2,1,3,tens_bases_units_sides
10,214,214,30,30,3,0,3,tens_bases_units_sides
10,215,215,21,21,2,1,3,tens_bases_units_sides
10,216,216,12,12,1,2,3,tens_bases_units_sides
10,217,217,3,3,0,3,3,tens_bases_units_sides
10,218,218,21,21,2,1,3,tens_bases_units_sides
10,219,219,21,21,2,1,3,tens_bases_units_sides
10,220,220,21,21,2,1,3,tens_bases_units_sides
10,221,221,21,21,2,1,3,tens_bases_units_sides
10,222,222,12,12,1,2,3,tens_bases_units_sides
10,223,223,21,21,2,1,3,tens_bases_units_sides
10,224,224,11,11,1,1,2,tens_bases_units_sides
10,225,225,12,12,1,2,3,tens_bases_units_sides
10,226,226,30,30,3,0,3,tens_bases_units_sides
10,227,227,12,12,1,2,3,tens_bases_units_sides
10,228,228,12,12,1,2,3,tens_bases_units_sides
10,229,229,12,12,1,2,3,tens_bases_units_sides
10,230,230,11,11,1,1,2,tens_bases_units_sides
10,231,231,21,21,2,1,3,tens_bases_units_sides
10,232,232,21,21,2,1,3,tens_bases_units_sides
10,233,233,30,30,3,0,3,tens_bases_units_sides
10,234,234,21,21,2,1,3,tens_bases_units_sides
10,235,235,12,12,1,2,3,tens_bases_units_sides
10,236,236,21,21,2,1,3,tens_bases_units_sides
10,237,237,30,30,3,0,3,tens_bases_units_sides
10,238,238,21,21,2,1,3,tens_bases_units_sides
10,239,239,30,30,3,0,3,tens_bases_units_sides
10,240,240,21,21,2,1,3,tens_bases_units_sides
10,241,241,30,30,3,0,3,tens_bases_units_sides
10,242,242,30,30,3,0,3,tens_bases_units_sides
10,243,243,21,21,2,1,3,tens_bases_units_sides
10,244,244,21,21,2,1,3,tens_bases_units_sides
10,245,245,21,21,2,1,3,tens_bases_units_sides
10,246,246,30,30,3,0,3,tens_bases_units_sides
10,247,247,21,21,2,1,3,tens_bases_units_sides
10,248,248,21,21,2,1,3,tens_bases_units_sides
10,249,249,21,21,2,1,3,tens_bases_units_sides
10,250,250,30,30,3,0,3,tens_bases_units_sides
10,251,251,12,12,1,2,3,tens_bases_units_sides
10,252,252,21,21,2,1,3,tens_bases_units_sides
10,253,253,21,21,2,1,3,tens_bases_units_sides
10,254,254,11,11,1,1,2,tens_bases_units_sides
10,255,255,21,21,2,1,3,tens_bases_units_sides
10,256,256,12,12,1,2,3,tens_bases_units_sides
10,257,257,30,30,3,0,3,tens_bases_units_sides
10,258,258,21,21,2,1,3,tens_bases_units_sides
10,259,259,30,30,3,0,3,tens_bases_units_sides
10,260,260,12,12,1,2,3,tens_bases_units_sides
10,261,261,21,21,2,1,3,tens_bases_units_sides
10,262,262,30,30,3,0,3,tens_bases_units_sides
10,263,263,21,21,2,1,3,tens_bases_units_sides
10,264,264,21,21,2,1,3,tens_bases_units_sides
10,265,265,21,21,2,1,3,tens_bases_units_sides
10,266,266,21,21,2,1,3,tens_bases_units_sides
10,267,267,12,12,1,2,3,tens_bases_units_sides
10,268,268,30,30,3,0,3,tens_bases_units_sides
10,269,269,12,12,1,2,3,tens_bases_units_sides
10,270,270,21,21,2,1,3,tens_bases_units_sides
10,272,272,21,21,2,1,3,tens_bases_units_sides
10,273,273,21,21,2,1,3,tens_bases_units_sides
10,274,274,21,21,2,1,3,tens_bases_units_sides
10,275,275,21,21,2,1,3,tens_bases_units_sides
10,276,276,30,30,3,0,3,tens_bases_units_sides
10,277,277,30,30,3,0,3,tens_bases_units_sides
10,278,278,21,21,2,1,3,tens_bases_units_sides
10,279,279,21,21,2,1,3,tens_bases_units_sides
10,280,280,12,12,1,2,3,tens_bases_units_sides
10,281,281,30,30,3,0,3,tens_bases_units_sides
10,282,282,30,30,3,0,3,tens_bases_units_sides
10,283,283,21,21,2,1,3,tens_bases_units_sides
10,284,284,3,3,0,3,3,tens_bases_units_sides
10,285,285,21,21,2,1,3,tens_bases_units_sides
10,286,286,21,21,2,1,3,tens_bases_units_sides
10,287,287,30,30,3,0,3,tens_bases_units_sides
10,288,288,21,21,2,1,3,tens_bases_units_sides
10,289,289,30,30,3,0,3,tens_bases_units_sides
10,290,290,21,21,2,1,3,tens_bases_units_sides
10,291,291,21,21,2,1,3,tens_bases_units_sides
10,292,292,30,30,3,0,3,tens_bases_units_sides
10,293,293,21,21,2,1,3,tens_bases_units_sides
10,294,294,11,11,1,1,2,tens_bases_units_sides
10,295,295,21,21,2,1,3,tens_bases_units_sides
10,296,296,21,21,2,1,3,tens_bases_units_sides
10,297,297,12,12,1,2,3,tens_bases_units_sides
10,298,298,21,21,2,1,3,tens_bases_units_sides
10,299,299,30,30,3,0,3,tens_bases_units_sides
10,300,300,30,30,3,0,3,tens_bases_units_sides
10,301,301,11,11,1,1,2,tens_bases_units_sides
10,302,302,30,30,3,0,3,tens_bases_units_sides
10,303,303,21,21,2,1,3,tens_bases_units_sides
10,304,304,30,30,3,0,3,tens_bases_units_sides
10,305,305,21,21,2,1,3,tens_bases_units_sides
10,306,306,12,12,1,2,3,tens_bases_units_sides
10,307,307,12,12,1,2,3,tens_bases_units_sides
10,308,308,21,21,2,1,3,tens_bases_units_sides
10,309,309,30,30,3,0,3,tens_bases_units_sides
10,310,310,21,21,2,1,3,tens_bases_units_sides
10,311,311,11,11,1,1,2,tens_bases_units_sides
10,312,312,30,30,3,0,3,tens_bases_units_sides
10,313,313,3,3,0,3,3,tens_bases_units_sides
10,314,314,21,21,2,1,3,tens_bases_units_sides
10,315,315,12,12,1,2,3,tens_bases_units_sides
10,316,316,11,11,1,1,2,tens_bases_units_sides
10,317,317,21,21,2,1,3,tens_bases_units_sides
10,318,318,30,30,3,0,3,tens_bases_units_sides
10,319,319,12,12,1,2,3,tens_bases_units_sides
10,320,320,30,30,3,0,3,tens_bases_units_sides
10,321,321,30,30,3,0,3,tens_bases_units_sides
10,322,322,21,21,2,1,3,tens_bases_units_sides
10,323,323,12,12,1,2,3,tens_bases_units_sides
10,324,324,30,30,3,0,3,tens_bases_units_sides
10,325,325,30,30,3,0,3,tens_bases_units_sides
10,326,326,30,30,3,0,3,tens_bases_units_sides
10,327,327,12,12,1,2,3,tens_bases_units_sides
10,328,328,20,20,2,0,2,tens_bases_units_sides
10,329,329,21,21,2,1,3,tens_bases_units_sides
10,330,330,12,12,1,2,3,tens_bases_units_sides
10,331,331,12,12,1,2,3,tens_bases_units_sides
10,332,332,30,30,3,0,3,tens_bases_units_sides
10,333,333,21,21,2,1,3,tens_bases_units_sides
10,334,334,12,12,1,2,3,tens_bases_units_sides
10,335,335,12,12,1,2,3,tens_bases_units_sides
10,336,336,12,12,1,2,3,tens_bases_units_sides
10,337,337,30,30,3,0,3,tens_bases_units_sides
10,338,338,12,12,1,2,3,tens_bases_units_sides
10,339,339,21,21,2,1,3,tens_bases_units_sides
10,340,340,21,21,2,1,3,tens_bases_units_sides
10,341,341,21,21,2,1,3,tens_bases_units_sides
10,342,342,21,21,2,1,3,tens_bases_units_sides
10,343,343,21,21,2,1,3,tens_bases_units_sides
10,344,344,12,12,1,2,3,tens_bases_units_sides
10,345,345,30,30,3,0,3,tens_bases_units_sides
10,346,346,30,30,3,0,3,tens_bases_units_sides
10,347,347,21,21,2,1,3,tens_bases_units_sides
10,348,348,30,30,3,0,3,tens_bases_units_sides
10,349,349,3,3,0,3,3,tens_bases_units_sides
10,350,350,21,21,2,1,3,tens_bases_units_sides
10,351,351,21,21,2,1,3,tens_bases_units_sides
10,352,352,30,30,3,0,3,tens_bases_units_sides
10,353,353,12,12,1,2,3,tens_bases_units_sides
10,354,354,21,21,2,1,3,tens_bases_units_sides
10,355,355,21,21,2,1,3,tens_bases_units_sides
10,356,356,21,21,2,1,3,tens_bases_units_sides
10,357,357,30,30,3,0,3,tens_bases_units_sides
10,358,358,30,30,3,0,3,tens_bases_units_sides
10,359,359,21,21,2,1,3,tens_bases_units_sides
10,360,360,21,21,2,1,3,tens_bases_units_sides
10,361,361,20,20,2,0,2,tens_bases_units_sides
10,362,362,21,21,2,1,3,tens_bases_units_sides
10,363,363,30,30,3,0,3,tens_bases_units_sides
10,364,364,21,21,2,1,3,tens_bases_units_sides
10,365,365,21,21,2,1,3,tens_bases_units_sides
10,366,366,30,30,3,0,3,tens_bases_units_sides
10,367,367,30,30,3,0,3,tens_bases_units_sides
10,368,368,21,21,2,1,3,tens_bases_units_sides
10,369,369,21,21,2,1,3,tens_bases_units_sides
10,370,370,21,21,2,1,3,tens_bases_units_sides
10,371,371,21,21,2,1,3,tens_bases_units_sides
10,372,372,3,3,0,3,3,tens_bases_units_sides
10,373,373,12,12,1,2,3,tens_bases_units_sides
10,374,374,30,30,3,0,3,tens_bases_units_sides
10,375,375,21,21,2,1,3,tens_bases_units_sides
10,376,376,21,21,2,1,3,tens_bases_units_sides
10,377,377,30,30,3,0,3,tens_bases_units_sides
10,378,378,21,21,2,1,3,tens_bases_units_sides
10,379,379,12,12,1,2,3,tens_bases_units_sides
10,380,380,30,30,3,0,3,tens_bases_units_sides
10,381,381,3,3,0,3,3,tens_bases_units_sides
10,382,382,12,12,1,2,3,tens_bases_units_sides
10,383,383,21,21,2,1,3,tens_bases_units_sides
10,384,384,30,30,3,0,3,tens_bases_units_sides
10,385,385,21,21,2,1,3,tens_bases_units_sides
10,386,386,21,21,2,1,3,tens_bases_units_sides
10,387,387,30,30,3,0,3,tens_bases_units_sides
10,388,388,30,30,3,0,3,tens_bases_units_sides
10,389,389,21,21,2,1,3,tens_bases_units_sides
10,390,390,30,30,3,0,3,tens_bases_units_sides
10,391,391,12,12,1,2,3,tens_bases_units_sides
10,392,392,21,21,2,1,3,tens_bases_units_sides
10,393,393,12,12,1,2,3,tens_bases_units_sides
10,394,394,21,21,2,1,3,tens_bases_units_sides
10,395,395,21,21,2,1,3,tens_bases_units_sides
10,396,396,21,21,2,1,3,tens_bases_units_sides
10,397,397,21,21,2,1,3,tens_bases_units_sides
10,398,398,20,20,2,0,2,tens_bases_units_sides
10,399,399,11,11,1,1,2,tens_bases_units_sides
10,400,400,11,11,1,1,2,tens_bases_units_sides
10,401,401,12,12,1,2,3,tens_bases_units_sides
10,402,402,12,12,1,2,3,tens_bases_units_sides
10,403,403,11,11,1,1,2,tens_bases_units_sides
10,404,404,2,2,0,2,2,tens_bases_units_sides
10,405,405,11,11,1,1,2,tens_bases_units_sides
10,406,406,11,11,1,1,2,tens_bases_units_sides
10,407,407,11,11,1,1,2,tens_bases_units_sides
10,408,408,21,21,2,1,3,tens_bases_units_sides
10,409,409,30,30,3,0,3,tens_bases_units_sides
10,410,410,21,21,2,1,3,tens_bases_units_sides
10,411,411,21,21,2,1,3,tens_bases_units_sides
10,412,412,30,30,3,0,3,tens_bases_units_sides
10,413,413,21,21,2,1,3,tens_bases_units_sides
10,414,414,21,21,2,1,3,tens_bases_units_sides
10,415,415,21,21,2,1,3,tens_bases_units_sides
10,416,416,30,30,3,0,3,tens_bases_units_sides
10,417,417,30,30,3,0,3,tens_bases_units_sides
10,418,418,12,12,1,2,3,tens_bases_units_sides
10,419,419,12,12,1,2,3,tens_bases_units_sides
10,420,420,21,21,2,1,3,tens_bases_units_sides
10,421,421,12,12,1,2,3,tens_bases_units_sides
10,422,422,21,21,2,1,3,tens_bases_units_sides
10,423,423,30,30,3,0,3,tens_bases_units_sides
10,424,424,21,21,2,1,3,tens_bases_units_sides
10,425,425,30,30,3,0,3,tens_bases_units_sides
10,426,426,30,30,3,0,3,tens_bases_units_sides
10,427,427,12,12,1,2,3,tens_bases_units_sides
10,428,428,21,21,2,1,3,tens_bases_units_sides
10,429,429,30,30,3,0,3,tens_bases_units_sides
10,430,430,21,21,2,1,3,tens_bases_units_sides
10,431,431,21,21,2,1,3,tens_bases_units_sides
10,432,432,30,30,3,0,3,tens_bases_units_sides
10,433,433,21,21,2,1,3,tens_bases_units_sides
10,434,434,21,21,2,1,3,tens_bases_units_sides
10,435,435,21,21,2,1,3,tens_bases_units_sides
10,436,436,21,21,2,1,3,tens_bases_units_sides
10,437,437,30,30,3,0,3,tens_bases_units_sides
10,438,438,30,30,3,0,3,tens_bases_units_sides
10,439,439,30,30,3,0,3,tens_bases_units_sides
10,440,440,30,30,3,0,3,tens_bases_units_sides
10,441,441,30,30,3,0,3,tens_bases_units_sides
10,442,442,3,3,0,3,3,tens_bases_units_sides
10,443,443,30,30,3,0,3,tens_bases_units_sides
10,444,444,12,12,1,2,3,tens_bases_units_sides
10,445,445,12,12,1,2,3,tens_bases_units_sides
10,446,446,21,21,2,1,3,tens_bases_units_sides
10,447,447,30,30,3,0,3,tens_bases_units_sides
10,448,448,12,12,1,2,3,tens_bases_units_sides
10,449,449,21,21,2,1,3,tens_bases_units_sides
10,450,450,30,30,3,0,3,tens_bases_units_sides
10,451,451,21,21,2,1,3,tens_bases_units_sides
10,452,452,21,21,2,1,3,tens_bases_units_sides
10,453,453,30,30,3,0,3,tens_bases_units_sides
10,454,454,30,30,3,0,3,tens_bases_units_sides
10,455,455,30,30,3,0,3,tens_bases_units_sides
10,456,456,30,30,3,0,3,tens_bases_units_sides
10,457,457,30,30,3,0,3,tens_bases_units_sides
10,458,458,12,12,1,2,3,tens_bases_units_sides
10,459,459,21,21,2,1,3,tens_bases_units_sides
10,460,460,21,21,2,1,3,tens_bases_units_sides
10,461,461,30,30,3,0,3,tens_bases_units_sides
10,462,462,21,21,2,1,3,tens_bases_units_sides
10,463,463,21,21,2,1,3,tens_bases_units_sides
10,464,464,21,21,2,1,3,tens_bases_units_sides
10,465,465,30,30,3,0,3,tens_bases_units_sides
10,466,466,21,21,2,1,3,tens_bases_units_sides
10,467,467,21,21,2,1,3,tens_bases_units_sides
10,468,468,21,21,2,1,3,tens_bases_units_sides
10,469,469,30,30,3,0,3,tens_bases_units_sides
10,470,470,12,12,1,2,3,tens_bases_units_sides
10,471,471,30,30,3,0,3,tens_bases_units_sides
10,472,472,21,21,2,1,3,tens_bases_units_sides
10,473,473,21,21,2,1,3,tens_bases_units_sides
10,474,474,21,21,2,1,3,tens_bases_units_sides
10,475,475,30,30,3,0,3,tens_bases_units_sides
10,476,476,30,30,3,0,3,tens_bases_units_sides
10,477,477,21,21,2,1,3,tens_bases_units_sides
10,478,478,21,21,2,1,3,tens_bases_units_sides
10,479,479,30,30,3,0,3,tens_bases_units_sides
10,480,480,21,21,2,1,3,tens_bases_units_sides
10,481,481,21,21,2,1,3,tens_bases_units_sides
10,482,482,21,21,2,1,3,tens_bases_units_sides
10,483,483,21,21,2,1,3,tens_bases_units_sides
10,484,484,30,30,3,0,3,tens_bases_units_sides
10,485,485,12,12,1,2,3,tens_bases_units_sides
10,486,486,21,21,2,1,3,tens_bases_units_sides
10,487,487,21,21,2,1,3,tens_bases_units_sides
10,488,488,21,21,2,1,3,tens_bases_units_sides
10,489,489,20,20,2,0,2,tens_bases_units_sides
10,490,490,12,12,1,2,3,tens_bases_units_sides
10,491,491,30,30,3,0,3,tens_bases_units_sides
10,492,492,30,30,3,0,3,tens_bases_units_sides
10,493,493,21,21,2,1,3,tens_bases_units_sides
10,494,494,20,20,2,0,2,tens_bases_units_sides
10,495,495,20,20,2,0,2,tens_bases_units_sides
10,496,496,20,20,2,0,2,tens_bases_units_sides
10,497,497,11,11,1,1,2,tens_bases_units_sides
10,498,498,11,11,1,1,2,tens_bases_units_sides
10,499,499,20,20,2,0,2,tens_bases_units_sides
10,500,500,20,20,2,0,2,tens_bases_units_sides
10,501,501,21,21,2,1,3,tens_bases_units_sides
10,502,502,30,30,3,0,3,tens_bases_units_sides
10,503,503,21,21,2,1,3,tens_bases_units_sides
10,504,504,12,12,1,2,3,tens_bases_units_sides
10,505,505,30,30,3,0,3,tens_bases_units_sides
10,506,506,30,30,3,0,3,tens_bases_units_sides
10,507,507,30,30,3,0,3,tens_bases_units_sides
10,508,508,21,21,2,1,3,tens_bases_units_sides
10,509,509,30,30,3,0,3,tens_bases_units_sides
10,510,510,12,12,1,2,3,tens_bases_units_sides
10,511,511,30,30,3,0,3,tens_bases_units_sides
10,512,512,12,12,1,2,3,tens_bases_units_sides
10,513,513,30,30,3,0,3,tens_bases_units_sides
10,514,514,3,3,0,3,3,tens_bases_units_sides
10,515,515,21,21,2,1,3,tens_bases_units_sides
10,516,516,30,30,3,0,3,tens_bases_units_sides
10,517,517,12,12,1,2,3,tens_bases_units_sides
10,518,518,12,12,1,2,3,tens_bases_units_sides
10,519,519,21,21,2,1,3,tens_bases_units_sides
10,520,520,30,30,3,0,3,tens_bases_units_sides
10,521,521,30,30,3,0,3,tens_bases_units_sides
10,522,522,21,21,2,1,3,tens_bases_units_sides
10,523,523,30,30,3,0,3,tens_bases_units_sides
10,524,524,30,30,3,0,3,tens_bases_units_sides
10,525,525,21,21,2,1,3,tens_bases_units_sides
10,526,526,30,30,3,0,3,tens_bases_units_sides
10,527,527,12,12,1,2,3,tens_bases_units_sides
10,528,528,12,12,1,2,3,tens_bases_units_sides
10,529,529,21,21,2,1,3,tens_bases_units_sides
10,530,530,30,30,3,0,3,tens_bases_units_sides
10,531,531,12,12,1,2,3,tens_bases_units_sides
10,532,532,12,12,1,2,3,tens_bases_units_sides
10,533,533,30,30,3,0,3,tens_bases_units_sides
10,534,534,12,12,1,2,3,tens_bases_units_sides
10,535,535,12,12,1,2,3,tens_bases_units_sides
10,536,536,30,30,3,0,3,tens_bases_units_sides
10,537,537,30,30,3,0,3,tens_bases_units_sides
10,538,538,21,21,2,1,3,tens_bases_units_sides
10,539,539,21,21,2,1,3,tens_bases_units_sides
10,540,540,21,21,2,1,3,tens_bases_units_sides
10,541,541,30,30,3,0,3,tens_bases_units_sides
10,542,542,12,12,1,2,3,tens_bases_units_sides
10,543,543,30,30,3,0,3,tens_bases_units_sides
10,544,544,21,21,2,1,3,tens_bases_units_sides
10,545,545,21,21,2,1,3,tens_bases_units_sides
10,546,546,3,3,0,3,3,tens_bases_units_sides
10,547,547,12,12,1,2,3,tens_bases_units_sides
10,548,548,12,12,1,2,3,tens_bases_units_sides
10,549,549,21,21,2,1,3,tens_bases_units_sides
10,550,550,21,21,2,1,3,tens_bases_units_sides
10,551,551,30,30,3,0,3,tens_bases_units_sides
10,552,552,21,21,2,1,3,tens_bases_units_sides
10,553,553,30,30,3,0,3,tens_bases_units_sides
10,554,554,21,21,2,1,3,tens_bases_units_sides
10,555,555,12,12,1,2,3,tens_bases_units_sides
10,556,556,2,2,0,2,2,tens_bases_units_sides
10,557,557,11,11,1,1,2,tens_bases_units_sides
10,558,558,11,11,1,1,2,tens_bases_units_sides
10,559,559,20,20,2,0,2,tens_bases_units_sides
10,560,560,20,20,2,0,2,tens_bases_units_sides
10,561,561,20,20,2,0,2,tens_bases_units_sides
10,562,562,30,30,3,0,3,tens_bases_units_sides
10,563,563,21,21,2,1,3,tens_bases_units_sides
10,564,564,12,12,1,2,3,tens_bases_units_sides
10,565,565,30,30,3,0,3,tens_bases_units_sides
10,566,566,21,21,2,1,3,tens_bases_units_sides
10,567,567,12,12,1,2,3,tens_bases_units_sides
10,568,568,30,30,3,0,3,tens_bases_units_sides
10,569,569,30,30,3,0,3,tens_bases_units_sides
10,570,570,21,21,2,1,3,tens_bases_units_sides
10,571,571,21,21,2,1,3,tens_bases_units_sides
10,572,572,21,21,2,1,3,tens_bases_units_sides
10,573,573,21,21,2,1,3,tens_bases_units_sides
10,574,574,21,21,2,1,3,tens_bases_units_sides
10,575,575,12,12,1,2,3,tens_bases_units_sides
10,576,576,11,11,1,1,2,tens_bases_units_sides
10,577,577,12,12,1,2,3,tens_bases_units_sides
10,578,578,21,21,2,1,3,tens_bases_units_sides
10,579,579,21,21,2,1,3,tens_bases_units_sides
10,580,580,30,30,3,0,3,tens_bases_units_sides
10,581,581,21,21,2,1,3,tens_bases_units_sides
10,582,582,30,30,3,0,3,tens_bases_units_sides
10,583,583,21,21,2,1,3,tens_bases_units_sides
10,584,584,30,30,3,0,3,tens_bases_units_sides
10,585,585,12,12,1,2,3,tens_bases_units_sides
10,586,586,21,21,2,1,3,tens_bases_units_sides
10,587,587,21,21,2,1,3,tens_bases_units_sides
10,588,588,21,21,2,1,3,tens_bases_units_sides
10,589,589,12,12,1,2,3,tens_bases_units_sides
10,590,590,12,12,1,2,3,tens_bases_units_sides
10,591,591,30,30,3,0,3,tens_bases_units_sides
10,592,592,30,30,3,0,3,tens_bases_units_sides
10,593,593,12,12,1,2,3,tens_bases_units_sides
10,594,594,21,21,2,1,3,tens_bases_units_sides
10,595,595,21,21,2,1,3,tens_bases_units_sides
10,596,596,21,21,2,1,3,tens_bases_units_sides
10,597,597,21,21,2,1,3,tens_bases_units_sides
10,598,598,12,12,1,2,3,tens_bases_units_sides
10,599,599,30,30,3,0,3,tens_bases_units_sides
10,600,600,21,21,2,1,3,tens_bases_units_sides
10,601,601,21,21,2,1,3,tens_bases_units_sides
10,602,602,21,21,2,1,3,tens_bases_units_sides
10,603,603,21,21,2,1,3,tens_bases_units_sides
10,604,604,12,12,1,2,3,tens_bases_units_sides
10,605,605,21,21,2,1,3,tens_bases_units_sides
10,606,606,30,30,3,0,3,tens_bases_units_sides
10,607,607,30,30,3,0,3,tens_bases_units_sides
10,608,608,21,21,2,1,3,tens_bases_units_sides
10,609,609,21,21,2,1,3,tens_bases_units_sides
10,610,610,30,30,3,0,3,tens_bases_units_sides
10,611,611,12,12,1,2,3,tens_bases_units_sides
10,612,612,21,21,2,1,3,tens_bases_units_sides
10,613,613,30,30,3,0,3,tens_bases_units_sides
10,614,614,30,30,3,0,3,tens_bases_units_sides
10,615,615,21,21,2,1,3,tens_bases_units_sides
10,616,616,12,12,1,2,3,tens_bases_units_sides
10,617,617,21,21,2,1,3,tens_bases_units_sides
10,618,618,21,21,2,1,3,tens_bases_units_sides
10,619,619,30,30,3,0,3,tens_bases_units_sides
10,620,620,12,12,1,2,3,tens_bases_units_sides
10,621,621,21,21,2,1,3,tens_bases_units_sides
10,622,622,30,30,3,0,3,tens_bases_units_sides
10,623,623,30,30,3,0,3,tens_bases_units_sides
10,624,624,12,12,1,2,3,tens_bases_units_sides
10,625,625,30,30,3,0,3,tens_bases_units_sides
10,626,626,21,21,2,1,3,tens_bases_units_sides
10,627,627,21,21,2,1,3,tens_bases_units_sides
10,628,628,21,21,2,1,3,tens_bases_units_sides
10,629,629,30,30,3,0,3,tens_bases_units_sides
10,630,630,21,21,2,1,3,tens_bases_units_sides
10,631,631,21,21,2,1,3,tens_bases_units_sides
10,632,632,21,21,2,1,3,tens_bases_units_sides
10,633,633,30,30,3,0,3,tens_bases_units_sides
10,634,634,30,30,3,0,3,tens_bases_units_sides
10,635,635,21,21,2,1,3,tens_bases_units_sides
10,636,636,12,12,1,2,3,tens_bases_units_sides
10,637,637,30,30,3,0,3,tens_bases_units_sides
10,638,638,30,30,3,0,3,tens_bases_units_sides
10,639,639,21,21,2,1,3,tens_bases_units_sides
10,640,640,21,21,2,1,3,tens_bases_units_sides
10,641,641,11,11,1,1,2,tens_bases_units_sides
10,642,642,20,20,2,0,2,tens_bases_units_sides
10,643,643,11,11,1,1,2,tens_bases_units_sides
10,644,644,11,11,1,1,2,tens_bases_units_sides
10,645,645,11,11,1,1,2,tens_bases_units_sides
10,646,646,30,30,3,0,3,tens_bases_units_sides
10,647,647,30,30,3,0,3,tens_bases_units_sides
10,648,648,21,21,2,1,3,tens_bases_units_sides
10,649,649,3,3,0,3,3,tens_bases_units_sides
10,650,650,12,12,1,2,3,tens_bases_units_sides
10,651,651,21,21,2,1,3,tens_bases_units_sides
10,652,652,21,21,2,1,3,tens_bases_units_sides
10,653,653,21,21,2,1,3,tens_bases_units_sides
10,654,654,30,30,3,0,3,tens_bases_units_sides
10,655,655,12,12,1,2,3,tens_bases_units_sides
10,656,656,12,12,1,2,3,tens_bases_units_sides
10,657,657,12,12,1,2,3,tens_bases_units_sides
10,658,658,21,21,2,1,3,tens_bases_units_sides
10,659,659,12,12,1,2,3,tens_bases_units_sides
10,660,660,30,30,3,0,3,tens_bases_units_sides
10,661,661,21,21,2,1,3,tens_bases_units_sides
10,662,662,21,21,2,1,3,tens_bases_units_sides
10,663,663,12,12,1,2,3,tens_bases_units_sides
10,664,664,30,30,3,0,3,tens_bases_units_sides
10,665,665,12,12,1,2,3,tens_bases_units_sides
10,666,666,20,20,2,0,2,tens_bases_units_sides
10,667,667,21,21,2,1,3,tens_bases_units_sides
10,668,668,21,21,2,1,3,tens_bases_units_sides
10,669,669,21,21,2,1,3,tens_bases_units_sides
10,670,670,30,30,3,0,3,tens_bases_units_sides
10,671,671,30,30,3,0,3,tens_bases_units_sides
10,672,672,12,12,1,2,3,tens_bases_units_sides
10,673,673,30,30,3,0,3,tens_bases_units_sides
10,674,674,21,21,2,1,3,tens_bases_units_sides
10,675,675,3,3,0,3,3,tens_bases_units_sides
10,676,676,30,30,3,0,3,tens_bases_units_sides
10,677,677,21,21,2,1,3,tens_bases_units_sides
10,678,678,21,21,2,1,3,tens_bases_units_sides
10,679,679,21,21,2,1,3,tens_bases_units_sides
10,680,680,30,30,3,0,3,tens_bases_units_sides
10,681,681,12,12,1,2,3,tens_bases_units_sides
10,682,682,11,11,1,1,2,tens_bases_units_sides
10,683,683,20,20,2,0,2,tens_bases_units_sides
10,684,684,2,2,0,2,2,tens_bases_units_sides
10,685,685,11,11,1,1,2,tens_bases_units_sides
10,686,686,20,20,2,0,2,tens_bases_units_sides
10,687,687,20,20,2,0,2,tens_bases_units_sides
10,688,688,20,20,2,0,2,tens_bases_units_sides
10,689,689,20,20,2,0,2,tens_bases_units_sides
10,690,690,11,11,1,1,2,tens_bases_units_sides
10,691,691,11,11,1,1,2,tens_bases_units_sides
10,692,692,2,2,0,2,2,tens_bases_units_sides
10,693,693,30,30,3,0,3,tens_bases_units_sides
10,694,694,30,30,3,0,3,tens_bases_units_sides
10,695,695,12,12,1,2,3,tens_bases_units_sides
10,696,696,21,21,2,1,3,tens_bases_units_sides
10,697,697,30,30,3,0,3,tens_bases_units_sides
10,698,698,12,12,1,2,3,tens_bases_units_sides
10,699,699,21,21,2,1,3,tens_bases_units_sides
10,700,700,30,30,3,0,3,tens_bases_units_sides
10,701,701,30,30,3,0,3,tens_bases_units_sides
10,702,702,21,21,2,1,3,tens_bases_units_sides
10,703,703,21,21,2,1,3,tens_bases_units_sides
10,704,704,12,12,1,2,3,tens_bases_units_sides
10,705,705,30,30,3,0,3,tens_bases_units_sides
10,706,706,30,30,3,0,3,tens_bases_units_sides
10,707,707,2,2,0,2,2,tens_bases_units_sides
10,708,708,20,20,2,0,2,tens_bases_units_sides
10,709,709,20,20,2,0,2,tens_bases_units_sides
10,710,710,11,11,1,1,2,tens_bases_units_sides
10,711,711,21,21,2,1,3,tens_bases_units_sides
10,712,712,12,12,1,2,3,tens_bases_units_sides
10,713,713,12,12,1,2,3,tens_bases_units_sides
10,714,714,21,21,2,1,3,tens_bases_units_sides
10,715,715,21,21,2,1,3,tens_bases_units_sides
10,716,716,21,21,2,1,3,tens_bases_units_sides
10,717,717,21,21,2,1,3,tens_bases_units_sides
10,718,718,12,12,1,2,3,tens_bases_units_sides
10,719,719,21,21,2,1,3,tens_bases_units_sides
10,720,720,30,30,3,0,3,tens_bases_units_sides
10,721,721,21,21,2,1,3,tens_bases_units_sides
10,722,722,30,30,3,0,3,tens_bases_units_sides
10,723,723,30,30,3,0,3,tens_bases_units_sides
10,724,724,21,21,2,1,3,tens_bases_units_sides
10,725,725,3,3,0,3,3,tens_bases_units_sides
10,726,726,30,30,3,0,3,tens_bases_units_sides
10,727,727,12,12,1,2,3,tens_bases_units_sides
10,728,728,21,21,2,1,3,tens_bases_units_sides
10,729,729,12,12,1,2,3,tens_bases_units_sides
10,730,730,21,21,2,1,3,tens_bases_units_sides
10,731,731,30,30,3,0,3,tens_bases_units_sides
10,732,732,21,21,2,1,3,tens_bases_units_sides
10,733,733,21,21,2,1,3,tens_bases_units_sides
10,734,734,21,21,2,1,3,tens_bases_units_sides
10,735,735,30,30,3,0,3,tens_bases_units_sides
10,736,736,21,21,2,1,3,tens_bases_units_sides
10,737,737,30,30,3,0,3,tens_bases_units_sides
10,738,738,21,21,2,1,3,tens_bases_units_sides
10,739,739,21,21,2,1,3,tens_bases_units_sides
10,740,740,30,30,3,0,3,tens_bases_units_sides
10,741,741,12,12,1,2,3,tens_bases_units_sides
10,742,742,30,30,3,0,3,tens_bases_units_sides
10,743,743,30,30,3,0,3,tens_bases_units_sides
10,744,744,30,30,3,0,3,tens_bases_units_sides
10,745,745,30,30,3,0,3,tens_bases_units_sides
10,746,746,21,21,2,1,3,tens_bases_units_sides
10,747,747,21,21,2,1,3,tens_bases_units_sides
10,748,748,30,30,3,0,3,tens_bases_units_sides
10,749,749,12,12,1,2,3,tens_bases_units_sides
10,750,750,21,21,2,1,3,tens_bases_units_sides
10,751,751,30,30,3,0,3,tens_bases_units_sides
10,752,752,21,21,2,1,3,tens_bases_units_sides
10,753,753,30,30,3,0,3,tens_bases_units_sides
10,754,754,12,12,1,2,3,tens_bases_units_sides
10,755,755,30,30,3,0,3,tens_bases_units_sides
10,756,756,30,30,3,0,3,tens_bases_units_sides
10,757,757,30,30,3,0,3,tens_bases_units_sides
10,758,758,21,21,2,1,3,tens_bases_units_sides
10,759,759,21,21,2,1,3,tens_bases_units_sides
10,760,760,12,12,1,2,3,tens_bases_units_sides
10,761,761,3,3,0,3,3,tens_bases_units_sides
10,762,762,21,21,2,1,3,tens_bases_units_sides
10,763,763,21,21,2,1,3,tens_bases_units_sides
10,764,764,30,30,3,0,3,tens_bases_units_sides
10,765,765,21,21,2,1,3,tens_bases_units_sides
10,766,766,30,30,3,0,3,tens_bases_units_sides
10,767,767,21,21,2,1,3,tens_bases_units_sides
10,768,768,12,12,1,2,3,tens_bases_units_sides
10,769,769,21,21,2,1,3,tens_bases_units_sides
10,770,770,12,12,1,2,3,tens_bases_units_sides
10,771,771,21,21,2,1,3,tens_bases_units_sides
10,772,772,21,21,2,1,3,tens_bases_units_sides
10,773,773,30,30,3,0,3,tens_bases_units_sides
10,774,774,21,21,2,1,3,tens_bases_units_sides
10,775,775,30,30,3,0,3,tens_bases_units_sides
10,776,776,30,30,3,0,3,tens_bases_units_sides
10,777,777,21,21,2,1,3,tens_bases_units_sides
10,778,778,21,21,2,1,3,tens_bases_units_sides
10,779,779,12,12,1,2,3,tens_bases_units_sides
10,780,780,30,30,3,0,3,tens_bases_units_sides
10,781,781,12,12,1,2,3,tens_bases_units_sides
10,782,782,30,30,3,0,3,tens_bases_units_sides
10,783,783,30,30,3,0,3,tens_bases_units_sides
10,784,784,21,21,2,1,3,tens_bases_units_sides
10,785,785,21,21,2,1,3,tens_bases_units_sides
10,786,786,21,21,2,1,3,tens_bases_units_sides
10,787,787,21,21,2,1,3,tens_bases_units_sides
10,788,788,30,30,3,0,3,tens_bases_units_sides
10,789,789,21,21,2,1,3,tens_bases_units_sides
10,790,790,12,12,1,2,3,tens_bases_units_sides
10,791,791,21,21,2,1,3,tens_bases_units_sides
10,792,792,21,21,2,1,3,tens_bases_units_sides
10,793,793,12,12,1,2,3,tens_bases_units_sides
10,794,794,21,21,2,1,3,tens_bases_units_sides
10,795,795,30,30,3,0,3,tens_bases_units_sides
10,796,796,21,21,2,1,3,tens_bases_units_sides
10,797,797,30,30,3,0,3,tens_bases_units_sides
10,798,798,3,3,0,3,3,tens_bases_units_sides
10,799,799,21,21,2,1,3,tens_bases_units_sides
10,800,800,30,30,3,0,3,tens_bases_units_sides
10,801,801,21,21,2,1,3,tens_bases_units_sides
10,802,802,20,20,2,0,2,tens_bases_units_sides
10,803,803,11,11,1,1,2,tens_bases_units_sides
10,804,804,2,2,0,2,2,tens_bases_units_sides
10,805,805,12,12,1,2,3,tens_bases_units_sides
10,806,806,30,30,3,0,3,tens_bases_units_sides
10,807,807,21,21,2,1,3,tens_bases_units_sides
10,808,808,21,21,2,1,3,tens_bases_units_sides
10,809,809,21,21,2,1,3,tens_bases_units_sides
10,810,810,21,21,2,1,3,tens_bases_units_sides
10,811,811,21,21,2,1,3,tens_bases_units_sides
10,812,812,21,21,2,1,3,tens_bases_units_sides
10,813,813,21,21,2,1,3,tens_bases_units_sides
10,814,814,12,12,1,2,3,tens_bases_units_sides
10,815,815,30,30,3,0,3,tens_bases_units_sides
10,816,816,30,30,3,0,3,tens_bases_units_sides
10,817,817,12,12,1,2,3,tens_bases_units_sides
10,818,818,21,21,2,1,3,tens_bases_units_sides
10,819,819,12,12,1,2,3,tens_bases_units_sides
10,820,820,30,30,3,0,3,tens_bases_units_sides
10,821,821,12,12,1,2,3,tens_bases_units_sides
10,822,822,12,12,1,2,3,tens_bases_units_sides
10,823,823,12,12,1,2,3,tens_bases_units_sides
10,824,824,30,30,3,0,3,tens_bases_units_sides
10,825,825,21,21,2,1,3,tens_bases_units_sides
10,826,826,12,12,1,2,3,tens_bases_units_sides
10,827,827,12,12,1,2,3,tens_bases_units_sides
10,828,828,12,12,1,2,3,tens_bases_units_sides
10,829,829,21,21,2,1,3,tens_bases_units_sides
10,830,830,21,21,2,1,3,tens_bases_units_sides
10,831,831,21,21,2,1,3,tens_bases_units_sides
10,832,832,21,21,2,1,3,tens_bases_units_sides
10,833,833,21,21,2,1,3,tens_bases_units_sides
10,834,834,30,30,3,0,3,tens_bases_units_sides
10,835,835,12,12,1,2,3,tens_bases_units_sides
10,836,836,3,3,0,3,3,tens_bases_units_sides
10,837,837,30,30,3,0,3,tens_bases_units_sides
10,838,838,12,12,1,2,3,tens_bases_units_sides
10,839,839,21,21,2,1,3,tens_bases_units_sides
10,840,840,12,12,1,2,3,tens_bases_units_sides
10,841,841,30,30,3,0,3,tens_bases_units_sides
10,842,842,30,30,3,0,3,tens_bases_units_sides
10,843,843,30,30,3,0,3,tens_bases_units_sides
10,844,844,30,30,3,0,3,tens_bases_units_sides
10,845,845,21,21,2,1,3,tens_bases_units_sides
10,846,846,21,21,2,1,3,tens_bases_units_sides
10,847,847,12,12,1,2,3,tens_bases_units_sides
10,848,848,12,12,1,2,3,tens_bases_units_sides
10,849,849,21,21,2,1,3,tens_bases_units_sides
10,850,850,21,21,2,1,3,tens_bases_units_sides
10,851,851,11,11,1,1,2,tens_bases_units_sides
10,852,852,11,11,1,1,2,tens_bases_units_sides
10,853,853,11,11,1,1,2,tens_bases_units_sides
10,854,854,2,2,0,2,2,tens_bases_units_sides
10,855,855,11,11,1,1,2,tens_bases_units_sides
10,856,856,20,20,2,0,2,tens_bases_units_sides
10,857,857,20,20,2,0,2,tens_bases_units_sides
10,858,858,11,11,1,1,2,tens_bases_units_sides
10,859,859,20,20,2,0,2,tens_bases_units_sides
10,860,860,11,11,1,1,2,tens_bases_units_sides
10,861,861,20,20,2,0,2,tens_bases_units_sides
10,862,862,20,20,2,0,2,tens_bases_units_sides
10,863,863,11,11,1,1,2,tens_bases_units_sides
10,864,864,11,11,1,1,2,tens_bases_units_sides
10,865,865,21,21,2,1,3,tens_bases_units_sides
10,866,866,30,30,3,0,3,tens_bases_units_sides
10,867,867,21,21,2,1,3,tens_bases_units_sides
10,868,868,21,21,2,1,3,tens_bases_units_sides
10,869,869,30,30,3,0,3,tens_bases_units_sides
10,870,870,30,30,3,0,3,tens_bases_units_sides
10,871,871,12,12,1,2,3,tens_bases_units_sides
10,872,872,30,30,3,0,3,tens_bases_units_sides
10,873,873,30,30,3,0,3,tens_bases_units_sides
10,874,874,30,30,3,0,3,tens_bases_units_sides
10,875,875,30,30,3,0,3,tens_bases_units_sides
10,876,876,21,21,2,1,3,tens_bases_units_sides
10,877,877,3,3,0,3,3,tens_bases_units_sides
10,878,878,30,30,3,0,3,tens_bases_units_sides
10,879,879,20,20,2,0,2,tens_bases_units_sides
10,880,880,11,11,1,1,2,tens_bases_units_sides
10,881,881,2,2,0,2,2,tens_bases_units_sides
10,882,882,21,21,2,1,3,tens_bases_units_sides
10,883,883,21,21,2,1,3,tens_bases_units_sides
10,884,884,30,30,3,0,3,tens_bases_units_sides
10,885,885,30,30,3,0,3,tens_bases_units_sides
10,886,886,30,30,3,0,3,tens_bases_units_sides
10,887,887,21,21,2,1,3,tens_bases_units_sides
10,888,888,21,21,2,1,3,tens_bases_units_sides
10,889,889,21,21,2,1,3,tens_bases_units_sides
10,890,890,21,21,2,1,3,tens_bases_units_sides
10,891,891,21,21,2,1,3,tens_bases_units_sides
10,892,892,30,30,3,0,3,tens_bases_units_sides
10,893,893,30,30,3,0,3,tens_bases_units_sides
10,894,894,30,30,3,0,3,tens_bases_units_sides
10,895,895,21,21,2,1,3,tens_bases_units_sides
10,896,896,12,12,1,2,3,tens_bases_units_sides
10,897,897,30,30,3,0,3,tens_bases_units_sides
10,898,898,21,21,2,1,3,tens_bases_units_sides
10,899,899,30,30,3,0,3,tens_bases_units_sides
10,900,900,30,30,3,0,3,tens_bases_units_sides
10,901,901,21,21,2,1,3,tens_bases_units_sides
10,902,902,30,30,3,0,3,tens_bases_units_sides
10,903,903,12,12,1,2,3,tens_bases_units_sides
10,904,904,30,30,3,0,3,tens_bases_units_sides
10,905,905,21,21,2,1,3,tens_bases_units_sides
10,906,906,30,30,3,0,3,tens_bases_units_sides
10,907,907,21,21,2,1,3,tens_bases_units_sides
10,908,908,12,12,1,2,3,tens_bases_units_sides
10,909,909,21,21,2,1,3,tens_bases_units_sides
10,910,910,21,21,2,1,3,tens_bases_units_sides
10,911,911,12,12,1,2,3,tens_bases_units_sides
10,912,912,3,3,0,3,3,tens_bases_units_sides
10,913,913,30,30,3,0,3,tens_bases_units_sides
10,914,914,30,30,3,0,3,tens_bases_units_sides
10,915,915,20,20,2,0,2,tens_bases_units_sides
10,916,916,20,20,2,0,2,tens_bases_units_sides
10,917,917,2,2,0,2,2,tens_bases_units_sides
10,918,918,20,20,2,0,2,tens_bases_units_sides
10,919,919,20,20,2,0,2,tens_bases_units_sides
10,920,920,21,21,2,1,3,tens_bases_units_sides
10,921,921,12,12,1,2,3,tens_bases_units_sides
10,922,922,21,21,2,1,3,tens_bases_units_sides
10,923,923,21,21,2,1,3,tens_bases_units_sides
10,924,924,21,21,2,1,3,tens_bases_units_sides
10,925,925,30,30,3,0,3,tens_bases_units_sides
10,926,926,3,3,0,3,3,tens_bases_units_sides
10,927,927,12,12,1,2,3,tens_bases_units_sides
10,928,928,21,21,2,1,3,tens_bases_units_sides
10,929,929,30,30,3,0,3,tens_bases_units_sides
10,930,930,30,30,3,0,3,tens_bases_units_sides
10,931,931,30,30,3,0,3,tens_bases_units_sides
10,932,932,30,30,3,0,3,tens_bases_units_sides
10,933,933,30,30,3,0,3,tens_bases_units_sides
10,934,934,30,30,3,0,3,tens_bases_units_sides
10,935,935,21,21,2,1,3,tens_bases_units_sides
10,936,936,12,12,1,2,3,tens_bases_units_sides
10,937,937,12,12,1,2,3,tens_bases_units_sides
10,938,938,12,12,1,2,3,tens_bases_units_sides
10,939,939,21,21,2,1,3,tens_bases_units_sides
10,940,940,12,12,1,2,3,tens_bases_units_sides
10,941,941,12,12,1,2,3,tens_bases_units_sides
10,942,942,21,21,2,1,3,tens_bases_units_sides
10,943,943,21,21,2,1,3,tens_bases_units_sides
10,944,944,20,20,2,0,2,tens_bases_units_sides
10,945,945,11,11,1,1,2,tens_bases_units_sides
10,946,946,11,11,1,1,2,tens_bases_units_sides
10,947,947,20,20,2,0,2,tens_bases_units_sides
10,948,948,11,11,1,1,2,tens_bases_units_sides
10,949,949,21,21,2,1,3,tens_bases_units_sides
10,950,950,21,21,2,1,3,tens_bases_units_sides
10,951,951,21,21,2,1,3,tens_bases_units_sides
10,952,952,30,30,3,0,3,tens_bases_units_sides
10,953,953,21,21,2,1,3,tens_bases_units_sides
10,954,954,30,30,3,0,3,tens_bases_units_sides
10,955,955,30,30,3,0,3,tens_bases_units_sides
10,956,956,30,30,3,0,3,tens_bases_units_sides
10,957,957,12,12,1,2,3,tens_bases_units_sides
10,958,958,30,30,3,0,3,tens_bases_units_sides
10,959,959,21,21,2,1,3,tens_bases_units_sides
10,960,960,21,21,2,1,3,tens_bases_units_sides
10,961,961,30,30,3,0,3,tens_bases_units_sides
10,962,962,12,12,1,2,3,tens_bases_units_sides
10,963,963,21,21,2,1,3,tens_bases_units_sides
10,964,964,21,21,2,1,3,tens_bases_units_sides
10,965,965,21,21,2,1,3,tens_bases_units_sides
10,966,966,30,30,3,0,3,tens_bases_units_sides
10,967,967,30,30,3,0,3,tens_bases_units_sides
10,968,968,21,21,2,1,3,tens_bases_units_sides
10,969,969,30,30,3,0,3,tens_bases_units_sides
10,970,970,12,12,1,2,3,tens_bases_units_sides
10,971,971,12,12,1,2,3,tens_bases_units_sides
10,972,972,21,21,2,1,3,tens_bases_units_sides
10,973,973,30,30,3,0,3,tens_bases_units_sides
10,974,974,21,21,2,1,3,tens_bases_units_sides
10,975,975,3,3,0,3,3,tens_bases_units_sides
10,976,976,3,3,0,3,3,tens_bases_units_sides
10,977,977,30,30,3,0,3,tens_bases_units_sides
10,978,978,30,30,3,0,3,tens_bases_units_sides
10,979,979,21,21,2,1,3,tens_bases_units_sides
10,980,980,12,12,1,2,3,tens_bases_units_sides
10,981,981,30,30,3,0,3,tens_bases_units_sides
10,982,982,30,30,3,0,3,tens_bases_units_sides
10,983,983,12,12,1,2,3,tens_bases_units_sides
10,984,984,3,3,0,3,3,tens_bases_units_sides
10,985,985,12,12,1,2,3,tens_bases_units_sides
10,986,986,21,21,2,1,3,tens_bases_units_sides
10,987,987,30,30,3,0,3,tens_bases_units_sides
10,988,988,12,12,1,2,3,tens_bases_units_sides
10,989,989,30,30,3,0,3,tens_bases_units_sides
10,990,990,21,21,2,1,3,tens_bases_units_sides
10,991,991,21,21,2,1,3,tens_bases_units_sides
10,992,992,3,3,0,3,3,tens_bases_units_sides
10,993,993,30,30,3,0,3,tens_bases_units_sides
10,994,994,30,30,3,0,3,tens_bases_units_sides
10,995,995,21,21,2,1,3,tens_bases_units_sides
10,996,996,21,21,2,1,3,tens_bases_units_sides
10,997,997,12,12,1,2,3,tens_bases_units_sides
10,998,998,30,30,3,0,3,tens_bases_units_sides
10,999,999,30,30,3,0,3,tens_bases_units_sides
10,1000,1000,30,30,3,0,3,tens_bases_units_sides
10,1001,1001,21,21,2,1,3,tens_bases_units_sides
10,1002,1002,30,30,3,0,3,tens_bases_units_sides
10,1003,1003,30,30,3,0,3,tens_bases_units_sides
10,1004,1004,21,21,2,1,3,tens_bases_units_sides
10,1005,1005,21,21,2,1,3,tens_bases_units_sides
10,1006,1006,30,30,3,0,3,tens_bases_units_sides
10,1007,1007,21,21,2,1,3,tens_bases_units_sides
10,1008,1008,30,30,3,0,3,tens_bases_units_sides
10,1009,1009,12,12,1,2,3,tens_bases_units_sides
10,1010,1010,30,30,3,0,3,tens_bases_units_sides
10,1011,1011,21,21,2,1,3,tens_bases_units_sides
10,1012,1012,21,21,2,1,3,tens_bases_units_sides
10,1013,1013,30,30,3,0,3,tens_bases_units_sides
10,1014,1014,21,21,2,1,3,tens_bases_units_sides
10,1015,1015,3,3,0,3,3,tens_bases_units_sides
10,1016,1016,21,21,2,1,3,tens_bases_units_sides
10,1017,1017,21,21,2,1,3,tens_bases_units_sides
10,1018,1018,21,21,2,1,3,tens_bases_units_sides
10,1019,1019,21,21,2,1,3,tens_bases_units_sides
10,1020,1020,21,21,2,1,3,tens_bases_units_sides
10,1021,1021,21,21,2,1,3,tens_bases_units_sides
10,1022,1022,21,21,2,1,3,tens_bases_units_sides
10,1023,1023,3,3,0,3,3,tens_bases_units_sides
10,1024,1024,12,12,1,2,3,tens_bases_units_sides
10,1025,1025,21,21,2,1,3,tens_bases_units_sides
10,1026,1026,21,21,2,1,3,tens_bases_units_sides
10,1027,1027,12,12,1,2,3,tens_bases_units_sides
10,1028,1028,12,12,1,2,3,tens_bases_units_sides
10,1029,1029,12,12,1,2,3,tens_bases_units_sides
10,1030,1030,12,12,1,2,3,tens_bases_units_sides
10,1031,1031,21,21,2,1,3,tens_bases_units_sides
10,1032,1032,30,30,3,0,3,tens_bases_units_sides
10,1033,1033,30,30,3,0,3,tens_bases_units_sides
10,1034,1034,21,21,2,1,3,tens_bases_units_sides
10,1035,1035,21,21,2,1,3,tens_bases_units_sides
10,1036,1036,21,21,2,1,3,tens_bases_units_sides
10,1037,1037,12,12,1,2,3,tens_bases_units_sides
10,1038,1038,12,12,1,2,3,tens_bases_units_sides
10,1039,1039,21,21,2,1,3,tens_bases_units_sides
10,1040,1040,30,30,3,0,3,tens_bases_units_sides
10,1041,1041,12,12,1,2,3,tens_bases_units_sides
10,1042,1042,30,30,3,0,3,tens_bases_units_sides
10,1043,1043,12,12,1,2,3,tens_bases_units_sides
10,1044,1044,21,21,2,1,3,tens_bases_units_sides
10,1045,1045,30,30,3,0,3,tens_bases_units_sides
10,1046,1046,30,30,3,0,3,tens_bases_units_sides
10,1047,1047,21,21,2,1,3,tens_bases_units_sides
10,1048,1048,21,21,2,1,3,tens_bases_units_sides
10,1049,1049,21,21,2,1,3,tens_bases_units_sides
10,1050,1050,12,12,1,2,3,tens_bases_units_sides
10,1051,1051,30,30,3,0,3,tens_bases_units_sides
10,1052,1052,30,30,3,0,3,tens_bases_units_sides
10,1053,1053,30,30,3,0,3,tens_bases_units_sides
10,1054,1054,12,12,1,2,3,tens_bases_units_sides
10,1055,1055,12,12,1,2,3,tens_bases_units_sides
10,1056,1056,21,21,2,1,3,tens_bases_units_sides
10,1057,1057,30,30,3,0,3,tens_bases_units_sides
10,1058,1058,30,30,3,0,3,tens_bases_units_sides
10,1059,1059,21,21,2,1,3,tens_bases_units_sides
10,1060,1060,12,12,1,2,3,tens_bases_units_sides
10,1061,1061,30,30,3,0,3,tens_bases_units_sides
10,1062,1062,21,21,2,1,3,tens_bases_units_sides
10,1063,1063,12,12,1,2,3,tens_bases_units_sides
10,1064,1064,21,21,2,1,3,tens_bases_units_sides
10,1065,1065,30,30,3,0,3,tens_bases_units_sides
10,1066,1066,30,30,3,0,3,tens_bases_units_sides
10,1067,1067,12,12,1,2,3,tens_bases_units_sides
10,1068,1068,21,21,2,1,3,tens_bases_units_sides
10,1069,1069,12,12,1,2,3,tens_bases_units_sides
10,1070,1070,3,3,0,3,3,tens_bases_units_sides
10,1071,1071,30,30,3,0,3,tens_bases_units_sides
10,1072,1072,12,12,1,2,3,tens_bases_units_sides
10,1073,1073,21,21,2,1,3,tens_bases_units_sides
10,1074,1074,20,20,2,0,2,tens_bases_units_sides
10,1075,1075,21,21,2,1,3,tens_bases_units_sides
10,1076,1076,21,21,2,1,3,tens_bases_units_sides
10,1077,1077,21,21,2,1,3,tens_bases_units_sides
10,1078,1078,3,3,0,3,3,tens_bases_units_sides
10,1079,1079,30,30,3,0,3,tens_bases_units_sides
10,1080,1080,21,21,2,1,3,tens_bases_units_sides
10,1081,1081,3,3,0,3,3,tens_bases_units_sides
10,1082,1082,12,12,1,2,3,tens_bases_units_sides
10,1083,1083,30,30,3,0,3,tens_bases_units_sides
10,1084,1084,21,21,2,1,3,tens_bases_units_sides
10,1085,1085,21,21,2,1,3,tens_bases_units_sides
10,1086,1086,21,21,2,1,3,tens_bases_units_sides
10,1087,1087,21,21,2,1,3,tens_bases_units_sides
10,1088,1088,21,21,2,1,3,tens_bases_units_sides
10,1089,1089,21,21,2,1,3,tens_bases_units_sides
10,1090,1090,3,3,0,3,3,tens_bases_units_sides
10,1091,1091,3,3,0,3,3,tens_bases_units_sides
10,1092,1092,21,21,2,1,3,tens_bases_units_sides
10,1093,1093,21,21,2,1,3,tens_bases_units_sides
10,1094,1094,30,30,3,0,3,tens_bases_units_sides
10,1095,1095,21,21,2,1,3,tens_bases_units_sides
10,1096,1096,12,12,1,2,3,tens_bases_units_sides
10,1097,1097,12,12,1,2,3,tens_bases_units_sides
10,1098,1098,21,21,2,1,3,tens_bases_units_sides
10,1099,1099,30,30,3,0,3,tens_bases_units_sides
10,1100,1100,21,21,2,1,3,tens_bases_units_sides
10,1101,1101,21,21,2,1,3,tens_bases_units_sides
10,1102,1102,21,21,2,1,3,tens_bases_units_sides
10,1103,1103,12,12,1,2,3,tens_bases_units_sides
10,1104,1104,12,12,1,2,3,tens_bases_units_sides
10,1105,1105,3,3,0,3,3,tens_bases_units_sides
10,1106,1106,21,21,2,1,3,tens_bases_units_sides
10,1107,1107,30,30,3,0,3,tens_bases_units_sides
10,1108,1108,21,21,2,1,3,tens_bases_units_sides
10,1109,1109,21,21,2,1,3,tens_bases_units_sides
10,1110,1110,21,21,2,1,3,tens_bases_units_sides
10,1111,1111,3,3,0,3,3,tens_bases_units_sides
10,1112,1112,12,12,1,2,3,tens_bases_units_sides
10,1113,1113,21,21,2,1,3,tens_bases_units_sides
10,1114,1114,21,21,2,1,3,tens_bases_units_sides
10,1115,1115,12,12,1,2,3,tens_bases_units_sides
10,1116,1116,30,30,3,0,3,tens_bases_units_sides
10,1117,1117,30,30,3,0,3,tens_bases_units_sides
10,1118,1118,21,21,2,1,3,tens_bases_units_sides
10,1119,1119,21,21,2,1,3,tens_bases_units_sides
10,1120,1120,12,12,1,2,3,tens_bases_units_sides
10,1121,1121,10,10,1,0,1,tens_bases_units_sides
10,1122,1122,10,10,1,0,1,tens_bases_units_sides
10,1123,1123,1,1,0,1,1,tens_bases_units_sides
10,1124,1124,21,21,2,1,3,tens_bases_units_sides
10,1125,1125,30,30,3,0,3,tens_bases_units_sides
10,1126,1126,21,21,2,1,3,tens_bases_units_sides
10,1127,1127,21,21,2,1,3,tens_bases_units_sides
10,1128,1128,3,3,0,3,3,tens_bases_units_sides
10,1129,1129,21,21,2,1,3,tens_bases_units_sides
10,1130,1130,21,21,2,1,3,tens_bases_units_sides
10,1131,1131,21,21,2,1,3,tens_bases_units_sides
10,1132,1132,21,21,2,1,3,tens_bases_units_sides
10,1133,1133,21,21,2,1,3,tens_bases_units_sides
10,1134,1134,21,21,2,1,3,tens_bases_units_sides
10,1135,1135,12,12,1,2,3,tens_bases_units_sides
10,1136,1136,21,21,2,1,3,tens_bases_units_sides
10,1137,1137,12,12,1,2,3,tens_bases_units_sides
10,1138,1138,21,21,2,1,3,tens_bases_units_sides
10,1139,1139,21,21,2,1,3,tens_bases_units_sides
10,1140,1140,30,30,3,0,3,tens_bases_units_sides
10,1141,1141,30,30,3,0,3,tens_bases_units_sides
10,1142,1142,30,30,3,0,3,tens_bases_units_sides
10,1143,1143,12,12,1,2,3,tens_bases_units_sides
10,1144,1144,21,21,2,1,3,tens_bases_units_sides
10,1145,1145,30,30,3,0,3,tens_bases_units_sides
10,1146,1146,3,3,0,3,3,tens_bases_units_sides
10,1147,1147,3,3,0,3,3,tens_bases_units_sides
10,1148,1148,30,30,3,0,3,tens_bases_units_sides
10,1149,1149,21,21,2,1,3,tens_bases_units_sides
10,1150,1150,30,30,3,0,3,tens_bases_units_sides
10,1151,1151,30,30,3,0,3,tens_bases_units_sides
10,1152,1152,30,30,3,0,3,tens_bases_units_sides
10,1153,1153,21,21,2,1,3,tens_bases_units_sides
10,1154,1154,21,21,2,1,3,tens_bases_units_sides
10,1155,1155,30,30,3,0,3,tens_bases_units_sides
10,1156,1156,21,21,2,1,3,tens_bases_units_sides
10,1157,1157,30,30,3,0,3,tens_bases_units_sides
10,1158,1158,30,30,3,0,3,tens_bases_units_sides
10,1159,1159,3,3,0,3,3,tens_bases_units_sides
10,1160,1160,12,12,1,2,3,tens_bases_units_sides
10,1161,1161,21,21,2,1,3,tens_bases_units_sides
10,1162,1162,21,21,2,1,3,tens_bases_units_sides
10,1163,1163,21,21,2,1,3,tens_bases_units_sides
10,1164,1164,21,21,2,1,3,tens_bases_units_sides
10,1165,1165,21,21,2,1,3,tens_bases_units_sides
10,1166,1166,30,30,3,0,3,tens_bases_units_sides
10,1167,1167,30,30,3,0,3,tens_bases_units_sides
10,1168,1168,30,30,3,0,3,tens_bases_units_sides
10,1169,1169,12,12,1,2,3,tens_bases_units_sides
10,1170,1170,12,12,1,2,3,tens_bases_units_sides
10,1171,1171,21,21,2,1,3,tens_bases_units_sides
10,1172,1172,21,21,2,1,3,tens_bases_units_sides
10,1173,1173,3,3,0,3,3,tens_bases_units_sides
10,1174,1174,21,21,2,1,3,tens_bases_units_sides
10,1175,1175,21,21,2,1,3,tens_bases_units_sides
10,1176,1176,20,20,2,0,2,tens_bases_units_sides
10,1177,1177,11,11,1,1,2,tens_bases_units_sides
10,1178,1178,20,20,2,0,2,tens_bases_units_sides
10,1179,1179,11,11,1,1,2,tens_bases_units_sides
10,1180,1180,21,21,2,1,3,tens_bases_units_sides
10,1181,1181,12,12,1,2,3,tens_bases_units_sides
10,1182,1182,21,21,2,1,3,tens_bases_units_sides
10,1183,1183,30,30,3,0,3,tens_bases_units_sides
10,1184,1184,3,3,0,3,3,tens_bases_units_sides
10,1185,1185,30,30,3,0,3,tens_bases_units_sides
10,1186,1186,21,21,2,1,3,tens_bases_units_sides
10,1187,1187,30,30,3,0,3,tens_bases_units_sides
10,1188,1188,30,30,3,0,3,tens_bases_units_sides
10,1189,1189,30,30,3,0,3,tens_bases_units_sides
10,1190,1190,30,30,3,0,3,tens_bases_units_sides
10,1191,1191,21,21,2,1,3,tens_bases_units_sides
10,1192,1192,30,30,3,0,3,tens_bases_units_sides
10,1193,1193,30,30,3,0,3,tens_bases_units_sides
10,1194,1194,21,21,2,1,3,tens_bases_units_sides
10,1195,1195,21,21,2,1,3,tens_bases_units_sides
10,1196,1196,12,12,1,2,3,tens_bases_units_sides
10,1197,1197,12,12,1,2,3,tens_bases_units_sides
10,1198,1198,21,21,2,1,3,tens_bases_units_sides
10,1199,1199,12,12,1,2,3,tens_bases_units_sides
10,1200,1200,21,21,2,1,3,tens_bases_units_sides
10,1201,1201,21,21,2,1,3,tens_bases_units_sides
10,1202,1202,12,12,1,2,3,tens_bases_units_sides
10,1203,1203,21,21,2,1,3,tens_bases_units_sides
10,1204,1204,21,21,2,1,3,tens_bases_units_sides
10,1205,1205,12,12,1,2,3,tens_bases_units_sides
10,1206,1206,21,21,2,1,3,tens_bases_units_sides
10,1207,1207,12,12,1,2,3,tens_bases_units_sides
10,1208,1208,30,30,3,0,3,tens_bases_units_sides
10,1209,1209,12,12,1,2,3,tens_bases_units_sides
10,1210,1210,30,30,3,0,3,tens_bases_units_sides
10,1211,1211,30,30,3,0,3,tens_bases_units_sides
10,1212,1212,30,30,3,0,3,tens_bases_units_sides
10,1213,1213,20,20,2,0,2,tens_bases_units_sides
10,1214,1214,11,11,1,1,2,tens_bases_units_sides
10,1215,1215,11,11,1,1,2,tens_bases_units_sides
10,1216,1216,21,21,2,1,3,tens_bases_units_sides
10,1217,1217,21,21,2,1,3,tens_bases_units_sides
10,1218,1218,21,21,2,1,3,tens_bases_units_sides
10,1219,1219,30,30,3,0,3,tens_bases_units_sides
10,1220,1220,21,21,2,1,3,tens_bases_units_sides
10,1221,1221,30,30,3,0,3,tens_bases_units_sides
10,1222,1222,30,30,3,0,3,tens_bases_units_sides
10,1223,1223,21,21,2,1,3,tens_bases_units_sides
10,1224,1224,21,21,2,1,3,tens_bases_units_sides
10,1225,1225,21,21,2,1,3,tens_bases_units_sides
10,1226,1226,21,21,2,1,3,tens_bases_units_sides
10,1227,1227,21,21,2,1,3,tens_bases_units_sides
10,1228,1228,12,12,1,2,3,tens_bases_units_sides
10,1229,1229,21,21,2,1,3,tens_bases_units_sides
10,1230,1230,21,21,2,1,3,tens_bases_units_sides
10,1231,1231,30,30,3,0,3,tens_bases_units_sides
10,1232,1232,21,21,2,1,3,tens_bases_units_sides
10,1233,1233,12,12,1,2,3,tens_bases_units_sides
10,1234,1234,20,20,2,0,2,tens_bases_units_sides
10,1235,1235,11,11,1,1,2,tens_bases_units_sides
10,1236,1236,21,21,2,1,3,tens_bases_units_sides
10,1237,1237,30,30,3,0,3,tens_bases_units_sides
10,1238,1238,12,12,1,2,3,tens_bases_units_sides
10,1239,1239,3,3,0,3,3,tens_bases_units_sides
10,1240,1240,21,21,2,1,3,tens_bases_units_sides
10,1241,1241,21,21,2,1,3,tens_bases_units_sides
10,1242,1242,30,30,3,0,3,tens_bases_units_sides
10,1243,1243,12,12,1,2,3,tens_bases_units_sides
10,1244,1244,30,30,3,0,3,tens_bases_units_sides
10,1245,1245,21,21,2,1,3,tens_bases_units_sides
10,1246,1246,21,21,2,1,3,tens_bases_units_sides
10,1247,1247,30,30,3,0,3,tens_bases_units_sides
10,1248,1248,21,21,2,1,3,tens_bases_units_sides
10,1249,1249,12,12,1,2,3,tens_bases_units_sides
10,1250,1250,12,12,1,2,3,tens_bases_units_sides
10,1251,1251,12,12,1,2,3,tens_bases_units_sides
10,1252,1252,12,12,1,2,3,tens_bases_units_sides
10,1253,1253,21,21,2,1,3,tens_bases_units_sides
10,1254,1254,21,21,2,1,3,tens_bases_units_sides
10,1255,1255,21,21,2,1,3,tens_bases_units_sides
10,1256,1256,12,12,1,2,3,tens_bases_units_sides
10,1257,1257,30,30,3,0,3,tens_bases_units_sides
10,1258,1258,21,21,2,1,3,tens_bases_units_sides
10,1259,1259,21,21,2,1,3,tens_bases_units_sides
10,1260,1260,3,3,0,3,3,tens_bases_units_sides
10,1261,1261,21,21,2,1,3,tens_bases_units_sides
10,1262,1262,12,12,1,2,3,tens_bases_units_sides
10,1263,1263,30,30,3,0,3,tens_bases_units_sides
10,1264,1264,12,12,1,2,3,tens_bases_units_sides
10,1265,1265,21,21,2,1,3,tens_bases_units_sides
10,1266,1266,21,21,2,1,3,tens_bases_units_sides
10,1267,1267,21,21,2,1,3,tens_bases_units_sides
10,1268,1268,21,21,2,1,3,tens_bases_units_sides
10,1269,1269,11,11,1,1,2,tens_bases_units_sides
10,1270,1270,30,30,3,0,3,tens_bases_units_sides
10,1271,1271,21,21,2,1,3,tens_bases_units_sides
10,1272,1272,12,12,1,2,3,tens_bases_units_sides
10,1273,1273,30,30,3,0,3,tens_bases_units_sides
10,1274,1274,12,12,1,2,3,tens_bases_units_sides
10,1275,1275,21,21,2,1,3,tens_bases_units_sides
10,1276,1276,12,12,1,2,3,tens_bases_units_sides
10,1277,1277,30,30,3,0,3,tens_bases_units_sides
10,1278,1278,30,30,3,0,3,tens_bases_units_sides
10,1279,1279,21,21,2,1,3,tens_bases_units_sides
10,1280,1280,21,21,2,1,3,tens_bases_units_sides
10,1281,1281,30,30,3,0,3,tens_bases_units_sides
10,1282,1282,30,30,3,0,3,tens_bases_units_sides
10,1283,1283,30,30,3,0,3,tens_bases_units_sides
10,1284,1284,30,30,3,0,3,tens_bases_units_sides
10,1285,1285,12,12,1,2,3,tens_bases_units_sides
10,1286,1286,21,21,2,1,3,tens_bases_units_sides
10,1287,1287,30,30,3,0,3,tens_bases_units_sides
10,1288,1288,21,21,2,1,3,tens_bases_units_sides
10,1289,1289,11,11,1,1,2,tens_bases_units_sides
10,1290,1290,20,20,2,0,2,tens_bases_units_sides
10,1291,1291,12,12,1,2,3,tens_bases_units_sides
10,1292,1292,21,21,2,1,3,tens_bases_units_sides
10,1293,1293,12,12,1,2,3,tens_bases_units_sides
10,1294,1294,30,30,3,0,3,tens_bases_units_sides
10,1295,1295,3,3,0,3,3,tens_bases_units_sides
10,1296,1296,21,21,2,1,3,tens_bases_units_sides
10,1297,1297,21,21,2,1,3,tens_bases_units_sides
10,1298,1298,3,3,0,3,3,tens_bases_units_sides
10,1299,1299,21,21,2,1,3,tens_bases_units_sides
10,1300,1300,12,12,1,2,3,tens_bases_units_sides
10,1301,1301,21,21,2,1,3,tens_bases_units_sides
10,1302,1302,30,30,3,0,3,tens_bases_units_sides
10,1303,1303,21,21,2,1,3,tens_bases_units_sides
10,1304,1304,30,30,3,0,3,tens_bases_units_sides
10,1305,1305,30,30,3,0,3,tens_bases_units_sides
10,1306,1306,12,12,1,2,3,tens_bases_units_sides
10,1307,1307,21,21,2,1,3,tens_bases_units_sides
10,1308,1308,12,12,1,2,3,tens_bases_units_sides
10,1309,1309,3,3,0,3,3,tens_bases_units_sides
10,1310,1310,21,21,2,1,3,tens_bases_units_sides
10,1311,1311,30,30,3,0,3,tens_bases_units_sides
10,1312,1312,21,21,2,1,3,tens_bases_units_sides
10,1313,1313,21,21,2,1,3,tens_bases_units_sides
10,1314,1314,30,30,3,0,3,tens_bases_units_sides
10,1315,1315,30,30,3,0,3,tens_bases_units_sides
10,1316,1316,21,21,2,1,3,tens_bases_units_sides
10,1317,1317,21,21,2,1,3,tens_bases_units_sides
10,1318,1318,21,21,2,1,3,tens_bases_units_sides
10,1319,1319,21,21,2,1,3,tens_bases_units_sides
10,1320,1320,21,21,2,1,3,tens_bases_units_sides
10,1321,1321,12,12,1,2,3,tens_bases_units_sides
10,1322,1322,11,11,1,1,2,tens_bases_units_sides
10,1323,1323,11,11,1,1,2,tens_bases_units_sides
10,1324,1324,11,11,1,1,2,tens_bases_units_sides
10,1325,1325,11,11,1,1,2,tens_bases_units_sides
10,1326,1326,2,2,0,2,2,tens_bases_units_sides
10,1327,1327,2,2,0,2,2,tens_bases_units_sides
10,1328,1328,20,20,2,0,2,tens_bases_units_sides
10,1329,1329,20,20,2,0,2,tens_bases_units_sides
10,1330,1330,11,11,1,1,2,tens_bases_units_sides
10,1331,1331,12,12,1,2,3,tens_bases_units_sides
10,1332,1332,21,21,2,1,3,tens_bases_units_sides
10,1333,1333,21,21,2,1,3,tens_bases_units_sides
10,1334,1334,21,21,2,1,3,tens_bases_units_sides
10,1335,1335,30,30,3,0,3,tens_bases_units_sides
10,1336,1336,21,21,2,1,3,tens_bases_units_sides
10,1337,1337,21,21,2,1,3,tens_bases_units_sides
10,1338,1338,21,21,2,1,3,tens_bases_units_sides
10,1339,1339,12,12,1,2,3,tens_bases_units_sides
10,1340,1340,30,30,3,0,3,tens_bases_units_sides
10,1341,1341,3,3,0,3,3,tens_bases_units_sides
10,1342,1342,12,12,1,2,3,tens_bases_units_sides
10,1343,1343,12,12,1,2,3,tens_bases_units_sides
10,1344,1344,30,30,3,0,3,tens_bases_units_sides
10,1345,1345,21,21,2,1,3,tens_bases_units_sides
10,1346,1346,21,21,2,1,3,tens_bases_units_sides
10,1347,1347,21,21,2,1,3,tens_bases_units_sides
10,1348,1348,21,21,2,1,3,tens_bases_units_sides
10,1349,1349,21,21,2,1,3,tens_bases_units_sides
10,1350,1350,30,30,3,0,3,tens_bases_units_sides
10,1351,1351,30,30,3,0,3,tens_bases_units_sides
10,1352,1352,21,21,2,1,3,tens_bases_units_sides
10,1353,1353,30,30,3,0,3,tens_bases_units_sides
10,1354,1354,30,30,3,0,3,tens_bases_units_sides
10,1355,1355,12,12,1,2,3,tens_bases_units_sides
10,1356,1356,21,21,2,1,3,tens_bases_units_sides
10,1357,1357,30,30,3,0,3,tens_bases_units_sides
10,1358,1358,21,21,2,1,3,tens_bases_units_sides
10,1359,1359,30,30,3,0,3,tens_bases_units_sides
10,1360,1360,12,12,1,2,3,tens_bases_units_sides
10,1361,1361,30,30,3,0,3,tens_bases_units_sides
10,1362,1362,12,12,1,2,3,tens_bases_units_sides
10,1363,1363,21,21,2,1,3,tens_bases_units_sides
10,1364,1364,21,21,2,1,3,tens_bases_units_sides
10,1365,1365,30,30,3,0,3,tens_bases_units_sides
10,1366,1366,21,21,2,1,3,tens_bases_units_sides
10,1367,1367,21,21,2,1,3,tens_bases_units_sides
10,1368,1368,30,30,3,0,3,tens_bases_units_sides
10,1369,1369,21,21,2,1,3,tens_bases_units_sides
10,1370,1370,30,30,3,0,3,tens_bases_units_sides
10,1371,1371,30,30,3,0,3,tens_bases_units_sides
10,1372,1372,21,21,2,1,3,tens_bases_units_sides
10,1373,1373,21,21,2,1,3,tens_bases_units_sides
10,1374,1374,21,21,2,1,3,tens_bases_units_sides
10,1375,1375,30,30,3,0,3,tens_bases_units_sides
10,1376,1376,21,21,2,1,3,tens_bases_units_sides
10,1377,1377,21,21,2,1,3,tens_bases_units_sides
10,1378,1378,12,12,1,2,3,tens_bases_units_sides
10,1379,1379,30,30,3,0,3,tens_bases_units_sides
10,1380,1380,30,30,3,0,3,tens_bases_units_sides
10,1381,1381,21,21,2,1,3,tens_bases_units_sides
10,1382,1382,30,30,3,0,3,tens_bases_units_sides
10,1383,1383,12,12,1,2,3,tens_bases_units_sides
10,1384,1384,12,12,1,2,3,tens_bases_units_sides
10,1385,1385,12,12,1,2,3,tens_bases_units_sides
10,1386,1386,21,21,2,1,3,tens_bases_units_sides
10,1387,1387,20,20,2,0,2,tens_bases_units_sides
10,1388,1388,30,30,3,0,3,tens_bases_units_sides
10,1389,1389,30,30,3,0,3,tens_bases_units_sides
10,1390,1390,30,30,3,0,3,tens_bases_units_sides
10,1391,1391,12,12,1,2,3,tens_bases_units_sides
10,1392,1392,21,21,2,1,3,tens_bases_units_sides
10,1393,1393,21,21,2,1,3,tens_bases_units_sides
10,1394,1394,21,21,2,1,3,tens_bases_units_sides
10,1395,1395,21,21,2,1,3,tens_bases_units_sides
10,1396,1396,21,21,2,1,3,tens_bases_units_sides
10,1397,1397,12,12,1,2,3,tens_bases_units_sides
10,1398,1398,30,30,3,0,3,tens_bases_units_sides
10,1399,1399,30,30,3,0,3,tens_bases_units_sides
10,1400,1400,12,12,1,2,3,tens_bases_units_sides
10,1401,1401,21,21,2,1,3,tens_bases_units_sides
10,1402,1402,21,21,2,1,3,tens_bases_units_sides
10,1403,1403,21,21,2,1,3,tens_bases_units_sides
10,1404,1404,21,21,2,1,3,tens_bases_units_sides
10,1405,1405,30,30,3,0,3,tens_bases_units_sides
10,1406,1406,21,21,2,1,3,tens_bases_units_sides
10,1407,1407,21,21,2,1,3,tens_bases_units_sides
10,1408,1408,12,12,1,2,3,tens_bases_units_sides
10,1409,1409,21,21,2,1,3,tens_bases_units_sides
10,1410,1410,30,30,3,0,3,tens_bases_units_sides
10,1411,1411,30,30,3,0,3,tens_bases_units_sides
10,1412,1412,12,12,1,2,3,tens_bases_units_sides
10,1413,1413,21,21,2,1,3,tens_bases_units_sides
10,1414,1414,12,12,1,2,3,tens_bases_units_sides
10,1415,1415,30,30,3,0,3,tens_bases_units_sides
10,1416,1416,12,12,1,2,3,tens_bases_units_sides
10,1417,1417,30,30,3,0,3,tens_bases_units_sides
10,1418,1418,21,21,2,1,3,tens_bases_units_sides
10,1419,1419,12,12,1,2,3,tens_bases_units_sides
10,1420,1420,30,30,3,0,3,tens_bases_units_sides
10,1421,1421,21,21,2,1,3,tens_bases_units_sides
10,1422,1422,30,30,3,0,3,tens_bases_units_sides
10,1423,1423,21,21,2,1,3,tens_bases_units_sides
10,1424,1424,21,21,2,1,3,tens_bases_units_sides
10,1425,1425,30,30,3,0,3,tens_bases_units_sides
10,1426,1426,30,30,3,0,3,tens_bases_units_sides
10,1427,1427,21,21,2,1,3,tens_bases_units_sides
10,1428,1428,21,21,2,1,3,tens_bases_units_sides
10,1429,1429,21,21,2,1,3,tens_bases_units_sides
10,1430,1430,21,21,2,1,3,tens_bases_units_sides
10,1431,1431,30,30,3,0,3,tens_bases_units_sides
10,1432,1432,30,30,3,0,3,tens_bases_units_sides
10,1433,1433,21,21,2,1,3,tens_bases_units_sides
10,1434,1434,21,21,2,1,3,tens_bases_units_sides
10,1435,1435,30,30,3,0,3,tens_bases_units_sides
10,1436,1436,21,21,2,1,3,tens_bases_units_sides
10,1437,1437,21,21,2,1,3,tens_bases_units_sides
10,1438,1438,21,21,2,1,3,tens_bases_units_sides
10,1439,1439,30,30,3,0,3,tens_bases_units_sides
10,1440,1440,21,21,2,1,3,tens_bases_units_sides
10,1441,1441,3,3,0,3,3,tens_bases_units_sides
10,1442,1442,21,21,2,1,3,tens_bases_units_sides
10,1443,1443,21,21,2,1,3,tens_bases_units_sides
10,1444,1444,21,21,2,1,3,tens_bases_units_sides
10,1445,1445,20,20,2,0,2,tens_bases_units_sides
10,1446,1446,20,20,2,0,2,tens_bases_units_sides
10,1447,1447,20,20,2,0,2,tens_bases_units_sides
10,1448,1448,30,30,3,0,3,tens_bases_units_sides
10,1449,1449,12,12,1,2,3,tens_bases_units_sides
10,1450,1450,3,3,0,3,3,tens_bases_units_sides
10,1451,1451,12,12,1,2,3,tens_bases_units_sides
10,1452,1452,12,12,1,2,3,tens_bases_units_sides
10,1453,1453,30,30,3,0,3,tens_bases_units_sides
10,1454,1454,21,21,2,1,3,tens_bases_units_sides
10,1455,1455,30,30,3,0,3,tens_bases_units_sides
10,1456,1456,21,21,2,1,3,tens_bases_units_sides
10,1457,1457,21,21,2,1,3,tens_bases_units_sides
10,1458,1458,21,21,2,1,3,tens_bases_units_sides
10,1459,1459,21,21,2,1,3,tens_bases_units_sides
10,1460,1460,21,21,2,1,3,tens_bases_units_sides
10,1461,1461,20,20,2,0,2,tens_bases_units_sides
10,1462,1462,12,12,1,2,3,tens_bases_units_sides
10,1463,1463,12,12,1,2,3,tens_bases_units_sides
10,1464,1464,12,12,1,2,3,tens_bases_units_sides
10,1465,1465,12,12,1,2,3,tens_bases_units_sides
10,1466,1466,30,30,3,0,3,tens_bases_units_sides
10,1467,1467,12,12,1,2,3,tens_bases_units_sides
10,1468,1468,30,30,3,0,3,tens_bases_units_sides
10,1469,1469,12,12,1,2,3,tens_bases_units_sides
10,1470,1470,21,21,2,1,3,tens_bases_units_sides
10,1471,1471,12,12,1,2,3,tens_bases_units_sides
10,1472,1472,21,21,2,1,3,tens_bases_units_sides
10,1473,1473,21,21,2,1,3,tens_bases_units_sides
10,1474,1474,30,30,3,0,3,tens_bases_units_sides
10,1475,1475,3,3,0,3,3,tens_bases_units_sides
10,1476,1476,21,21,2,1,3,tens_bases_units_sides
10,1477,1477,12,12,1,2,3,tens_bases_units_sides
10,1478,1478,30,30,3,0,3,tens_bases_units_sides
10,1479,1479,12,12,1,2,3,tens_bases_units_sides
10,1480,1480,12,12,1,2,3,tens_bases_units_sides
10,1481,1481,30,30,3,0,3,tens_bases_units_sides
10,1482,1482,30,30,3,0,3,tens_bases_units_sides
10,1483,1483,21,21,2,1,3,tens_bases_units_sides
10,1484,1484,12,12,1,2,3,tens_bases_units_sides
10,1485,1485,30,30,3,0,3,tens_bases_units_sides
10,1486,1486,30,30,3,0,3,tens_bases_units_sides
10,1487,1487,21,21,2,1,3,tens_bases_units_sides
10,1488,1488,21,21,2,1,3,tens_bases_units_sides
10,1489,1489,21,21,2,1,3,tens_bases_units_sides
10,1490,1490,12,12,1,2,3,tens_bases_units_sides
10,1491,1491,30,30,3,0,3,tens_bases_units_sides
10,1492,1492,21,21,2,1,3,tens_bases_units_sides
10,1493,1493,21,21,2,1,3,tens_bases_units_sides
10,1494,1494,21,21,2,1,3,tens_bases_units_sides
10,1495,1495,21,21,2,1,3,tens_bases_units_sides
10,1496,1496,30,30,3,0,3,tens_bases_units_sides
10,1497,1497,12,12,1,2,3,tens_bases_units_sides
10,1498,1498,12,12,1,2,3,tens_bases_units_sides
10,1499,1499,21,21,2,1,3,tens_bases_units_sides
10,1500,1500,30,30,3,0,3,tens_bases_units_sides
10,1501,1501,21,21,2,1,3,tens_bases_units_sides
10,1502,1502,21,21,2,1,3,tens_bases_units_sides
10,1503,1503,30,30,3,0,3,tens_bases_units_sides
10,1504,1504,30,30,3,0,3,tens_bases_units_sides
10,1505,1505,3,3,0,3,3,tens_bases_units_sides
10,1506,1506,3,3,0,3,3,tens_bases_units_sides
10,1507,1507,30,30,3,0,3,tens_bases_units_sides
10,1508,1508,21,21,2,1,3,tens_bases_units_sides
10,1509,1509,30,30,3,0,3,tens_bases_units_sides
10,1510,1510,30,30,3,0,3,tens_bases_units_sides
10,1511,1511,21,21,2,1,3,tens_bases_units_sides
10,1512,1512,12,12,1,2,3,tens_bases_units_sides
10,1513,1513,30,30,3,0,3,tens_bases_units_sides
10,1514,1514,21,21,2,1,3,tens_bases_units_sides
10,1515,1515,21,21,2,1,3,tens_bases_units_sides
10,1516,1516,30,30,3,0,3,tens_bases_units_sides
10,1517,1517,21,21,2,1,3,tens_bases_units_sides
10,1518,1518,21,21,2,1,3,tens_bases_units_sides
10,1519,1519,21,21,2,1,3,tens_bases_units_sides
10,1520,1520,21,21,2,1,3,tens_bases_units_sides
10,1521,1521,30,30,3,0,3,tens_bases_units_sides
10,1522,1522,21,21,2,1,3,tens_bases_units_sides
10,1523,1523,21,21,2,1,3,tens_bases_units_sides
10,1524,1524,30,30,3,0,3,tens_bases_units_sides
10,1525,1525,11,11,1,1,2,tens_bases_units_sides
10,1526,1526,20,20,2,0,2,tens_bases_units_sides
10,1527,1527,30,30,3,0,3,tens_bases_units_sides
10,1528,1528,21,21,2,1,3,tens_bases_units_sides
10,1529,1529,12,12,1,2,3,tens_bases_units_sides
10,1530,1530,21,21,2,1,3,tens_bases_units_sides
10,1531,1531,30,30,3,0,3,tens_bases_units_sides
10,1532,1532,12,12,1,2,3,tens_bases_units_sides
10,1533,1533,21,21,2,1,3,tens_bases_units_sides
10,1534,1534,30,30,3,0,3,tens_bases_units_sides
10,1535,1535,30,30,3,0,3,tens_bases_units_sides
10,1536,1536,30,30,3,0,3,tens_bases_units_sides
10,1537,1537,21,21,2,1,3,tens_bases_units_sides
10,1538,1538,30,30,3,0,3,tens_bases_units_sides
10,1539,1539,30,30,3,0,3,tens_bases_units_sides
10,1540,1540,30,30,3,0,3,tens_bases_units_sides
10,1541,1541,21,21,2,1,3,tens_bases_units_sides
10,1542,1542,12,12,1,2,3,tens_bases_units_sides
10,1543,1543,30,30,3,0,3,tens_bases_units_sides
10,1544,1544,21,21,2,1,3,tens_bases_units_sides
10,1545,1545,30,30,3,0,3,tens_bases_units_sides
10,1546,1546,20,20,2,0,2,tens_bases_units_sides
10,1547,1547,11,11,1,1,2,tens_bases_units_sides
10,1548,1548,30,30,3,0,3,tens_bases_units_sides
10,1549,1549,21,21,2,1,3,tens_bases_units_sides
10,1550,1550,21,21,2,1,3,tens_bases_units_sides
10,1551,1551,21,21,2,1,3,tens_bases_units_sides
10,1552,1552,21,21,2,1,3,tens_bases_units_sides
10,1553,1553,21,21,2,1,3,tens_bases_units_sides
10,1554,1554,30,30,3,0,3,tens_bases_units_sides
10,1555,1555,21,21,2,1,3,tens_bases_units_sides
10,1556,1556,21,21,2,1,3,tens_bases_units_sides
10,1557,1557,21,21,2,1,3,tens_bases_units_sides
10,1558,1558,21,21,2,1,3,tens_bases_units_sides
10,1559,1559,30,30,3,0,3,tens_bases_units_sides
10,1560,1560,21,21,2,1,3,tens_bases_units_sides
10,1561,1561,21,21,2,1,3,tens_bases_units_sides
10,1562,1562,30,30,3,0,3,tens_bases_units_sides
10,1563,1563,12,12,1,2,3,tens_bases_units_sides
10,1564,1564,12,12,1,2,3,tens_bases_units_sides
10,1565,1565,21,21,2,1,3,tens_bases_units_sides
10,1566,1566,30,30,3,0,3,tens_bases_units_sides
10,1567,1567,12,12,1,2,3,tens_bases_units_sides
10,1568,1568,30,30,3,0,3,tens_bases_units_sides
10,1569,1569,12,12,1,2,3,tens_bases_units_sides
10,1570,1570,30,30,3,0,3,tens_bases_units_sides
10,1571,1571,21,21,2,1,3,tens_bases_units_sides
10,1572,1572,20,20,2,0,2,tens_bases_units_sides
10,1573,1573,12,12,1,2,3,tens_bases_units_sides
10,1574,1574,30,30,3,0,3,tens_bases_units_sides
10,1575,1575,21,21,2,1,3,tens_bases_units_sides
10,1576,1576,21,21,2,1,3,tens_bases_units_sides
10,1577,1577,21,21,2,1,3,tens_bases_units_sides
10,1578,1578,30,30,3,0,3,tens_bases_units_sides
10,1579,1579,30,30,3,0,3,tens_bases_units_sides
10,1580,1580,30,30,3,0,3,tens_bases_units_sides
10,1581,1581,12,12,1,2,3,tens_bases_units_sides
10,1582,1582,21,21,2,1,3,tens_bases_units_sides
10,1583,1583,30,30,3,0,3,tens_bases_units_sides
10,1584,1584,21,21,2,1,3,tens_bases_units_sides
10,1585,1585,21,21,2,1,3,tens_bases_units_sides
10,1586,1586,21,21,2,1,3,tens_bases_units_sides
10,1587,1587,30,30,3,0,3,tens_bases_units_sides
10,1588,1588,21,21,2,1,3,tens_bases_units_sides
10,1589,1589,30,30,3,0,3,tens_bases_units_sides
10,1590,1590,21,21,2,1,3,tens_bases_units_sides
10,1591,1591,21,21,2,1,3,tens_bases_units_sides
10,1592,1592,3,3,0,3,3,tens_bases_units_sides
10,1593,1593,21,21,2,1,3,tens_bases_units_sides
10,1594,1594,21,21,2,1,3,tens_bases_units_sides
10,1595,1595,30,30,3,0,3,tens_bases_units_sides
10,1596,1596,30,30,3,0,3,tens_bases_units_sides
10,1597,1597,21,21,2,1,3,tens_bases_units_sides
10,1598,1598,21,21,2,1,3,tens_bases_units_sides
10,1599,1599,21,21,2,1,3,tens_bases_units_sides
10,1600,1600,21,21,2,1,3,tens_bases_units_sides
10,1601,1601,30,30,3,0,3,tens_bases_units_sides
10,1602,1602,21,21,2,1,3,tens_bases_units_sides
10,1603,1603,12,12,1,2,3,tens_bases_units_sides
10,1604,1604,12,12,1,2,3,tens_bases_units_sides
10,1605,1605,30,30,3,0,3,tens_bases_units_sides
10,1606,1606,21,21,2,1,3,tens_bases_units_sides
10,1607,1607,21,21,2,1,3,tens_bases_units_sides
10,1608,1608,30,30,3,0,3,tens_bases_units_sides
10,1609,1609,30,30,3,0,3,tens_bases_units_sides
10,1610,1610,30,30,3,0,3,tens_bases_units_sides
10,1611,1611,21,21,2,1,3,tens_bases_units_sides
10,1612,1612,21,21,2,1,3,tens_bases_units_sides
10,1613,1613,30,30,3,0,3,tens_bases_units_sides
10,1614,1614,12,12,1,2,3,tens_bases_units_sides
10,1615,1615,21,21,2,1,3,tens_bases_units_sides
10,1616,1616,12,12,1,2,3,tens_bases_units_sides
10,1617,1617,30,30,3,0,3,tens_bases_units_sides
10,1618,1618,30,30,3,0,3,tens_bases_units_sides
10,1619,1619,30,30,3,0,3,tens_bases_units_sides
10,1620,1620,12,12,1,2,3,tens_bases_units_sides
10,1621,1621,30,30,3,0,3,tens_bases_units_sides
10,1622,1622,21,21,2,1,3,tens_bases_units_sides
10,1623,1623,30,30,3,0,3,tens_bases_units_sides
10,1624,1624,30,30,3,0,3,tens_bases_units_sides
10,1625,1625,30,30,3,0,3,tens_bases_units_sides
10,1626,1626,30,30,3,0,3,tens_bases_units_sides
10,1627,1627,12,12,1,2,3,tens_bases_units_sides
10,1628,1628,30,30,3,0,3,tens_bases_units_sides
10,1629,1629,21,21,2,1,3,tens_bases_units_sides
10,1630,1630,21,21,2,1,3,tens_bases_units_sides
10,1631,1631,21,21,2,1,3,tens_bases_units_sides
10,1632,1632,30,30,3,0,3,tens_bases_units_sides
10,1633,1633,30,30,3,0,3,tens_bases_units_sides
10,1634,1634,21,21,2,1,3,tens_bases_units_sides
10,1635,1635,21,21,2,1,3,tens_bases_units_sides
10,1636,1636,21,21,2,1,3,tens_bases_units_sides
10,1637,1637,30,30,3,0,3,tens_bases_units_sides
10,1638,1638,21,21,2,1,3,tens_bases_units_sides
10,1639,1639,12,12,1,2,3,tens_bases_units_sides
10,1640,1640,12,12,1,2,3,tens_bases_units_sides
10,1641,1641,21,21,2,1,3,tens_bases_units_sides
10,1642,1642,30,30,3,0,3,tens_bases_units_sides
10,1643,1643,21,21,2,1,3,tens_bases_units_sides
10,1644,1644,12,12,1,2,3,tens_bases_units_sides
10,1645,1645,21,21,2,1,3,tens_bases_units_sides
10,1646,1646,2,2,0,2,2,tens_bases_units_sides
10,1647,1647,12,12,1,2,3,tens_bases_units_sides
10,1648,1648,30,30,3,0,3,tens_bases_units_sides
10,1649,1649,21,21,2,1,3,tens_bases_units_sides
10,1650,1650,30,30,3,0,3,tens_bases_units_sides
10,1651,1651,30,30,3,0,3,tens_bases_units_sides
10,1652,1652,30,30,3,0,3,tens_bases_units_sides
10,1653,1653,21,21,2,1,3,tens_bases_units_sides
10,1654,1654,30,30,3,0,3,tens_bases_units_sides
10,1655,1655,12,12,1,2,3,tens_bases_units_sides
10,1656,1656,30,30,3,0,3,tens_bases_units_sides
10,1657,1657,30,30,3,0,3,tens_bases_units_sides
10,1658,1658,21,21,2,1,3,tens_bases_units_sides
10,1659,1659,30,30,3,0,3,tens_bases_units_sides
10,1660,1660,21,21,2,1,3,tens_bases_units_sides
10,1661,1661,21,21,2,1,3,tens_bases_units_sides
10,1662,1662,21,21,2,1,3,tens_bases_units_sides
10,1663,1663,21,21,2,1,3,tens_bases_units_sides
10,1664,1664,21,21,2,1,3,tens_bases_units_sides
10,1665,1665,21,21,2,1,3,tens_bases_units_sides
10,1666,1666,30,30,3,0,3,tens_bases_units_sides
10,1667,1667,21,21,2,1,3,tens_bases_units_sides
10,1668,1668,30,30,3,0,3,tens_bases_units_sides
10,1669,1669,21,21,2,1,3,tens_bases_units_sides
10,1670,1670,12,12,1,2,3,tens_bases_units_sides
10,1671,1671,30,30,3,0,3,tens_bases_units_sides
10,1672,1672,21,21,2,1,3,tens_bases_units_sides
10,1673,1673,21,21,2,1,3,tens_bases_units_sides
10,1674,1674,21,21,2,1,3,tens_bases_units_sides
10,1675,1675,21,21,2,1,3,tens_bases_units_sides
10,1676,1676,12,12,1,2,3,tens_bases_units_sides
10,1677,1677,21,21,2,1,3,tens_bases_units_sides
10,1678,1678,30,30,3,0,3,tens_bases_units_sides
10,1679,1679,30,30,3,0,3,tens_bases_units_sides
10,1680,1680,21,21,2,1,3,tens_bases_units_sides
10,1681,1681,21,21,2,1,3,tens_bases_units_sides
10,1682,1682,21,21,2,1,3,tens_bases_units_sides
10,1683,1683,3,3,0,3,3,tens_bases_units_sides
10,1684,1684,30,30,3,0,3,tens_bases_units_sides
10,1685,1685,30,30,3,0,3,tens_bases_units_sides
10,1686,1686,21,21,2,1,3,tens_bases_units_sides
10,1687,1687,12,12,1,2,3,tens_bases_units_sides
10,1688,1688,30,30,3,0,3,tens_bases_units_sides
10,1689,1689,30,30,3,0,3,tens_bases_units_sides
10,1690,1690,21,21,2,1,3,tens_bases_units_sides
10,1691,1691,21,21,2,1,3,tens_bases_units_sides
10,1692,1692,3,3,0,3,3,tens_bases_units_sides
10,1693,1693,21,21,2,1,3,tens_bases_units_sides
10,1694,1694,21,21,2,1,3,tens_bases_units_sides
10,1695,1695,21,21,2,1,3,tens_bases_units_sides
10,1696,1696,21,21,2,1,3,tens_bases_units_sides
10,1697,1697,21,21,2,1,3,tens_bases_units_sides
10,1698,1698,21,21,2,1,3,tens_bases_units_sides
10,1699,1699,12,12,1,2,3,tens_bases_units_sides
10,1700,1700,21,21,2,1,3,tens_bases_units_sides
10,1701,1701,12,12,1,2,3,tens_bases_units_sides
10,1702,1702,21,21,2,1,3,tens_bases_units_sides
10,1703,1703,30,30,3,0,3,tens_bases_units_sides
10,1704,1704,21,21,2,1,3,tens_bases_units_sides
10,1705,1705,12,12,1,2,3,tens_bases_units_sides
10,1706,1706,21,21,2,1,3,tens_bases_units_sides
10,1707,1707,12,12,1,2,3,tens_bases_units_sides
10,1708,1708,21,21,2,1,3,tens_bases_units_sides
10,1709,1709,21,21,2,1,3,tens_bases_units_sides
10,1710,1710,21,21,2,1,3,tens_bases_units_sides
10,1711,1711,21,21,2,1,3,tens_bases_units_sides
10,1712,1712,21,21,2,1,3,tens_bases_units_sides
10,1713,1713,21,21,2,1,3,tens_bases_units_sides
10,1714,1714,21,21,2,1,3,tens_bases_units_sides
10,1715,1715,21,21,2,1,3,tens_bases_units_sides
10,1716,1716,21,21,2,1,3,tens_bases_units_sides
10,1717,1717,12,12,1,2,3,tens_bases_units_sides
10,1718,1718,30,30,3,0,3,tens_bases_units_sides
10,1719,1719,12,12,1,2,3,tens_bases_units_sides
10,1720,1720,12,12,1,2,3,tens_bases_units_sides
10,1721,1721,30,30,3,0,3,tens_bases_units_sides
10,1722,1722,20,20,2,0,2,tens_bases_units_sides
10,1723,1723,11,11,1,1,2,tens_bases_units_sides
10,1724,1724,11,11,1,1,2,tens_bases_units_sides
10,1725,1725,11,11,1,1,2,tens_bases_units_sides
10,1726,1726,20,20,2,0,2,tens_bases_units_sides
10,1727,1727,20,20,2,0,2,tens_bases_units_sides
10,1728,1728,11,11,1,1,2,tens_bases_units_sides
10,1729,1729,2,2,0,2,2,tens_bases_units_sides
10,1730,1730,11,11,1,1,2,tens_bases_units_sides
10,1731,1731,20,20,2,0,2,tens_bases_units_sides
10,1732,1732,11,11,1,1,2,tens_bases_units_sides
10,1733,1733,20,20,2,0,2,tens_bases_units_sides
10,1734,1734,11,11,1,1,2,tens_bases_units_sides
10,1735,1735,11,11,1,1,2,tens_bases_units_sides
10,1736,1736,11,11,1,1,2,tens_bases_units_sides
10,1737,1737,20,20,2,0,2,tens_bases_units_sides
10,1738,1738,12,12,1,2,3,tens_bases_units_sides
10,1739,1739,30,30,3,0,3,tens_bases_units_sides
10,1740,1740,21,21,2,1,3,tens_bases_units_sides
10,1741,1741,12,12,1,2,3,tens_bases_units_sides
10,1742,1742,12,12,1,2,3,tens_bases_units_sides
10,1743,1743,30,30,3,0,3,tens_bases_units_sides
10,1744,1744,12,12,1,2,3,tens_bases_units_sides
10,1745,1745,3,3,0,3,3,tens_bases_units_sides
10,1746,1746,12,12,1,2,3,tens_bases_units_sides
10,1747,1747,21,21,2,1,3,tens_bases_units_sides
10,1748,1748,21,21,2,1,3,tens_bases_units_sides
10,1749,1749,12,12,1,2,3,tens_bases_units_sides
10,1750,1750,21,21,2,1,3,tens_bases_units_sides
10,1751,1751,12,12,1,2,3,tens_bases_units_sides
10,1752,1752,30,30,3,0,3,tens_bases_units_sides
10,1753,1753,12,12,1,2,3,tens_bases_units_sides
10,1754,1754,21,21,2,1,3,tens_bases_units_sides
10,1755,1755,12,12,1,2,3,tens_bases_units_sides
10,1756,1756,30,30,3,0,3,tens_bases_units_sides
10,1757,1757,21,21,2,1,3,tens_bases_units_sides
10,1758,1758,30,30,3,0,3,tens_bases_units_sides
10,1759,1759,21,21,2,1,3,tens_bases_units_sides
10,1760,1760,21,21,2,1,3,tens_bases_units_sides
10,1761,1761,12,12,1,2,3,tens_bases_units_sides
10,1762,1762,21,21,2,1,3,tens_bases_units_sides
10,1763,1763,30,30,3,0,3,tens_bases_units_sides
10,1764,1764,30,30,3,0,3,tens_bases_units_sides
10,1765,1765,12,12,1,2,3,tens_bases_units_sides
10,1766,1766,21,21,2,1,3,tens_bases_units_sides
10,1767,1767,30,30,3,0,3,tens_bases_units_sides
10,1768,1768,3,3,0,3,3,tens_bases_units_sides
10,1769,1769,21,21,2,1,3,tens_bases_units_sides
10,1770,1770,12,12,1,2,3,tens_bases_units_sides
10,1771,1771,21,21,2,1,3,tens_bases_units_sides
10,1772,1772,21,21,2,1,3,tens_bases_units_sides
10,1773,1773,21,21,2,1,3,tens_bases_units_sides
10,1774,1774,30,30,3,0,3,tens_bases_units_sides
10,1775,1775,21,21,2,1,3,tens_bases_units_sides
10,1776,1776,30,30,3,0,3,tens_bases_units_sides
10,1777,1777,12,12,1,2,3,tens_bases_units_sides
10,1778,1778,20,20,2,0,2,tens_bases_units_sides
10,1779,1779,2,2,0,2,2,tens_bases_units_sides
10,1780,1780,20,20,2,0,2,tens_bases_units_sides
10,1781,1781,10,10,1,0,1,tens_bases_units_sides
10,1782,1782,1,1,0,1,1,tens_bases_units_sides
10,1783,1783,30,30,3,0,3,tens_bases_units_sides
10,1784,1784,12,12,1,2,3,tens_bases_units_sides
10,1785,1785,21,21,2,1,3,tens_bases_units_sides
10,1786,1786,21,21,2,1,3,tens_bases_units_sides
10,1787,1787,21,21,2,1,3,tens_bases_units_sides
10,1788,1788,3,3,0,3,3,tens_bases_units_sides
10,1789,1789,12,12,1,2,3,tens_bases_units_sides
10,1790,1790,30,30,3,0,3,tens_bases_units_sides
10,1791,1791,30,30,3,0,3,tens_bases_units_sides
10,1792,1792,30,30,3,0,3,tens_bases_units_sides
10,1793,1793,21,21,2,1,3,tens_bases_units_sides
10,1794,1794,30,30,3,0,3,tens_bases_units_sides
10,1795,1795,3,3,0,3,3,tens_bases_units_sides
10,1796,1796,30,30,3,0,3,tens_bases_units_sides
10,1797,1797,12,12,1,2,3,tens_bases_units_sides
10,1798,1798,30,30,3,0,3,tens_bases_units_sides
10,1799,1799,21,21,2,1,3,tens_bases_units_sides
10,1800,1800,21,21,2,1,3,tens_bases_units_sides
10,1801,1801,21,21,2,1,3,tens_bases_units_sides
10,1802,1802,12,12,1,2,3,tens_bases_units_sides
10,1803,1803,21,21,2,1,3,tens_bases_units_sides
10,1804,1804,21,21,2,1,3,tens_bases_units_sides
10,1805,1805,12,12,1,2,3,tens_bases_units_sides
10,1806,1806,12,12,1,2,3,tens_bases_units_sides
10,1807,1807,30,30,3,0,3,tens_bases_units_sides
10,1808,1808,21,21,2,1,3,tens_bases_units_sides
10,1809,1809,21,21,2,1,3,tens_bases_units_sides
10,1810,1810,21,21,2,1,3,tens_bases_units_sides
10,1811,1811,30,30,3,0,3,tens_bases_units_sides
10,1812,1812,21,21,2,1,3,tens_bases_units_sides
10,1813,1813,12,12,1,2,3,tens_bases_units_sides
10,1814,1814,30,30,3,0,3,tens_bases_units_sides
10,1815,1815,21,21,2,1,3,tens_bases_units_sides
10,1816,1816,21,21,2,1,3,tens_bases_units_sides
10,1817,1817,30,30,3,0,3,tens_bases_units_sides
10,1818,1818,30,30,3,0,3,tens_bases_units_sides
10,1819,1819,21,21,2,1,3,tens_bases_units_sides
10,1820,1820,30,30,3,0,3,tens_bases_units_sides
10,1821,1821,12,12,1,2,3,tens_bases_units_sides
10,1822,1822,21,21,2,1,3,tens_bases_units_sides
10,1823,1823,21,21,2,1,3,tens_bases_units_sides
10,1824,1824,30,30,3,0,3,tens_bases_units_sides
10,1825,1825,30,30,3,0,3,tens_bases_units_sides
10,1826,1826,12,12,1,2,3,tens_bases_units_sides
10,1827,1827,30,30,3,0,3,tens_bases_units_sides
10,1828,1828,30,30,3,0,3,tens_bases_units_sides
10,1829,1829,30,30,3,0,3,tens_bases_units_sides
10,1830,1830,30,30,3,0,3,tens_bases_units_sides
10,1831,1831,21,21,2,1,3,tens_bases_units_sides
10,1832,1832,30,30,3,0,3,tens_bases_units_sides
10,1833,1833,12,12,1,2,3,tens_bases_units_sides
10,1834,1834,30,30,3,0,3,tens_bases_units_sides
10,1835,1835,21,21,2,1,3,tens_bases_units_sides
10,1836,1836,11,11,1,1,2,tens_bases_units_sides
10,1837,1837,20,20,2,0,2,tens_bases_units_sides
10,1838,1838,20,20,2,0,2,tens_bases_units_sides
10,1839,1839,11,11,1,1,2,tens_bases_units_sides
10,1840,1840,20,20,2,0,2,tens_bases_units_sides
10,1841,1841,20,20,2,0,2,tens_bases_units_sides
10,1842,1842,11,11,1,1,2,tens_bases_units_sides
10,1843,1843,11,11,1,1,2,tens_bases_units_sides
10,1844,1844,20,20,2,0,2,tens_bases_units_sides
10,1845,1845,11,11,1,1,2,tens_bases_units_sides
10,1846,1846,11,11,1,1,2,tens_bases_units_sides
10,1847,1847,12,12,1,2,3,tens_bases_units_sides
10,1848,1848,12,12,1,2,3,tens_bases_units_sides
10,1849,1849,12,12,1,2,3,tens_bases_units_sides
10,1850,1850,12,12,1,2,3,tens_bases_units_sides
10,1851,1851,12,12,1,2,3,tens_bases_units_sides
10,1852,1852,21,21,2,1,3,tens_bases_units_sides
10,1853,1853,21,21,2,1,3,tens_bases_units_sides
10,1854,1854,12,12,1,2,3,tens_bases_units_sides
10,1855,1855,30,30,3,0,3,tens_bases_units_sides
10,1856,1856,21,21,2,1,3,tens_bases_units_sides
10,1857,1857,30,30,3,0,3,tens_bases_units_sides
10,1858,1858,30,30,3,0,3,tens_bases_units_sides
10,1859,1859,30,30,3,0,3,tens_bases_units_sides
10,1860,1860,2,2,0,2,2,tens_bases_units_sides
10,1861,1861,30,30,3,0,3,tens_bases_units_sides
10,1862,1862,30,30,3,0,3,tens_bases_units_sides
10,1863,1863,10,10,1,0,1,tens_bases_units_sides
10,1864,1864,30,30,3,0,3,tens_bases_units_sides
10,1865,1865,21,21,2,1,3,tens_bases_units_sides
10,1866,1866,3,3,0,3,3,tens_bases_units_sides
10,1867,1867,30,30,3,0,3,tens_bases_units_sides
10,1868,1868,30,30,3,0,3,tens_bases_units_sides
10,1869,1869,12,12,1,2,3,tens_bases_units_sides
10,1870,1870,30,30,3,0,3,tens_bases_units_sides
10,1871,1871,21,21,2,1,3,tens_bases_units_sides
10,1872,1872,30,30,3,0,3,tens_bases_units_sides
10,1873,1873,21,21,2,1,3,tens_bases_units_sides
11,2,2,21,21,2,1,3,tens_bases_units_sides
11,3,3,30,30,3,0,3,tens_bases_units_sides
11,4,4,12,12,1,2,3,tens_bases_units_sides
11,5,5,21,21,2,1,3,tens_bases_units_sides
11,6,6,12,12,1,2,3,tens_bases_units_sides
11,7,7,3,3,0,3,3,tens_bases_units_sides
11,8,8,12,12,1,2,3,tens_bases_units_sides
11,9,9,12,12,1,2,3,tens_bases_units_sides
11,10,10,21,21,2,1,3,tens_bases_units_sides
11,11,11,21,21,2,1,3,tens_bases_units_sides
11,12,12,21,21,2,1,3,tens_bases_units_sides
11,13,13,12,12,1,2,3,tens_bases_units_sides
11,14,14,30,30,3,0,3,tens_bases_units_sides
11,15,15,12,12,1,2,3,tens_bases_units_sides
11,16,16,12,12,1,2,3,tens_bases_units_sides
11,17,17,12,12,1,2,3,tens_bases_units_sides
11,18,18,21,21,2,1,3,tens_bases_units_sides
11,19,19,3,3,0,3,3,tens_bases_units_sides
11,20,20,21,21,2,1,3,tens_bases_units_sides
11,21,21,30,30,3,0,3,tens_bases_units_sides
11,22,22,30,30,3,0,3,tens_bases_units_sides
11,23,23,30,30,3,0,3,tens_bases_units_sides
11,24,24,30,30,3,0,3,tens_bases_units_sides
11,25,25,30,30,3,0,3,tens_bases_units_sides
11,26,26,21,21,2,1,3,tens_bases_units_sides
11,27,27,21,21,2,1,3,tens_bases_units_sides
11,28,28,12,12,1,2,3,tens_bases_units_sides
11,29,29,12,12,1,2,3,tens_bases_units_sides
11,30,30,12,12,1,2,3,tens_bases_units_sides
11,31,31,3,3,0,3,3,tens_bases_units_sides
11,32,32,21,21,2,1,3,tens_bases_units_sides
11,33,33,21,21,2,1,3,tens_bases_units_sides
11,34,34,21,21,2,1,3,tens_bases_units_sides
11,35,35,30,30,3,0,3,tens_bases_units_sides
11,36,36,12,12,1,2,3,tens_bases_units_sides
11,37,37,12,12,1,2,3,tens_bases_units_sides
11,38,38,12,12,1,2,3,tens_bases_units_sides
11,39,39,12,12,1,2,3,tens_bases_units_sides
11,40,40,12,12,1,2,3,tens_bases_units_sides
11,41,41,30,30,3,0,3,tens_bases_units_sides
11,42,42,12,12,1,2,3,tens_bases_units_sides
11,43,43,12,12,1,2,3,tens_bases_units_sides
11,44,44,21,21,2,1,3,tens_bases_units_sides
11,45,45,3,3,0,3,3,tens_bases_units_sides
11,46,46,21,21,2,1,3,tens_bases_units_sides
11,47,47,21,21,2,1,3,tens_bases_units_sides
11,48,48,21,21,2,1,3,tens_bases_units_sides
11,49,49,21,21,2,1,3,tens_bases_units_sides
11,50,50,12,12,1,2,3,tens_bases_units_sides
11,51,51,3,3,0,3,3,tens_bases_units_sides
11,52,52,30,30,3,0,3,tens_bases_units_sides
11,53,53,12,12,1,2,3,tens_bases_units_sides
11,54,54,3,3,0,3,3,tens_bases_units_sides
11,55,55,30,30,3,0,3,tens_bases_units_sides
11,56,56,30,30,3,0,3,tens_bases_units_sides
11,57,57,21,21,2,1,3,tens_bases_units_sides
11,58,58,12,12,1,2,3,tens_bases_units_sides
11,59,59,30,30,3,0,3,tens_bases_units_sides
11,60,60,12,12,1,2,3,tens_bases_units_sides
11,61,61,30,30,3,0,3,tens_bases_units_sides
11,62,62,21,21,2,1,3,tens_bases_units_sides
11,63,63,21,21,2,1,3,tens_bases_units_sides
11,64,64,3,3,0,3,3,tens_bases_units_sides
11,65,65,30,30,3,0,3,tens_bases_units_sides
11,66,66,12,12,1,2,3,tens_bases_units_sides
11,67,67,12,12,1,2,3,tens_bases_units_sides
11,68,68,30,30,3,0,3,tens_bases_units_sides
11,69,69,21,21,2,1,3,tens_bases_units_sides
11,70,70,12,12,1,2,3,tens_bases_units_sides
11,71,71,21,21,2,1,3,tens_bases_units_sides
11,72,72,21,21,2,1,3,tens_bases_units_sides
11,73,73,12,12,1,2,3,tens_bases_units_sides
11,74,74,21,21,2,1,3,tens_bases_units_sides
11,75,75,12,12,1,2,3,tens_bases_units_sides
11,76,76,30,30,3,0,3,tens_bases_units_sides
11,77,77,3,3,0,3,3,tens_bases_units_sides
11,78,78,3,3,0,3,3,tens_bases_units_sides
11,79,79,12,12,1,2,3,tens_bases_units_sides
11,80,80,21,21,2,1,3,tens_bases_units_sides
11,81,81,12,12,1,2,3,tens_bases_units_sides
11,82,82,21,21,2,1,3,tens_bases_units_sides
11,83,83,12,12,1,2,3,tens_bases_units_sides
11,84,84,12,12,1,2,3,tens_bases_units_sides
11,85,85,12,12,1,2,3,tens_bases_units_sides
11,86,86,12,12,1,2,3,tens_bases_units_sides
11,87,87,12,12,1,2,3,tens_bases_units_sides
11,88,88,21,21,2,1,3,tens_bases_units_sides
11,89,89,21,21,2,1,3,tens_bases_units_sides
11,90,90,21,21,2,1,3,tens_bases_units_sides
11,91,91,12,12,1,2,3,tens_bases_units_sides
11,92,92,21,21,2,1,3,tens_bases_units_sides
11,93,93,30,30,3,0,3,tens_bases_units_sides
11,94,94,21,21,2,1,3,tens_bases_units_sides
11,95,95,21,21,2,1,3,tens_bases_units_sides
11,96,96,21,21,2,1,3,tens_bases_units_sides
11,97,97,12,12,1,2,3,tens_bases_units_sides
11,98,98,21,21,2,1,3,tens_bases_units_sides
11,99,99,21,21,2,1,3,tens_bases_units_sides
11,100,100,3,3,0,3,3,tens_bases_units_sides
11,101,101,21,21,2,1,3,tens_bases_units_sides
11,102,102,21,21,2,1,3,tens_bases_units_sides
11,103,103,21,21,2,1,3,tens_bases_units_sides
11,104,104,12,12,1,2,3,tens_bases_units_sides
11,105,105,12,12,1,2,3,tens_bases_units_sides
11,106,106,11,11,1,1,2,tens_bases_units_sides
11,107,107,11,11,1,1,2,tens_bases_units_sides
11,108,108,30,30,3,0,3,tens_bases_units_sides
11,109,109,12,12,1,2,3,tens_bases_units_sides
11,110,110,12,12,1,2,3,tens_bases_units_sides
11,111,111,12,12,1,2,3,tens_bases_units_sides
11,112,112,30,30,3,0,3,tens_bases_units_sides
11,113,113,12,12,1,2,3,tens_bases_units_sides
11,114,114,3,3,0,3,3,tens_bases_units_sides
11,115,115,12,12,1,2,3,tens_bases_units_sides
11,116,116,21,21,2,1,3,tens_bases_units_sides
11,117,117,12,12,1,2,3,tens_bases_units_sides
11,118,118,21,21,2,1,3,tens_bases_units_sides
11,119,119,12,12,1,2,3,tens_bases_units_sides
11,120,120,21,21,2,1,3,tens_bases_units_sides
11,121,121,21,21,2,1,3,tens_bases_units_sides
11,122,122,12,12,1,2,3,tens_bases_units_sides
11,123,123,21,21,2,1,3,tens_bases_units_sides
11,124,124,21,21,2,1,3,tens_bases_units_sides
11,125,125,3,3,0,3,3,tens_bases_units_sides
11,126,126,21,21,2,1,3,tens_bases_units_sides
11,127,127,3,3,0,3,3,tens_bases_units_sides
11,128,128,3,3,0,3,3,tens_bases_units_sides
11,129,129,21,21,2,1,3,tens_bases_units_sides
11,130,130,12,12,1,2,3,tens_bases_units_sides
11,131,131,3,3,0,3,3,tens_bases_units_sides
11,132,132,3,3,0,3,3,tens_bases_units_sides
11,133,133,12,12,1,2,3,tens_bases_units_sides
11,134,134,12,12,1,2,3,tens_bases_units_sides
11,135,135,12,12,1,2,3,tens_bases_units_sides
11,136,136,12,12,1,2,3,tens_bases_units_sides
11,137,137,12,12,1,2,3,tens_bases_units_sides
11,138,138,21,21,2,1,3,tens_bases_units_sides
11,139,139,3,3,0,3,3,tens_bases_units_sides
11,140,140,12,12,1,2,3,tens_bases_units_sides
11,141,141,21,21,2,1,3,tens_bases_units_sides
11,142,142,12,12,1,2,3,tens_bases_units_sides
11,143,143,12,12,1,2,3,tens_bases_units_sides
11,144,144,20,20,2,0,2,tens_bases_units_sides
11,145,145,3,3,0,3,3,tens_bases_units_sides
11,146,146,3,3,0,3,3,tens_bases_units_sides
11,147,147,12,12,1,2,3,tens_bases_units_sides
11,148,148,30,30,3,0,3,tens_bases_units_sides
11,149,149,12,12,1,2,3,tens_bases_units_sides
11,150,150,21,21,2,1,3,tens_bases_units_sides
11,151,151,3,3,0,3,3,tens_bases_units_sides
11,152,152,21,21,2,1,3,tens_bases_units_sides
11,153,153,21,21,2,1,3,tens_bases_units_sides
11,154,154,21,21,2,1,3,tens_bases_units_sides
11,155,155,21,21,2,1,3,tens_bases_units_sides
11,156,156,12,12,1,2,3,tens_bases_units_sides
11,157,157,12,12,1,2,3,tens_bases_units_sides
11,158,158,21,21,2,1,3,tens_bases_units_sides
11,159,159,21,21,2,1,3,tens_bases_units_sides
11,160,160,21,21,2,1,3,tens_bases_units_sides
11,161,161,21,21,2,1,3,tens_bases_units_sides
11,162,162,20,20,2,0,2,tens_bases_units_sides
11,163,163,2,2,0,2,2,tens_bases_units_sides
11,164,164,20,20,2,0,2,tens_bases_units_sides
11,165,165,11,11,1,1,2,tens_bases_units_sides
11,166,166,12,12,1,2,3,tens_bases_units_sides
11,167,167,3,3,0,3,3,tens_bases_units_sides
11,168,168,12,12,1,2,3,tens_bases_units_sides
11,169,169,21,21,2,1,3,tens_bases_units_sides
11,170,170,12,12,1,2,3,tens_bases_units_sides
11,171,171,21,21,2,1,3,tens_bases_units_sides
11,172,172,21,21,2,1,3,tens_bases_units_sides
11,173,173,12,12,1,2,3,tens_bases_units_sides
11,174,174,12,12,1,2,3,tens_bases_units_sides
11,175,175,12,12,1,2,3,tens_bases_units_sides
11,176,176,21,21,2,1,3,tens_bases_units_sides
11,177,177,12,12,1,2,3,tens_bases_units_sides
11,178,178,30,30,3,0,3,tens_bases_units_sides
11,179,179,21,21,2,1,3,tens_bases_units_sides
11,180,180,21,21,2,1,3,tens_bases_units_sides
11,181,181,21,21,2,1,3,tens_bases_units_sides
11,182,182,30,30,3,0,3,tens_bases_units_sides
11,183,183,21,21,2,1,3,tens_bases_units_sides
11,184,184,3,3,0,3,3,tens_bases_units_sides
11,185,185,21,21,2,1,3,tens_bases_units_sides
11,186,186,21,21,2,1,3,tens_bases_units_sides
11,187,187,21,21,2,1,3,tens_bases_units_sides
11,188,188,12,12,1,2,3,tens_bases_units_sides
11,189,189,12,12,1,2,3,tens_bases_units_sides
11,190,190,21,21,2,1,3,tens_bases_units_sides
11,191,191,30,30,3,0,3,tens_bases_units_sides
11,192,192,21,21,2,1,3,tens_bases_units_sides
11,193,193,12,12,1,2,3,tens_bases_units_sides
11,194,194,21,21,2,1,3,tens_bases_units_sides
11,195,195,21,21,2,1,3,tens_bases_units_sides
11,196,196,11,11,1,1,2,tens_bases_units_sides
11,197,197,11,11,1,1,2,tens_bases_units_sides
11,198,198,11,11,1,1,2,tens_bases_units_sides
11,199,199,2,2,0,2,2,tens_bases_units_sides
11,200,200,2,2,0,2,2,tens_bases_units_sides
11,201,201,21,21,2,1,3,tens_bases_units_sides
11,202,202,12,12,1,2,3,tens_bases_units_sides
11,203,203,21,21,2,1,3,tens_bases_units_sides
11,204,204,21,21,2,1,3,tens_bases_units_sides
11,205,205,30,30,3,0,3,tens_bases_units_sides
11,206,206,21,21,2,1,3,tens_bases_units_sides
11,207,207,21,21,2,1,3,tens_bases_units_sides
11,208,208,21,21,2,1,3,tens_bases_units_sides
11,209,209,30,30,3,0,3,tens_bases_units_sides
11,210,210,21,21,2,1,3,tens_bases_units_sides
11,211,211,12,12,1,2,3,tens_bases_units_sides
11,212,212,12,12,1,2,3,tens_bases_units_sides
11,213,213,21,21,2,1,3,tens_bases_units_sides
11,214,214,21,21,2,1,3,tens_bases_units_sides
11,215,215,12,12,1,2,3,tens_bases_units_sides
11,216,216,12,12,1,2,3,tens_bases_units_sides
11,217,217,21,21,2,1,3,tens_bases_units_sides
11,218,218,3,3,0,3,3,tens_bases_units_sides
11,219,219,30,30,3,0,3,tens_bases_units_sides
11,220,220,12,12,1,2,3,tens_bases_units_sides
11,221,221,21,21,2,1,3,tens_bases_units_sides
11,222,222,30,30,3,0,3,tens_bases_units_sides
11,223,223,12,12,1,2,3,tens_bases_units_sides
11,224,224,12,12,1,2,3,tens_bases_units_sides
11,225,225,3,3,0,3,3,tens_bases_units_sides
11,226,226,3,3,0,3,3,tens_bases_units_sides
11,227,227,12,12,1,2,3,tens_bases_units_sides
11,228,228,12,12,1,2,3,tens_bases_units_sides
11,229,229,12,12,1,2,3,tens_bases_units_sides
11,230,230,12,12,1,2,3,tens_bases_units_sides
11,231,231,21,21,2,1,3,tens_bases_units_sides
11,232,232,30,30,3,0,3,tens_bases_units_sides
11,233,233,21,21,2,1,3,tens_bases_units_sides
11,234,234,21,21,2,1,3,tens_bases_units_sides
11,235,235,12,12,1,2,3,tens_bases_units_sides
11,236,236,12,12,1,2,3,tens_bases_units_sides
11,237,237,30,30,3,0,3,tens_bases_units_sides
11,238,238,3,3,0,3,3,tens_bases_units_sides
11,239,239,30,30,3,0,3,tens_bases_units_sides
11,240,240,12,12,1,2,3,tens_bases_units_sides
11,241,241,30,30,3,0,3,tens_bases_units_sides
11,242,242,30,30,3,0,3,tens_bases_units_sides
11,243,243,21,21,2,1,3,tens_bases_units_sides
11,244,244,12,12,1,2,3,tens_bases_units_sides
11,245,245,30,30,3,0,3,tens_bases_units_sides
11,246,246,12,12,1,2,3,tens_bases_units_sides
11,247,247,21,21,2,1,3,tens_bases_units_sides
11,248,248,21,21,2,1,3,tens_bases_units_sides
11,249,249,12,12,1,2,3,tens_bases_units_sides
11,250,250,12,12,1,2,3,tens_bases_units_sides
11,251,251,3,3,0,3,3,tens_bases_units_sides
11,252,252,21,21,2,1,3,tens_bases_units_sides
11,253,253,21,21,2,1,3,tens_bases_units_sides
11,254,254,21,21,2,1,3,tens_bases_units_sides
11,255,255,21,21,2,1,3,tens_bases_units_sides
11,256,256,12,12,1,2,3,tens_bases_units_sides
11,257,257,21,21,2,1,3,tens_bases_units_sides
11,258,258,21,21,2,1,3,tens_bases_units_sides
11,259,259,12,12,1,2,3,tens_bases_units_sides
11,260,260,12,12,1,2,3,tens_bases_units_sides
11,261,261,30,30,3,0,3,tens_bases_units_sides
11,262,262,21,21,2,1,3,tens_bases_units_sides
11,263,263,3,3,0,3,3,tens_bases_units_sides
11,264,264,30,30,3,0,3,tens_bases_units_sides
11,265,265,30,30,3,0,3,tens_bases_units_sides
11,266,266,21,21,2,1,3,tens_bases_units_sides
11,267,267,3,3,0,3,3,tens_bases_units_sides
11,268,268,12,12,1,2,3,tens_bases_units_sides
11,269,269,21,21,2,1,3,tens_bases_units_sides
11,270,270,20,20,2,0,2,tens_bases_units_sides
11,271,271,11,11,1,1,2,tens_bases_units_sides
11,272,272,20,20,2,0,2,tens_bases_units_sides
11,273,273,11,11,1,1,2,tens_bases_units_sides
11,274,274,20,20,2,0,2,tens_bases_units_sides
11,275,275,11,11,1,1,2,tens_bases_units_sides
11,276,276,20,20,2,0,2,tens_bases_units_sides
11,277,277,20,20,2,0,2,tens_bases_units_sides
11,278,278,2,2,0,2,2,tens_bases_units_sides
11,279,279,20,20,2,0,2,tens_bases_units_sides
11,280,280,2,2,0,2,2,tens_bases_units_sides
11,281,281,20,20,2,0,2,tens_bases_units_sides
11,282,282,20,20,2,0,2,tens_bases_units_sides
11,283,283,20,20,2,0,2,tens_bases_units_sides
11,284,284,11,11,1,1,2,tens_bases_units_sides
11,285,285,20,20,2,0,2,tens_bases_units_sides
11,286,286,11,11,1,1,2,tens_bases_units_sides
11,287,287,2,2,0,2,2,tens_bases_units_sides
11,288,288,11,11,1,1,2,tens_bases_units_sides
11,289,289,21,21,2,1,3,tens_bases_units_sides
11,290,290,12,12,1,2,3,tens_bases_units_sides
11,291,291,21,21,2,1,3,tens_bases_units_sides
11,292,292,21,21,2,1,3,tens_bases_units_sides
11,293,293,30,30,3,0,3,tens_bases_units_sides
11,294,294,21,21,2,1,3,tens_bases_units_sides
11,295,295,12,12,1,2,3,tens_bases_units_sides
11,296,296,12,12,1,2,3,tens_bases_units_sides
11,297,297,12,12,1,2,3,tens_bases_units_sides
11,298,298,12,12,1,2,3,tens_bases_units_sides
11,299,299,3,3,0,3,3,tens_bases_units_sides
11,300,300,12,12,1,2,3,tens_bases_units_sides
11,301,301,21,21,2,1,3,tens_bases_units_sides
11,302,302,12,12,1,2,3,tens_bases_units_sides
11,303,303,12,12,1,2,3,tens_bases_units_sides
11,304,304,21,21,2,1,3,tens_bases_units_sides
11,305,305,12,12,1,2,3,tens_bases_units_sides
11,306,306,3,3,0,3,3,tens_bases_units_sides
11,307,307,30,30,3,0,3,tens_bases_units_sides
11,308,308,21,21,2,1,3,tens_bases_units_sides
11,309,309,3,3,0,3,3,tens_bases_units_sides
11,310,310,3,3,0,3,3,tens_bases_units_sides
11,311,311,12,12,1,2,3,tens_bases_units_sides
11,312,312,12,12,1,2,3,tens_bases_units_sides
11,313,313,30,30,3,0,3,tens_bases_units_sides
11,314,314,12,12,1,2,3,tens_bases_units_sides
11,315,315,12,12,1,2,3,tens_bases_units_sides
11,316,316,12,12,1,2,3,tens_bases_units_sides
11,317,317,12,12,1,2,3,tens_bases_units_sides
11,318,318,21,21,2,1,3,tens_bases_units_sides
11,319,319,30,30,3,0,3,tens_bases_units_sides
11,320,320,21,21,2,1,3,tens_bases_units_sides
11,321,321,3,3,0,3,3,tens_bases_units_sides
11,322,322,12,12,1,2,3,tens_bases_units_sides
11,323,323,12,12,1,2,3,tens_bases_units_sides
11,324,324,21,21,2,1,3,tens_bases_units_sides
11,325,325,21,21,2,1,3,tens_bases_units_sides
11,326,326,21,21,2,1,3,tens_bases_units_sides
11,327,327,12,12,1,2,3,tens_bases_units_sides
11,328,328,30,30,3,0,3,tens_bases_units_sides
11,329,329,30,30,3,0,3,tens_bases_units_sides
11,330,330,21,21,2,1,3,tens_bases_units_sides
11,331,331,12,12,1,2,3,tens_bases_units_sides
11,332,332,12,12,1,2,3,tens_bases_units_sides
11,333,333,21,21,2,1,3,tens_bases_units_sides
11,334,334,21,21,2,1,3,tens_bases_units_sides
11,335,335,30,30,3,0,3,tens_bases_units_sides
11,336,336,21,21,2,1,3,tens_bases_units_sides
11,337,337,12,12,1,2,3,tens_bases_units_sides
11,338,338,21,21,2,1,3,tens_bases_units_sides
11,339,339,12,12,1,2,3,tens_bases_units_sides
11,340,340,21,21,2,1,3,tens_bases_units_sides
11,341,341,21,21,2,1,3,tens_bases_units_sides
11,342,342,21,21,2,1,3,tens_bases_units_sides
11,343,343,21,21,2,1,3,tens_bases_units_sides
11,344,344,30,30,3,0,3,tens_bases_units_sides
11,345,345,21,21,2,1,3,tens_bases_units_sides
11,346,346,12,12,1,2,3,tens_bases_units_sides
11,347,347,30,30,3,0,3,tens_bases_units_sides
11,348,348,12,12,1,2,3,tens_bases_units_sides
11,349,349,3,3,0,3,3,tens_bases_units_sides
11,350,350,21,21,2,1,3,tens_bases_units_sides
11,351,351,12,12,1,2,3,tens_bases_units_sides
11,352,352,21,21,2,1,3,tens_bases_units_sides
11,353,353,3,3,0,3,3,tens_bases_units_sides
11,354,354,30,30,3,0,3,tens_bases_units_sides
11,355,355,12,12,1,2,3,tens_bases_units_sides
11,356,356,12,12,1,2,3,tens_bases_units_sides
11,357,357,21,21,2,1,3,tens_bases_units_sides
11,358,358,12,12,1,2,3,tens_bases_units_sides
11,359,359,12,12,1,2,3,tens_bases_units_sides
11,360,360,3,3,0,3,3,tens_bases_units_sides
11,361,361,21,21,2,1,3,tens_bases_units_sides
11,362,362,12,12,1,2,3,tens_bases_units_sides
11,363,363,21,21,2,1,3,tens_bases_units_sides
11,364,364,12,12,1,2,3,tens_bases_units_sides
11,365,365,11,11,1,1,2,tens_bases_units_sides
11,366,366,12,12,1,2,3,tens_bases_units_sides
11,367,367,3,3,0,3,3,tens_bases_units_sides
11,368,368,12,12,1,2,3,tens_bases_units_sides
11,369,369,21,21,2,1,3,tens_bases_units_sides
11,370,370,21,21,2,1,3,tens_bases_units_sides
11,371,371,21,21,2,1,3,tens_bases_units_sides
11,372,372,21,21,2,1,3,tens_bases_units_sides
11,373,373,21,21,2,1,3,tens_bases_units_sides
11,374,374,21,21,2,1,3,tens_bases_units_sides
11,375,375,21,21,2,1,3,tens_bases_units_sides
11,376,376,12,12,1,2,3,tens_bases_units_sides
11,377,377,12,12,1,2,3,tens_bases_units_sides
11,378,378,12,12,1,2,3,tens_bases_units_sides
11,379,379,21,21,2,1,3,tens_bases_units_sides
11,380,380,30,30,3,0,3,tens_bases_units_sides
11,381,381,3,3,0,3,3,tens_bases_units_sides
11,382,382,21,21,2,1,3,tens_bases_units_sides
11,383,383,12,12,1,2,3,tens_bases_units_sides
11,384,384,3,3,0,3,3,tens_bases_units_sides
11,385,385,21,21,2,1,3,tens_bases_units_sides
11,386,386,12,12,1,2,3,tens_bases_units_sides
11,387,387,21,21,2,1,3,tens_bases_units_sides
11,388,388,21,21,2,1,3,tens_bases_units_sides
11,389,389,21,21,2,1,3,tens_bases_units_sides
11,390,390,21,21,2,1,3,tens_bases_units_sides
11,391,391,3,3,0,3,3,tens_bases_units_sides
11,392,392,12,12,1,2,3,tens_bases_units_sides
11,393,393,21,21,2,1,3,tens_bases_units_sides
11,394,394,3,3,0,3,3,tens_bases_units_sides
11,395,395,3,3,0,3,3,tens_bases_units_sides
11,396,396,21,21,2,1,3,tens_bases_units_sides
11,397,397,12,12,1,2,3,tens_bases_units_sides
11,398,398,21,21,2,1,3,tens_bases_units_sides
11,399,399,30,30,3,0,3,tens_bases_units_sides
11,400,400,12,12,1,2,3,tens_bases_units_sides
11,401,401,30,30,3,0,3,tens_bases_units_sides
11,402,402,30,30,3,0,3,tens_bases_units_sides
11,403,403,21,21,2,1,3,tens_bases_units_sides
11,404,404,12,12,1,2,3,tens_bases_units_sides
11,405,405,21,21,2,1,3,tens_bases_units_sides
11,406,406,21,21,2,1,3,tens_bases_units_sides
11,407,407,3,3,0,3,3,tens_bases_units_sides
11,408,408,21,21,2,1,3,tens_bases_units_sides
11,409,409,21,21,2,1,3,tens_bases_units_sides
11,410,410,12,12,1,2,3,tens_bases_units_sides
11,411,411,21,21,2,1,3,tens_bases_units_sides
11,412,412,21,21,2,1,3,tens_bases_units_sides
11,413,413,12,12,1,2,3,tens_bases_units_sides
11,414,414,21,21,2,1,3,tens_bases_units_sides
11,415,415,30,30,3,0,3,tens_bases_units_sides
11,416,416,30,30,3,0,3,tens_bases_units_sides
11,417,417,30,30,3,0,3,tens_bases_units_sides
11,418,418,21,21,2,1,3,tens_bases_units_sides
11,419,419,21,21,2,1,3,tens_bases_units_sides
11,420,420,3,3,0,3,3,tens_bases_units_sides
11,421,421,12,12,1,2,3,tens_bases_units_sides
11,422,422,12,12,1,2,3,tens_bases_units_sides
11,423,423,30,30,3,0,3,tens_bases_units_sides
11,424,424,12,12,1,2,3,tens_bases_units_sides
11,425,425,21,21,2,1,3,tens_bases_units_sides
11,426,426,30,30,3,0,3,tens_bases_units_sides
11,427,427,12,12,1,2,3,tens_bases_units_sides
11,428,428,12,12,1,2,3,tens_bases_units_sides
11,429,429,30,30,3,0,3,tens_bases_units_sides
11,430,430,30,30,3,0,3,tens_bases_units_sides
11,431,431,21,21,2,1,3,tens_bases_units_sides
11,432,432,21,21,2,1,3,tens_bases_units_sides
11,433,433,21,21,2,1,3,tens_bases_units_sides
11,434,434,21,21,2,1,3,tens_bases_units_sides
11,435,435,12,12,1,2,3,tens_bases_units_sides
11,436,436,12,12,1,2,3,tens_bases_units_sides
11,437,437,30,30,3,0,3,tens_bases_units_sides
11,438,438,30,30,3,0,3,tens_bases_units_sides
11,439,439,30,30,3,0,3,tens_bases_units_sides
11,440,440,3,3,0,3,3,tens_bases_units_sides
11,441,441,12,12,1,2,3,tens_bases_units_sides
11,442,442,21,21,2,1,3,tens_bases_units_sides
11,443,443,3,3,0,3,3,tens_bases_units_sides
11,444,444,12,12,1,2,3,tens_bases_units_sides
11,445,445,21,21,2,1,3,tens_bases_units_sides
11,446,446,30,30,3,0,3,tens_bases_units_sides
11,447,447,12,12,1,2,3,tens_bases_units_sides
11,448,448,12,12,1,2,3,tens_bases_units_sides
11,449,449,12,12,1,2,3,tens_bases_units_sides
11,450,450,30,30,3,0,3,tens_bases_units_sides
11,451,451,12,12,1,2,3,tens_bases_units_sides
11,452,452,21,21,2,1,3,tens_bases_units_sides
11,453,453,21,21,2,1,3,tens_bases_units_sides
11,454,454,21,21,2,1,3,tens_bases_units_sides
11,455,455,21,21,2,1,3,tens_bases_units_sides
11,456,456,12,12,1,2,3,tens_bases_units_sides
11,457,457,3,3,0,3,3,tens_bases_units_sides
11,458,458,30,30,3,0,3,tens_bases_units_sides
11,459,459,12,12,1,2,3,tens_bases_units_sides
11,460,460,12,12,1,2,3,tens_bases_units_sides
11,461,461,21,21,2,1,3,tens_bases_units_sides
11,462,462,21,21,2,1,3,tens_bases_units_sides
11,463,463,3,3,0,3,3,tens_bases_units_sides
11,464,464,30,30,3,0,3,tens_bases_units_sides
11,465,465,12,12,1,2,3,tens_bases_units_sides
11,466,466,21,21,2,1,3,tens_bases_units_sides
11,467,467,30,30,3,0,3,tens_bases_units_sides
11,468,468,12,12,1,2,3,tens_bases_units_sides
11,469,469,3,3,0,3,3,tens_bases_units_sides
11,470,470,21,21,2,1,3,tens_bases_units_sides
11,471,471,30,30,3,0,3,tens_bases_units_sides
11,472,472,3,3,0,3,3,tens_bases_units_sides
11,473,473,12,12,1,2,3,tens_bases_units_sides
11,474,474,12,12,1,2,3,tens_bases_units_sides
11,475,475,21,21,2,1,3,tens_bases_units_sides
11,476,476,21,21,2,1,3,tens_bases_units_sides
11,477,477,21,21,2,1,3,tens_bases_units_sides
11,478,478,21,21,2,1,3,tens_bases_units_sides
11,479,479,21,21,2,1,3,tens_bases_units_sides
11,480,480,12,12,1,2,3,tens_bases_units_sides
11,481,481,11,11,1,1,2,tens_bases_units_sides
11,482,482,21,21,2,1,3,tens_bases_units_sides
11,483,483,3,3,0,3,3,tens_bases_units_sides
11,484,484,12,12,1,2,3,tens_bases_units_sides
11,485,485,3,3,0,3,3,tens_bases_units_sides
11,486,486,12,12,1,2,3,tens_bases_units_sides
11,487,487,12,12,1,2,3,tens_bases_units_sides
11,488,488,12,12,1,2,3,tens_bases_units_sides
11,489,489,12,12,1,2,3,tens_bases_units_sides
11,490,490,21,21,2,1,3,tens_bases_units_sides
11,491,491,12,12,1,2,3,tens_bases_units_sides
11,492,492,12,12,1,2,3,tens_bases_units_sides
11,493,493,3,3,0,3,3,tens_bases_units_sides
11,494,494,12,12,1,2,3,tens_bases_units_sides
11,495,495,30,30,3,0,3,tens_bases_units_sides
11,496,496,12,12,1,2,3,tens_bases_units_sides
11,497,497,12,12,1,2,3,tens_bases_units_sides
11,498,498,12,12,1,2,3,tens_bases_units_sides
11,499,499,21,21,2,1,3,tens_bases_units_sides
11,500,500,12,12,1,2,3,tens_bases_units_sides
11,501,501,12,12,1,2,3,tens_bases_units_sides
11,502,502,21,21,2,1,3,tens_bases_units_sides
11,503,503,3,3,0,3,3,tens_bases_units_sides
11,504,504,21,21,2,1,3,tens_bases_units_sides
11,505,505,21,21,2,1,3,tens_bases_units_sides
11,506,506,21,21,2,1,3,tens_bases_units_sides
11,507,507,12,12,1,2,3,tens_bases_units_sides
11,508,508,21,21,2,1,3,tens_bases_units_sides
11,509,509,12,12,1,2,3,tens_bases_units_sides
11,510,510,30,30,3,0,3,tens_bases_units_sides
11,511,511,12,12,1,2,3,tens_bases_units_sides
11,512,512,21,21,2,1,3,tens_bases_units_sides
11,513,513,30,30,3,0,3,tens_bases_units_sides
11,514,514,3,3,0,3,3,tens_bases_units_sides
11,515,515,21,21,2,1,3,tens_bases_units_sides
11,516,516,12,12,1,2,3,tens_bases_units_sides
11,517,517,21,21,2,1,3,tens_bases_units_sides
11,518,518,12,12,1,2,3,tens_bases_units_sides
11,519,519,21,21,2,1,3,tens_bases_units_sides
11,520,520,12,12,1,2,3,tens_bases_units_sides
11,521,521,21,21,2,1,3,tens_bases_units_sides
11,522,522,30,30,3,0,3,tens_bases_units_sides
11,523,523,3,3,0,3,3,tens_bases_units_sides
11,524,524,21,21,2,1,3,tens_bases_units_sides
11,525,525,21,21,2,1,3,tens_bases_units_sides
11,526,526,12,12,1,2,3,tens_bases_units_sides
11,527,527,12,12,1,2,3,tens_bases_units_sides
11,528,528,12,12,1,2,3,tens_bases_units_sides
11,529,529,30,30,3,0,3,tens_bases_units_sides
11,530,530,21,21,2,1,3,tens_bases_units_sides
11,531,531,30,30,3,0,3,tens_bases_units_sides
11,532,532,21,21,2,1,3,tens_bases_units_sides
11,533,533,3,3,0,3,3,tens_bases_units_sides
11,534,534,12,12,1,2,3,tens_bases_units_sides
11,535,535,21,21,2,1,3,tens_bases_units_sides
11,536,536,12,12,1,2,3,tens_bases_units_sides
11,537,537,21,21,2,1,3,tens_bases_units_sides
11,538,538,21,21,2,1,3,tens_bases_units_sides
11,539,539,21,21,2,1,3,tens_bases_units_sides
11,540,540,21,21,2,1,3,tens_bases_units_sides
11,541,541,12,12,1,2,3,tens_bases_units_sides
11,542,542,3,3,0,3,3,tens_bases_units_sides
11,543,543,12,12,1,2,3,tens_bases_units_sides
11,544,544,3,3,0,3,3,tens_bases_units_sides
11,545,545,12,12,1,2,3,tens_bases_units_sides
11,546,546,3,3,0,3,3,tens_bases_units_sides
11,547,547,21,21,2,1,3,tens_bases_units_sides
11,548,548,12,12,1,2,3,tens_bases_units_sides
11,549,549,21,21,2,1,3,tens_bases_units_sides
11,550,550,12,12,1,2,3,tens_bases_units_sides
11,551,551,3,3,0,3,3,tens_bases_units_sides
11,552,552,30,,3,0,3,tens_bases_units_sides
11,553,553,3,,0,3,3,tens_bases_units_sides
11,554,554,12,,1,2,3,tens_bases_units_sides
11,555,555,12,,1,2,3,tens_bases_units_sides
11,556,556,12,,1,2,3,tens_bases_units_sides
11,557,557,21,,2,1,3,tens_bases_units_sides
11,558,558,21,,2,1,3,tens_bases_units_sides
11,559,559,21,,2,1,3,tens_bases_units_sides
11,560,560,21,,2,1,3,tens_bases_units_sides
11,561,561,3,,0,3,3,tens_bases_units_sides
11,562,562,30,,3,0,3,tens_bases_units_sides
11,563,563,21,,2,1,3,tens_bases_units_sides
11,564,564,21,,2,1,3,tens_bases_units_sides
11,565,565,12,,1,2,3,tens_bases_units_sides
11,566,566,21,,2,1,3,tens_bases_units_sides
11,567,567,12,,1,2,3,tens_bases_units_sides
11,568,568,3,,0,3,3,tens_bases_units_sides
11,569,569,12,,1,2,3,tens_bases_units_sides
11,570,570,21,,2,1,3,tens_bases_units_sides
11,571,571,21,,2,1,3,tens_bases_units_sides
11,572,572,21,,2,1,3,tens_bases_units_sides
11,573,573,12,,1,2,3,tens_bases_units_sides
11,574,574,21,,2,1,3,tens_bases_units_sides
11,575,575,12,,1,2,3,tens_bases_units_sides
11,576,576,12,,1,2,3,tens_bases_units_sides
11,577,577,30,,3,0,3,tens_bases_units_sides
11,578,578,30,,3,0,3,tens_bases_units_sides
11,579,579,21,,2,1,3,tens_bases_units_sides
11,580,580,12,,1,2,3,tens_bases_units_sides
11,581,581,12,,1,2,3,tens_bases_units_sides
11,582,582,21,,2,1,3,tens_bases_units_sides
11,583,583,3,,0,3,3,tens_bases_units_sides
11,584,584,21,,2,1,3,tens_bases_units_sides
11,585,585,21,,2,1,3,tens_bases_units_sides
11,586,586,21,,2,1,3,tens_bases_units_sides
11,587,587,30,,3,0,3,tens_bases_units_sides
11,588,588,12,,1,2,3,tens_bases_units_sides
11,589,589,12,,1,2,3,tens_bases_units_sides
11,590,590,3,,0,3,3,tens_bases_units_sides
11,591,591,21,,2,1,3,tens_bases_units_sides
11,592,592,12,,1,2,3,tens_bases_units_sides
11,593,593,12,,1,2,3,tens_bases_units_sides
11,594,594,21,,2,1,3,tens_bases_units_sides
11,595,595,3,,0,3,3,tens_bases_units_sides
11,596,596,21,,2,1,3,tens_bases_units_sides
11,597,597,12,,1,2,3,tens_bases_units_sides
11,598,598,21,,2,1,3,tens_bases_units_sides
11,599,599,12,,1,2,3,tens_bases_units_sides
11,600,600,12,,1,2,3,tens_bases_units_sides
11,601,601,12,,1,2,3,tens_bases_units_sides
11,602,602,12,,1,2,3,tens_bases_units_sides
11,603,603,30,,3,0,3,tens_bases_units_sides
11,604,604,12,,1,2,3,tens_bases_units_sides
11,605,605,30,,3,0,3,tens_bases_units_sides
11,606,606,12,,1,2,3,tens_bases_units_sides
11,607,607,30,,3,0,3,tens_bases_units_sides
11,608,608,30,,3,0,3,tens_bases_units_sides
11,609,609,21,,2,1,3,tens_bases_units_sides
11,610,610,12,,1,2,3,tens_bases_units_sides
11,611,611,30,,3,0,3,tens_bases_units_sides
11,612,612,21,,2,1,3,tens_bases_units_sides
11,613,613,21,,2,1,3,tens_bases_units_sides
11,614,614,21,,2,1,3,tens_bases_units_sides
11,615,615,3,,0,3,3,tens_bases_units_sides
11,616,616,3,,0,3,3,tens_bases_units_sides
11,617,617,21,,2,1,3,tens_bases_units_sides
11,618,618,30,,3,0,3,tens_bases_units_sides
11,619,619,12,,1,2,3,tens_bases_units_sides
11,620,620,21,,2,1,3,tens_bases_units_sides
11,621,621,21,,2,1,3,tens_bases_units_sides
11,622,622,21,,2,1,3,tens_bases_units_sides
11,623,623,30,,3,0,3,tens_bases_units_sides
11,624,624,21,,2,1,3,tens_bases_units_sides
11,625,625,3,,0,3,3,tens_bases_units_sides
11,626,626,12,,1,2,3,tens_bases_units_sides
11,627,627,12,,1,2,3,tens_bases_units_sides
11,628,628,12,,1,2,3,tens_bases_units_sides
11,629,629,21,,2,1,3,tens_bases_units_sides
11,630,630,21,,2,1,3,tens_bases_units_sides
11,631,631,21,,2,1,3,tens_bases_units_sides
11,632,632,12,,1,2,3,tens_bases_units_sides
11,633,633,12,,1,2,3,tens_bases_units_sides
11,634,634,12,,1,2,3,tens_bases_units_sides
11,635,635,12,,1,2,3,tens_bases_units_sides
11,636,636,21,,2,1,3,tens_bases_units_sides
11,637,637,21,,2,1,3,tens_bases_units_sides
11,638,638,21,,2,1,3,tens_bases_units_sides
11,639,639,12,,1,2,3,tens_bases_units_sides
11,640,640,21,,2,1,3,tens_bases_units_sides
11,641,641,30,,3,0,3,tens_bases_units_sides
11,642,642,12,,1,2,3,tens_bases_units_sides
11,643,643,12,,1,2,3,tens_bases_units_sides
11,644,644,21,,2,1,3,tens_bases_units_sides
11,645,645,12,,1,2,3,tens_bases_units_sides
11,646,646,12,,1,2,3,tens_bases_units_sides
11,647,647,3,,0,3,3,tens_bases_units_sides
11,648,648,3,,0,3,3,tens_bases_units_sides
11,649,649,30,,3,0,3,tens_bases_units_sides
11,650,650,12,,1,2,3,tens_bases_units_sides
11,651,651,21,,2,1,3,tens_bases_units_sides
11,652,652,21,,2,1,3,tens_bases_units_sides
11,653,653,12,,1,2,3,tens_bases_units_sides
11,654,654,12,,1,2,3,tens_bases_units_sides
11,655,655,12,,1,2,3,tens_bases_units_sides
11,656,656,21,,2,1,3,tens_bases_units_sides
11,657,657,12,,1,2,3,tens_bases_units_sides
11,658,658,21,,2,1,3,tens_bases_units_sides
11,659,659,21,,2,1,3,tens_bases_units_sides
11,660,660,21,,2,1,3,tens_bases_units_sides
11,661,661,3,,0,3,3,tens_bases_units_sides
11,662,662,3,,0,3,3,tens_bases_units_sides
11,663,663,21,,2,1,3,tens_bases_units_sides
11,664,664,21,,2,1,3,tens_bases_units_sides
11,665,665,12,,1,2,3,tens_bases_units_sides
11,666,666,30,,3,0,3,tens_bases_units_sides
11,667,667,12,,1,2,3,tens_bases_units_sides
11,668,668,12,,1,2,3,tens_bases_units_sides
11,669,669,21,,2,1,3,tens_bases_units_sides
11,670,670,3,,0,3,3,tens_bases_units_sides
11,671,671,3,,0,3,3,tens_bases_units_sides
11,672,672,12,,1,2,3,tens_bases_units_sides
11,673,673,12,,1,2,3,tens_bases_units_sides
11,674,674,12,,1,2,3,tens_bases_units_sides
11,675,675,12,,1,2,3,tens_bases_units_sides
11,676,676,3,,0,3,3,tens_bases_units_sides
11,677,677,30,,3,0,3,tens_bases_units_sides
11,678,678,12,,1,2,3,tens_bases_units_sides
11,679,679,21,,2,1,3,tens_bases_units_sides
11,680,680,21,,2,1,3,tens_bases_units_sides
11,681,681,12,,1,2,3,tens_bases_units_sides
11,682,682,21,,2,1,3,tens_bases_units_sides
11,683,683,30,,3,0,3,tens_bases_units_sides
11,684,684,3,,0,3,3,tens_bases_units_sides
11,685,685,12,,1,2,3,tens_bases_units_sides
11,686,686,12,,1,2,3,tens_bases_units_sides
11,687,687,12,,1,2,3,tens_bases_units_sides
11,688,688,30,,3,0,3,tens_bases_units_sides
11,689,689,12,,1,2,3,tens_bases_units_sides
11,690,690,21,,2,1,3,tens_bases_units_sides
11,691,691,12,,1,2,3,tens_bases_units_sides
11,692,692,11,,1,1,2,tens_bases_units_sides
11,693,693,20,,2,0,2,tens_bases_units_sides
11,694,694,11,,1,1,2,tens_bases_units_sides
11,695,695,11,,1,1,2,tens_bases_units_sides
11,696,696,12,,1,2,3,tens_bases_units_sides
11,697,697,3,,0,3,3,tens_bases_units_sides
11,698,698,30,,3,0,3,tens_bases_units_sides
11,699,699,3,,0,3,3,tens_bases_units_sides
11,700,700,30,,3,0,3,tens_bases_units_sides
11,701,701,21,,2,1,3,tens_bases_units_sides
11,702,702,21,,2,1,3,tens_bases_units_sides
11,703,703,3,,0,3,3,tens_bases_units_sides
11,704,704,12,,1,2,3,tens_bases_units_sides
11,705,705,30,,3,0,3,tens_bases_units_sides
11,706,706,12,,1,2,3,tens_bases_units_sides
11,707,707,12,,1,2,3,tens_bases_units_sides
11,708,708,21,,2,1,3,tens_bases_units_sides
11,709,709,12,,1,2,3,tens_bases_units_sides
11,710,710,30,,3,0,3,tens_bases_units_sides
11,711,711,21,,2,1,3,tens_bases_units_sides
11,712,712,12,,1,2,3,tens_bases_units_sides
11,713,713,21,,2,1,3,tens_bases_units_sides
11,714,714,21,,2,1,3,tens_bases_units_sides
11,715,715,12,,1,2,3,tens_bases_units_sides
11,716,716,12,,1,2,3,tens_bases_units_sides
11,717,717,12,,1,2,3,tens_bases_units_sides
11,718,718,12,,1,2,3,tens_bases_units_sides
11,719,719,12,,1,2,3,tens_bases_units_sides
11,720,720,3,,0,3,3,tens_bases_units_sides
11,721,721,21,,2,1,3,tens_bases_units_sides
11,722,722,12,,1,2,3,tens_bases_units_sides
11,723,723,30,,3,0,3,tens_bases_units_sides
11,724,724,21,,2,1,3,tens_bases_units_sides
11,725,725,12,,1,2,3,tens_bases_units_sides
11,726,726,21,,2,1,3,tens_bases_units_sides
11,727,727,11,,1,1,2,tens_bases_units_sides
11,728,728,21,,2,1,3,tens_bases_units_sides
11,729,729,21,,2,1,3,tens_bases_units_sides
11,730,730,12,,1,2,3,tens_bases_units_sides
11,731,731,30,,3,0,3,tens_bases_units_sides
11,732,732,21,,2,1,3,tens_bases_units_sides
11,733,733,3,,0,3,3,tens_bases_units_sides
11,734,734,12,,1,2,3,tens_bases_units_sides
11,735,735,3,,0,3,3,tens_bases_units_sides
11,736,736,3,,0,3,3,tens_bases_units_sides
11,737,737,30,,3,0,3,tens_bases_units_sides
11,738,738,12,,1,2,3,tens_bases_units_sides
11,739,739,12,,1,2,3,tens_bases_units_sides
11,740,740,21,,2,1,3,tens_bases_units_sides
11,741,741,12,,1,2,3,tens_bases_units_sides
11,742,742,21,,2,1,3,tens_bases_units_sides
11,743,743,30,,3,0,3,tens_bases_units_sides
11,744,744,12,,1,2,3,tens_bases_units_sides
11,745,745,21,,2,1,3,tens_bases_units_sides
11,746,746,12,,1,2,3,tens_bases_units_sides
11,747,747,21,,2,1,3,tens_bases_units_sides
11,748,748,30,,3,0,3,tens_bases_units_sides
11,749,749,12,,1,2,3,tens_bases_units_sides
11,750,750,30,,3,0,3,tens_bases_units_sides
11,751,751,21,,2,1,3,tens_bases_units_sides
11,752,752,21,,2,1,3,tens_bases_units_sides
11,753,753,12,,1,2,3,tens_bases_units_sides
11,754,754,12,,1,2,3,tens_bases_units_sides
11,755,755,30,,3,0,3,tens_bases_units_sides
11,756,756,12,,1,2,3,tens_bases_units_sides
11,757,757,21,,2,1,3,tens_bases_units_sides
11,758,758,3,,0,3,3,tens_bases_units_sides
11,759,759,12,,1,2,3,tens_bases_units_sides
11,760,760,21,,2,1,3,tens_bases_units_sides
11,761,761,12,,1,2,3,tens_bases_units_sides
11,762,762,12,,1,2,3,tens_bases_units_sides
11,763,763,12,,1,2,3,tens_bases_units_sides
11,764,764,30,,3,0,3,tens_bases_units_sides
11,765,765,21,,2,1,3,tens_bases_units_sides
11,766,766,12,,1,2,3,tens_bases_units_sides
11,767,767,30,,3,0,3,tens_bases_units_sides
11,768,768,21,,2,1,3,tens_bases_units_sides
11,769,769,3,,0,3,3,tens_bases_units_sides
11,770,770,21,,2,1,3,tens_bases_units_sides
11,771,771,12,,1,2,3,tens_bases_units_sides
11,772,772,21,,2,1,3,tens_bases_units_sides
11,773,773,12,,1,2,3,tens_bases_units_sides
11,774,774,12,,1,2,3,tens_bases_units_sides
11,775,775,12,,1,2,3,tens_bases_units_sides
11,776,776,12,,1,2,3,tens_bases_units_sides
11,777,777,21,,2,1,3,tens_bases_units_sides
11,778,778,12,,1,2,3,tens_bases_units_sides
11,779,779,21,,2,1,3,tens_bases_units_sides
11,780,780,21,,2,1,3,tens_bases_units_sides
11,781,781,12,,1,2,3,tens_bases_units_sides
11,782,782,21,,2,1,3,tens_bases_units_sides
11,783,783,21,,2,1,3,tens_bases_units_sides
11,784,784,21,,2,1,3,tens_bases_units_sides
11,785,785,12,,1,2,3,tens_bases_units_sides
11,786,786,21,,2,1,3,tens_bases_units_sides
11,787,787,12,,1,2,3,tens_bases_units_sides
11,788,788,12,,1,2,3,tens_bases_units_sides
11,789,789,21,,2,1,3,tens_bases_units_sides
11,790,790,21,,2,1,3,tens_bases_units_sides
11,791,791,21,,2,1,3,tens_bases_units_sides
11,792,792,21,,2,1,3,tens_bases_units_sides
11,793,793,12,,1,2,3,tens_bases_units_sides
11,794,794,12,,1,2,3,tens_bases_units_sides
11,795,795,21,,2,1,3,tens_bases_units_sides
11,796,796,30,,3,0,3,tens_bases_units_sides
11,797,797,3,,0,3,3,tens_bases_units_sides
11,798,798,21,,2,1,3,tens_bases_units_sides
11,799,799,3,,0,3,3,tens_bases_units_sides
11,800,800,11,,1,1,2,tens_bases_units_sides
11,801,801,11,,1,1,2,tens_bases_units_sides
11,802,802,21,,2,1,3,tens_bases_units_sides
11,803,803,21,,2,1,3,tens_bases_units_sides
11,804,804,12,,1,2,3,tens_bases_units_sides
11,805,805,21,,2,1,3,tens_bases_units_sides
11,806,806,30,,3,0,3,tens_bases_units_sides
11,807,807,12,,1,2,3,tens_bases_units_sides
11,808,808,12,,1,2,3,tens_bases_units_sides
11,809,809,21,,2,1,3,tens_bases_units_sides
11,810,810,3,,0,3,3,tens_bases_units_sides
11,811,811,12,,1,2,3,tens_bases_units_sides
11,812,812,21,,2,1,3,tens_bases_units_sides
11,813,813,12,,1,2,3,tens_bases_units_sides
11,814,814,21,,2,1,3,tens_bases_units_sides
11,815,815,12,,1,2,3,tens_bases_units_sides
11,816,816,21,,2,1,3,tens_bases_units_sides
11,817,817,21,,2,1,3,tens_bases_units_sides
11,818,818,12,,1,2,3,tens_bases_units_sides
11,819,819,12,,1,2,3,tens_bases_units_sides
11,820,820,3,,0,3,3,tens_bases_units_sides
11,821,821,21,,2,1,3,tens_bases_units_sides
11,822,822,21,,2,1,3,tens_bases_units_sides
11,823,823,21,,2,1,3,tens_bases_units_sides
11,824,824,21,,2,1,3,tens_bases_units_sides
11,825,825,21,,2,1,3,tens_bases_units_sides
11,826,826,30,,3,0,3,tens_bases_units_sides
11,827,827,21,,2,1,3,tens_bases_units_sides
11,828,828,12,,1,2,3,tens_bases_units_sides
11,829,829,3,,0,3,3,tens_bases_units_sides
11,830,830,12,,1,2,3,tens_bases_units_sides
11,831,831,21,,2,1,3,tens_bases_units_sides
11,832,832,21,,2,1,3,tens_bases_units_sides
11,833,833,12,,1,2,3,tens_bases_units_sides
11,834,834,21,,2,1,3,tens_bases_units_sides
11,835,835,30,,3,0,3,tens_bases_units_sides
11,836,836,21,,2,1,3,tens_bases_units_sides
11,837,837,21,,2,1,3,tens_bases_units_sides
11,838,838,21,,2,1,3,tens_bases_units_sides
11,839,839,12,,1,2,3,tens_bases_units_sides
11,840,840,21,,2,1,3,tens_bases_units_sides
11,841,841,3,,0,3,3,tens_bases_units_sides
11,842,842,21,,2,1,3,tens_bases_units_sides
11,843,843,21,,2,1,3,tens_bases_units_sides
11,844,844,21,,2,1,3,tens_bases_units_sides
11,845,845,12,,1,2,3,tens_bases_units_sides
11,846,846,12,,1,2,3,tens_bases_units_sides
11,847,847,21,,2,1,3,tens_bases_units_sides
11,848,848,21,,2,1,3,tens_bases_units_sides
11,849,849,21,,2,1,3,tens_bases_units_sides
11,850,850,21,,2,1,3,tens_bases_units_sides
11,851,851,12,,1,2,3,tens_bases_units_sides
11,852,852,12,,1,2,3,tens_bases_units_sides
11,853,853,21,,2,1,3,tens_bases_units_sides
11,854,854,12,,1,2,3,tens_bases_units_sides
11,855,855,12,,1,2,3,tens_bases_units_sides
11,856,856,12,,1,2,3,tens_bases_units_sides
11,857,857,12,,1,2,3,tens_bases_units_sides
11,858,858,12,,1,2,3,tens_bases_units_sides
11,859,859,21,,2,1,3,tens_bases_units_sides
11,860,860,21,,2,1,3,tens_bases_units_sides
11,861,861,30,,3,0,3,tens_bases_units_sides
11,862,862,21,,2,1,3,tens_bases_units_sides
11,863,863,21,,2,1,3,tens_bases_units_sides
11,864,864,21,,2,1,3,tens_bases_units_sides
11,865,865,21,,2,1,3,tens_bases_units_sides
11,866,866,21,,2,1,3,tens_bases_units_sides
11,867,867,21,,2,1,3,tens_bases_units_sides
11,868,868,12,,1,2,3,tens_bases_units_sides
11,869,869,12,,1,2,3,tens_bases_units_sides
11,870,870,12,,1,2,3,tens_bases_units_sides
11,871,871,12,,1,2,3,tens_bases_units_sides
11,872,872,21,,2,1,3,tens_bases_units_sides
11,873,873,12,,1,2,3,tens_bases_units_sides
11,874,874,21,,2,1,3,tens_bases_units_sides
11,875,875,21,,2,1,3,tens_bases_units_sides
11,876,876,12,,1,2,3,tens_bases_units_sides
11,877,877,12,,1,2,3,tens_bases_units_sides
11,878,878,21,,2,1,3,tens_bases_units_sides
11,879,879,21,,2,1,3,tens_bases_units_sides
11,880,880,30,,3,0,3,tens_bases_units_sides
11,881,881,30,,3,0,3,tens_bases_units_sides
11,882,882,21,,2,1,3,tens_bases_units_sides
11,883,883,21,,2,1,3,tens_bases_units_sides
11,884,884,12,,1,2,3,tens_bases_units_sides
11,885,885,30,,3,0,3,tens_bases_units_sides
11,886,886,30,,3,0,3,tens_bases_units_sides
11,887,887,3,,0,3,3,tens_bases_units_sides
11,888,888,21,,2,1,3,tens_bases_units_sides
11,889,889,21,,2,1,3,tens_bases_units_sides
11,890,890,12,,1,2,3,tens_bases_units_sides
11,891,891,12,,1,2,3,tens_bases_units_sides
11,892,892,21,,2,1,3,tens_bases_units_sides
11,893,893,21,,2,1,3,tens_bases_units_sides
11,894,894,21,,2,1,3,tens_bases_units_sides
11,895,895,30,,3,0,3,tens_bases_units_sides
11,896,896,21,,2,1,3,tens_bases_units_sides
11,897,897,21,,2,1,3,tens_bases_units_sides
11,898,898,30,,3,0,3,tens_bases_units_sides
11,899,899,12,,1,2,3,tens_bases_units_sides
11,900,900,12,,1,2,3,tens_bases_units_sides
11,901,901,21,,2,1,3,tens_bases_units_sides
11,902,902,12,,1,2,3,tens_bases_units_sides
11,903,903,21,,2,1,3,tens_bases_units_sides
11,904,904,12,,1,2,3,tens_bases_units_sides
11,905,905,21,,2,1,3,tens_bases_units_sides
11,906,906,30,,3,0,3,tens_bases_units_sides
11,907,907,30,,3,0,3,tens_bases_units_sides
11,908,908,12,,1,2,3,tens_bases_units_sides
11,909,909,12,,1,2,3,tens_bases_units_sides
11,910,910,12,,1,2,3,tens_bases_units_sides
11,911,911,12,,1,2,3,tens_bases_units_sides
11,912,912,3,,0,3,3,tens_bases_units_sides
11,913,913,12,,1,2,3,tens_bases_units_sides
11,914,914,21,,2,1,3,tens_bases_units_sides
11,915,915,30,,3,0,3,tens_bases_units_sides
11,916,916,30,,3,0,3,tens_bases_units_sides
11,917,917,21,,2,1,3,tens_bases_units_sides
11,918,918,12,,1,2,3,tens_bases_units_sides
11,919,919,12,,1,2,3,tens_bases_units_sides
11,920,920,21,,2,1,3,tens_bases_units_sides
11,921,921,12,,1,2,3,tens_bases_units_sides
11,922,922,21,,2,1,3,tens_bases_units_sides
11,923,923,21,,2,1,3,tens_bases_units_sides
11,924,924,12,,1,2,3,tens_bases_units_sides
11,925,925,12,,1,2,3,tens_bases_units_sides
11,926,926,12,,1,2,3,tens_bases_units_sides
11,927,927,30,,3,0,3,tens_bases_units_sides
11,928,928,12,,1,2,3,tens_bases_units_sides
11,929,929,12,,1,2,3,tens_bases_units_sides
11,930,930,30,,3,0,3,tens_bases_units_sides
11,931,931,30,,3,0,3,tens_bases_units_sides
11,932,932,21,,2,1,3,tens_bases_units_sides
11,933,933,3,,0,3,3,tens_bases_units_sides
11,934,934,12,,1,2,3,tens_bases_units_sides
11,935,935,3,,0,3,3,tens_bases_units_sides
11,936,936,12,,1,2,3,tens_bases_units_sides
11,937,937,12,,1,2,3,tens_bases_units_sides
11,938,938,21,,2,1,3,tens_bases_units_sides
11,939,939,21,,2,1,3,tens_bases_units_sides
11,940,940,21,,2,1,3,tens_bases_units_sides
11,941,941,12,,1,2,3,tens_bases_units_sides
11,942,942,21,,2,1,3,tens_bases_units_sides
11,943,943,21,,2,1,3,tens_bases_units_sides
11,944,944,12,,1,2,3,tens_bases_units_sides
11,945,945,21,,2,1,3,tens_bases_units_sides
11,946,946,12,,1,2,3,tens_bases_units_sides
11,947,947,30,,3,0,3,tens_bases_units_sides
11,948,948,21,,2,1,3,tens_bases_units_sides
11,949,949,30,,3,0,3,tens_bases_units_sides
11,950,950,21,,2,1,3,tens_bases_units_sides
11,951,951,12,,1,2,3,tens_bases_units_sides
11,952,952,30,,3,0,3,tens_bases_units_sides
11,953,953,3,,0,3,3,tens_bases_units_sides
11,954,954,21,,2,1,3,tens_bases_units_sides
11,955,955,12,,1,2,3,tens_bases_units_sides
11,956,956,21,,2,1,3,tens_bases_units_sides
11,957,957,21,,2,1,3,tens_bases_units_sides
11,958,958,12,,1,2,3,tens_bases_units_sides
11,959,959,12,,1,2,3,tens_bases_units_sides
11,960,960,30,,3,0,3,tens_bases_units_sides
11,961,961,21,,2,1,3,tens_bases_units_sides
11,962,962,21,,2,1,3,tens_bases_units_sides
11,963,963,12,,1,2,3,tens_bases_units_sides
11,964,964,3,,0,3,3,tens_bases_units_sides
11,965,965,21,,2,1,3,tens_bases_units_sides
11,966,966,12,,1,2,3,tens_bases_units_sides
11,967,967,3,,0,3,3,tens_bases_units_sides
11,968,968,21,,2,1,3,tens_bases_units_sides
11,969,969,21,,2,1,3,tens_bases_units_sides
11,970,970,12,,1,2,3,tens_bases_units_sides
11,971,971,21,,2,1,3,tens_bases_units_sides
11,972,972,12,,1,2,3,tens_bases_units_sides
11,973,973,12,,1,2,3,tens_bases_units_sides
11,974,974,3,,0,3,3,tens_bases_units_sides
12,2,2,12,12,1,2,3,tens_bases_units_sides
12,3,3,21,21,2,1,3,tens_bases_units_sides
12,4,4,3,3,0,3,3,tens_bases_units_sides
12,5,5,12,12,1,2,3,tens_bases_units_sides
12,6,6,12,12,1,2,3,tens_bases_units_sides
12,7,7,12,12,1,2,3,tens_bases_units_sides
12,8,8,21,21,2,1,3,tens_bases_units_sides
12,9,9,12,12,1,2,3,tens_bases_units_sides
12,10,10,12,12,1,2,3,tens_bases_units_sides
12,11,11,21,21,2,1,3,tens_bases_units_sides
12,12,12,12,12,1,2,3,tens_bases_units_sides
12,13,13,21,21,2,1,3,tens_bases_units_sides
12,14,14,21,21,2,1,3,tens_bases_units_sides
12,15,15,11,11,1,1,2,tens_bases_units_sides
12,16,16,11,11,1,1,2,tens_bases_units_sides
12,17,17,2,2,0,2,2,tens_bases_units_sides
12,18,18,20,20,2,0,2,tens_bases_units_sides
12,19,19,11,11,1,1,2,tens_bases_units_sides
12,20,20,20,20,2,0,2,tens_bases_units_sides
12,21,21,2,2,0,2,2,tens_bases_units_sides
12,22,22,11,11,1,1,2,tens_bases_units_sides
12,23,23,11,11,1,1,2,tens_bases_units_sides
12,24,24,11,11,1,1,2,tens_bases_units_sides
12,25,25,2,2,0,2,2,tens_bases_units_sides
12,26,26,20,20,2,0,2,tens_bases_units_sides
12,27,27,12,12,1,2,3,tens_bases_units_sides
12,28,28,12,12,1,2,3,tens_bases_units_sides
12,29,29,30,30,3,0,3,tens_bases_units_sides
12,30,30,12,12,1,2,3,tens_bases_units_sides
12,31,31,12,12,1,2,3,tens_bases_units_sides
12,32,32,21,21,2,1,3,tens_bases_units_sides
12,33,33,21,21,2,1,3,tens_bases_units_sides
12,34,34,21,21,2,1,3,tens_bases_units_sides
12,35,35,21,21,2,1,3,tens_bases_units_sides
12,36,36,3,3,0,3,3,tens_bases_units_sides
12,37,37,12,12,1,2,3,tens_bases_units_sides
12,38,38,12,12,1,2,3,tens_bases_units_sides
12,39,39,21,21,2,1,3,tens_bases_units_sides
12,40,40,21,21,2,1,3,tens_bases_units_sides
12,41,41,21,21,2,1,3,tens_bases_units_sides
12,42,42,30,30,3,0,3,tens_bases_units_sides
12,43,43,12,12,1,2,3,tens_bases_units_sides
12,44,44,21,21,2,1,3,tens_bases_units_sides
12,45,45,30,30,3,0,3,tens_bases_units_sides
12,46,46,12,12,1,2,3,tens_bases_units_sides
12,47,47,12,12,1,2,3,tens_bases_units_sides
12,48,48,12,12,1,2,3,tens_bases_units_sides
12,49,49,21,21,2,1,3,tens_bases_units_sides
12,50,50,3,3,0,3,3,tens_bases_units_sides
12,51,51,12,12,1,2,3,tens_bases_units_sides
12,52,52,12,12,1,2,3,tens_bases_units_sides
12,53,53,21,21,2,1,3,tens_bases_units_sides
12,54,54,3,3,0,3,3,tens_bases_units_sides
12,55,55,12,12,1,2,3,tens_bases_units_sides
12,56,56,12,12,1,2,3,tens_bases_units_sides
12,57,57,12,12,1,2,3,tens_bases_units_sides
12,58,58,12,12,1,2,3,tens_bases_units_sides
12,59,59,21,21,2,1,3,tens_bases_units_sides
12,60,60,21,21,2,1,3,tens_bases_units_sides
12,61,61,21,21,2,1,3,tens_bases_units_sides
12,62,62,12,12,1,2,3,tens_bases_units_sides
12,63,63,3,3,0,3,3,tens_bases_units_sides
12,64,64,12,12,1,2,3,tens_bases_units_sides
12,65,65,21,21,2,1,3,tens_bases_units_sides
12,66,66,12,12,1,2,3,tens_bases_units_sides
12,67,67,21,21,2,1,3,tens_bases_units_sides
12,68,68,12,12,1,2,3,tens_bases_units_sides
12,69,69,12,12,1,2,3,tens_bases_units_sides
12,70,70,21,21,2,1,3,tens_bases_units_sides
12,71,71,12,12,1,2,3,tens_bases_units_sides
12,72,72,12,12,1,2,3,tens_bases_units_sides
12,73,73,12,12,1,2,3,tens_bases_units_sides
12,74,74,12,12,1,2,3,tens_bases_units_sides
12,75,75,21,21,2,1,3,tens_bases_units_sides
12,76,76,12,12,1,2,3,tens_bases_units_sides
12,77,77,3,3,0,3,3,tens_bases_units_sides
12,78,78,21,21,2,1,3,tens_bases_units_sides
12,79,79,12,12,1,2,3,tens_bases_units_sides
12,80,80,12,12,1,2,3,tens_bases_units_sides
12,81,81,12,12,1,2,3,tens_bases_units_sides
12,82,82,21,21,2,1,3,tens_bases_units_sides
12,83,83,12,12,1,2,3,tens_bases_units_sides
12,84,84,12,12,1,2,3,tens_bases_units_sides
12,85,85,21,21,2,1,3,tens_bases_units_sides
12,86,86,12,12,1,2,3,tens_bases_units_sides
12,87,87,30,30,3,0,3,tens_bases_units_sides
12,88,88,11,11,1,1,2,tens_bases_units_sides
12,89,89,12,12,1,2,3,tens_bases_units_sides
12,90,90,12,12,1,2,3,tens_bases_units_sides
12,91,91,3,3,0,3,3,tens_bases_units_sides
12,92,92,21,21,2,1,3,tens_bases_units_sides
12,93,93,21,21,2,1,3,tens_bases_units_sides
12,94,94,21,21,2,1,3,tens_bases_units_sides
12,95,95,12,12,1,2,3,tens_bases_units_sides
12,96,96,12,12,1,2,3,tens_bases_units_sides
12,97,97,21,21,2,1,3,tens_bases_units_sides
12,98,98,12,12,1,2,3,tens_bases_units_sides
12,99,99,12,12,1,2,3,tens_bases_units_sides
12,100,100,21,21,2,1,3,tens_bases_units_sides
12,101,101,21,21,2,1,3,tens_bases_units_sides
12,102,102,12,12,1,2,3,tens_bases_units_sides
12,103,103,12,12,1,2,3,tens_bases_units_sides
12,104,104,12,12,1,2,3,tens_bases_units_sides
12,105,105,30,30,3,0,3,tens_bases_units_sides
12,106,106,11,11,1,1,2,tens_bases_units_sides
12,107,107,11,11,1,1,2,tens_bases_units_sides
12,108,108,21,21,2,1,3,tens_bases_units_sides
12,109,109,21,21,2,1,3,tens_bases_units_sides
12,110,110,3,3,0,3,3,tens_bases_units_sides
12,111,111,21,21,2,1,3,tens_bases_units_sides
12,112,112,12,12,1,2,3,tens_bases_units_sides
12,113,113,30,30,3,0,3,tens_bases_units_sides
12,114,114,21,21,2,1,3,tens_bases_units_sides
12,115,115,21,21,2,1,3,tens_bases_units_sides
12,116,116,21,21,2,1,3,tens_bases_units_sides
12,117,117,3,3,0,3,3,tens_bases_units_sides
12,118,118,3,3,0,3,3,tens_bases_units_sides
12,119,119,12,12,1,2,3,tens_bases_units_sides
12,120,120,12,12,1,2,3,tens_bases_units_sides
12,121,121,12,12,1,2,3,tens_bases_units_sides
12,122,122,12,12,1,2,3,tens_bases_units_sides
12,123,123,12,12,1,2,3,tens_bases_units_sides
12,124,124,12,12,1,2,3,tens_bases_units_sides
12,125,125,21,21,2,1,3,tens_bases_units_sides
12,126,126,3,3,0,3,3,tens_bases_units_sides
12,127,127,20,20,2,0,2,tens_bases_units_sides
12,128,128,12,12,1,2,3,tens_bases_units_sides
12,129,129,2,2,0,2,2,tens_bases_units_sides
12,130,130,20,20,2,0,2,tens_bases_units_sides
12,131,131,3,3,0,3,3,tens_bases_units_sides
12,132,132,12,12,1,2,3,tens_bases_units_sides
12,133,133,12,12,1,2,3,tens_bases_units_sides
12,134,134,21,21,2,1,3,tens_bases_units_sides
12,135,135,21,21,2,1,3,tens_bases_units_sides
12,136,136,12,12,1,2,3,tens_bases_units_sides
12,137,137,2,2,0,2,2,tens_bases_units_sides
12,138,138,12,12,1,2,3,tens_bases_units_sides
12,139,139,0,0,0,0,0,tens_bases_units_sides
12,140,140,21,21,2,1,3,tens_bases_units_sides
12,141,141,12,12,1,2,3,tens_bases_units_sides
12,142,142,21,21,2,1,3,tens_bases_units_sides
12,143,143,21,21,2,1,3,tens_bases_units_sides
12,144,144,12,12,1,2,3,tens_bases_units_sides
12,145,145,21,21,2,1,3,tens_bases_units_sides
12,146,146,21,21,2,1,3,tens_bases_units_sides
12,147,147,21,21,2,1,3,tens_bases_units_sides
12,148,148,21,21,2,1,3,tens_bases_units_sides
12,149,149,30,30,3,0,3,tens_bases_units_sides
12,150,150,12,12,1,2,3,tens_bases_units_sides
12,151,151,12,12,1,2,3,tens_bases_units_sides
12,152,152,12,12,1,2,3,tens_bases_units_sides
12,153,153,30,30,3,0,3,tens_bases_units_sides
12,154,154,12,12,1,2,3,tens_bases_units_sides
12,155,155,21,21,2,1,3,tens_bases_units_sides
12,156,156,21,21,2,1,3,tens_bases_units_sides
12,157,157,30,30,3,0,3,tens_bases_units_sides
12,158,158,12,12,1,2,3,tens_bases_units_sides
12,159,159,12,12,1,2,3,tens_bases_units_sides
12,160,160,12,12,1,2,3,tens_bases_units_sides
12,161,161,21,21,2,1,3,tens_bases_units_sides
12,162,162,21,21,2,1,3,tens_bases_units_sides
12,163,163,30,30,3,0,3,tens_bases_units_sides
12,164,164,3,3,0,3,3,tens_bases_units_sides
12,165,165,12,12,1,2,3,tens_bases_units_sides
12,166,166,21,21,2,1,3,tens_bases_units_sides
12,167,167,12,12,1,2,3,tens_bases_units_sides
12,168,168,21,21,2,1,3,tens_bases_units_sides
12,169,169,21,21,2,1,3,tens_bases_units_sides
12,170,170,21,21,2,1,3,tens_bases_units_sides
12,171,171,12,12,1,2,3,tens_bases_units_sides
12,172,172,12,12,1,2,3,tens_bases_units_sides
12,173,173,12,12,1,2,3,tens_bases_units_sides
12,174,174,21,21,2,1,3,tens_bases_units_sides
12,175,175,12,12,1,2,3,tens_bases_units_sides
12,176,176,12,12,1,2,3,tens_bases_units_sides
12,177,177,30,30,3,0,3,tens_bases_units_sides
12,178,178,2,2,0,2,2,tens_bases_units_sides
12,179,179,21,21,2,1,3,tens_bases_units_sides
12,180,180,3,3,0,3,3,tens_bases_units_sides
12,181,181,12,12,1,2,3,tens_bases_units_sides
12,182,182,3,3,0,3,3,tens_bases_units_sides
12,183,183,10,10,1,0,1,tens_bases_units_sides
12,184,184,21,21,2,1,3,tens_bases_units_sides
12,185,185,21,21,2,1,3,tens_bases_units_sides
12,186,186,21,21,2,1,3,tens_bases_units_sides
12,187,187,12,12,1,2,3,tens_bases_units_sides
12,188,188,12,12,1,2,3,tens_bases_units_sides
12,189,189,12,12,1,2,3,tens_bases_units_sides
12,190,190,30,30,3,0,3,tens_bases_units_sides
12,191,191,12,12,1,2,3,tens_bases_units_sides
12,192,192,12,12,1,2,3,tens_bases_units_sides
12,193,193,12,12,1,2,3,tens_bases_units_sides
12,194,194,12,12,1,2,3,tens_bases_units_sides
12,195,195,12,12,1,2,3,tens_bases_units_sides
12,196,196,12,12,1,2,3,tens_bases_units_sides
12,197,197,21,21,2,1,3,tens_bases_units_sides
12,198,198,3,3,0,3,3,tens_bases_units_sides
12,199,199,12,12,1,2,3,tens_bases_units_sides
12,200,200,21,21,2,1,3,tens_bases_units_sides
12,201,201,21,21,2,1,3,tens_bases_units_sides
12,202,202,3,3,0,3,3,tens_bases_units_sides
12,203,203,12,12,1,2,3,tens_bases_units_sides
12,204,204,21,21,2,1,3,tens_bases_units_sides
12,205,205,21,21,2,1,3,tens_bases_units_sides
12,206,206,21,21,2,1,3,tens_bases_units_sides
12,207,207,30,30,3,0,3,tens_bases_units_sides
12,208,208,30,30,3,0,3,tens_bases_units_sides
12,209,209,21,21,2,1,3,tens_bases_units_sides
12,210,210,30,30,3,0,3,tens_bases_units_sides
12,211,211,12,12,1,2,3,tens_bases_units_sides
12,212,212,12,12,1,2,3,tens_bases_units_sides
12,213,213,12,12,1,2,3,tens_bases_units_sides
12,214,214,2,2,0,2,2,tens_bases_units_sides
12,215,215,12,12,1,2,3,tens_bases_units_sides
12,216,216,11,11,1,1,2,tens_bases_units_sides
12,217,217,11,11,1,1,2,tens_bases_units_sides
12,218,218,13,13,1,3,4,tens_bases_units_sides
12,219,219,12,12,1,2,3,tens_bases_units_sides
12,220,220,12,12,1,2,3,tens_bases_units_sides
12,221,221,3,3,0,3,3,tens_bases_units_sides
12,222,222,21,21,2,1,3,tens_bases_units_sides
12,223,223,3,3,0,3,3,tens_bases_units_sides
12,224,224,3,3,0,3,3,tens_bases_units_sides
12,225,225,30,30,3,0,3,tens_bases_units_sides
12,226,226,30,30,3,0,3,tens_bases_units_sides
12,227,227,3,3,0,3,3,tens_bases_units_sides
12,228,228,12,12,1,2,3,tens_bases_units_sides
12,229,229,12,12,1,2,3,tens_bases_units_sides
12,230,230,11,11,1,1,2,tens_bases_units_sides
12,231,231,0,0,0,0,0,tens_bases_units_sides
12,232,232,21,21,2,1,3,tens_bases_units_sides
12,233,233,3,3,0,3,3,tens_bases_units_sides
12,234,234,3,3,0,3,3,tens_bases_units_sides
12,235,235,3,3,0,3,3,tens_bases_units_sides
12,236,236,3,3,0,3,3,tens_bases_units_sides
12,237,237,3,3,0,3,3,tens_bases_units_sides
12,238,238,21,21,2,1,3,tens_bases_units_sides
12,239,239,3,3,0,3,3,tens_bases_units_sides
12,240,240,12,12,1,2,3,tens_bases_units_sides
12,241,241,12,12,1,2,3,tens_bases_units_sides
12,242,242,12,12,1,2,3,tens_bases_units_sides
12,243,243,21,21,2,1,3,tens_bases_units_sides
12,244,244,12,12,1,2,3,tens_bases_units_sides
12,245,245,12,12,1,2,3,tens_bases_units_sides
12,246,246,21,21,2,1,3,tens_bases_units_sides
12,247,247,12,12,1,2,3,tens_bases_units_sides
12,248,248,3,3,0,3,3,tens_bases_units_sides
12,249,249,21,21,2,1,3,tens_bases_units_sides
12,250,250,11,11,1,1,2,tens_bases_units_sides
12,251,251,11,11,1,1,2,tens_bases_units_sides
12,252,252,2,2,0,2,2,tens_bases_units_sides
12,253,253,12,12,1,2,3,tens_bases_units_sides
12,254,254,12,12,1,2,3,tens_bases_units_sides
12,255,255,12,12,1,2,3,tens_bases_units_sides
12,256,256,12,12,1,2,3,tens_bases_units_sides
12,257,257,21,21,2,1,3,tens_bases_units_sides
12,258,258,12,12,1,2,3,tens_bases_units_sides
12,259,259,30,30,3,0,3,tens_bases_units_sides
12,260,260,21,21,2,1,3,tens_bases_units_sides
12,261,261,30,30,3,0,3,tens_bases_units_sides
12,262,262,11,11,1,1,2,tens_bases_units_sides
12,263,263,11,11,1,1,2,tens_bases_units_sides
12,264,264,12,12,1,2,3,tens_bases_units_sides
12,265,265,12,12,1,2,3,tens_bases_units_sides
12,266,266,30,30,3,0,3,tens_bases_units_sides
12,267,267,12,12,1,2,3,tens_bases_units_sides
12,268,268,12,12,1,2,3,tens_bases_units_sides
12,269,269,12,12,1,2,3,tens_bases_units_sides
12,270,270,21,21,2,1,3,tens_bases_units_sides
12,271,271,12,12,1,2,3,tens_bases_units_sides
12,272,272,21,21,2,1,3,tens_bases_units_sides
12,273,273,12,12,1,2,3,tens_bases_units_sides
12,274,274,3,3,0,3,3,tens_bases_units_sides
12,275,275,3,3,0,3,3,tens_bases_units_sides
12,276,276,21,21,2,1,3,tens_bases_units_sides
12,277,277,0,0,0,0,0,tens_bases_units_sides
12,278,278,0,0,0,0,0,tens_bases_units_sides
12,279,279,12,12,1,2,3,tens_bases_units_sides
12,280,280,12,12,1,2,3,tens_bases_units_sides
12,281,281,3,3,0,3,3,tens_bases_units_sides
12,282,282,12,12,1,2,3,tens_bases_units_sides
12,283,283,20,20,2,0,2,tens_bases_units_sides
12,284,284,11,11,1,1,2,tens_bases_units_sides
12,285,285,12,12,1,2,3,tens_bases_units_sides
12,286,286,3,3,0,3,3,tens_bases_units_sides
12,287,287,21,21,2,1,3,tens_bases_units_sides
12,288,288,21,21,2,1,3,tens_bases_units_sides
12,289,289,21,21,2,1,3,tens_bases_units_sides
12,290,290,12,12,1,2,3,tens_bases_units_sides
12,291,291,30,30,3,0,3,tens_bases_units_sides
12,292,292,21,21,2,1,3,tens_bases_units_sides
12,293,293,12,12,1,2,3,tens_bases_units_sides
12,294,294,12,12,1,2,3,tens_bases_units_sides
12,295,295,12,12,1,2,3,tens_bases_units_sides
12,296,296,30,30,3,0,3,tens_bases_units_sides
12,297,297,21,21,2,1,3,tens_bases_units_sides
12,298,298,12,12,1,2,3,tens_bases_units_sides
12,299,299,12,12,1,2,3,tens_bases_units_sides
12,300,300,3,3,0,3,3,tens_bases_units_sides
12,301,301,3,3,0,3,3,tens_bases_units_sides
12,302,302,30,30,3,0,3,tens_bases_units_sides
12,303,303,3,3,0,3,3,tens_bases_units_sides
12,304,304,12,12,1,2,3,tens_bases_units_sides
12,305,305,21,21,2,1,3,tens_bases_units_sides
12,306,306,12,12,1,2,3,tens_bases_units_sides
12,307,307,12,12,1,2,3,tens_bases_units_sides
12,308,308,12,12,1,2,3,tens_bases_units_sides
12,309,309,3,3,0,3,3,tens_bases_units_sides
12,310,310,21,21,2,1,3,tens_bases_units_sides
12,311,311,21,21,2,1,3,tens_bases_units_sides
12,312,312,3,3,0,3,3,tens_bases_units_sides
12,313,313,21,21,2,1,3,tens_bases_units_sides
12,314,314,21,21,2,1,3,tens_bases_units_sides
12,315,315,21,21,2,1,3,tens_bases_units_sides
12,316,316,21,21,2,1,3,tens_bases_units_sides
12,317,317,12,12,1,2,3,tens_bases_units_sides
12,318,318,21,21,2,1,3,tens_bases_units_sides
12,319,319,3,3,0,3,3,tens_bases_units_sides
12,320,320,21,21,2,1,3,tens_bases_units_sides
12,321,321,21,21,2,1,3,tens_bases_units_sides
12,322,322,21,21,2,1,3,tens_bases_units_sides
12,323,323,21,21,2,1,3,tens_bases_units_sides
12,324,324,12,12,1,2,3,tens_bases_units_sides
12,325,325,30,30,3,0,3,tens_bases_units_sides
12,326,326,21,21,2,1,3,tens_bases_units_sides
12,327,327,21,21,2,1,3,tens_bases_units_sides
12,328,328,3,3,0,3,3,tens_bases_units_sides
12,329,329,12,12,1,2,3,tens_bases_units_sides
12,330,330,12,12,1,2,3,tens_bases_units_sides
12,331,331,21,21,2,1,3,tens_bases_units_sides
12,332,332,21,21,2,1,3,tens_bases_units_sides
12,333,333,21,21,2,1,3,tens_bases_units_sides
12,334,334,12,12,1,2,3,tens_bases_units_sides
12,335,335,12,12,1,2,3,tens_bases_units_sides
12,336,336,3,3,0,3,3,tens_bases_units_sides
12,337,337,30,30,3,0,3,tens_bases_units_sides
12,338,338,3,3,0,3,3,tens_bases_units_sides
12,339,339,21,21,2,1,3,tens_bases_units_sides
12,340,340,12,12,1,2,3,tens_bases_units_sides
12,341,341,12,12,1,2,3,tens_bases_units_sides
12,342,342,21,21,2,1,3,tens_bases_units_sides
12,343,343,3,3,0,3,3,tens_bases_units_sides
12,344,344,30,30,3,0,3,tens_bases_units_sides
12,345,345,12,12,1,2,3,tens_bases_units_sides
12,346,346,3,3,0,3,3,tens_bases_units_sides
12,347,347,12,12,1,2,3,tens_bases_units_sides
12,348,348,12,12,1,2,3,tens_bases_units_sides
12,349,349,21,21,2,1,3,tens_bases_units_sides
12,350,350,3,3,0,3,3,tens_bases_units_sides
12,351,351,3,3,0,3,3,tens_bases_units_sides
12,352,352,3,3,0,3,3,tens_bases_units_sides
12,353,353,12,12,1,2,3,tens_bases_units_sides
12,354,354,12,12,1,2,3,tens_bases_units_sides
12,355,355,3,3,0,3,3,tens_bases_units_sides
12,356,356,12,12,1,2,3,tens_bases_units_sides
12,357,357,12,12,1,2,3,tens_bases_units_sides
12,358,358,3,3,0,3,3,tens_bases_units_sides
12,359,359,21,21,2,1,3,tens_bases_units_sides
12,360,360,21,21,2,1,3,tens_bases_units_sides
12,361,361,3,3,0,3,3,tens_bases_units_sides
12,362,362,21,21,2,1,3,tens_bases_units_sides
12,363,363,11,11,1,1,2,tens_bases_units_sides
12,364,364,21,21,2,1,3,tens_bases_units_sides
12,365,365,21,21,2,1,3,tens_bases_units_sides
12,366,366,12,12,1,2,3,tens_bases_units_sides
12,367,367,12,12,1,2,3,tens_bases_units_sides
12,368,368,30,30,3,0,3,tens_bases_units_sides
12,369,369,21,21,2,1,3,tens_bases_units_sides
12,370,370,30,30,3,0,3,tens_bases_units_sides
12,371,371,21,21,2,1,3,tens_bases_units_sides
12,372,372,21,21,2,1,3,tens_bases_units_sides
12,373,373,21,21,2,1,3,tens_bases_units_sides
12,374,374,21,21,2,1,3,tens_bases_units_sides
12,375,375,3,3,0,3,3,tens_bases_units_sides
12,376,376,21,21,2,1,3,tens_bases_units_sides
12,377,377,12,12,1,2,3,tens_bases_units_sides
12,378,378,3,3,0,3,3,tens_bases_units_sides
12,379,379,3,3,0,3,3,tens_bases_units_sides
12,380,380,21,21,2,1,3,tens_bases_units_sides
12,381,381,12,12,1,2,3,tens_bases_units_sides
12,382,382,12,12,1,2,3,tens_bases_units_sides
12,383,383,21,21,2,1,3,tens_bases_units_sides
12,384,384,30,30,3,0,3,tens_bases_units_sides
12,385,385,12,12,1,2,3,tens_bases_units_sides
12,386,386,3,3,0,3,3,tens_bases_units_sides
12,387,387,30,30,3,0,3,tens_bases_units_sides
12,388,388,12,12,1,2,3,tens_bases_units_sides
12,389,389,21,21,2,1,3,tens_bases_units_sides
12,390,390,12,12,1,2,3,tens_bases_units_sides
12,391,391,12,12,1,2,3,tens_bases_units_sides
12,392,392,3,3,0,3,3,tens_bases_units_sides
12,393,393,12,12,1,2,3,tens_bases_units_sides
12,394,394,12,12,1,2,3,tens_bases_units_sides
12,395,395,3,3,0,3,3,tens_bases_units_sides
12,396,396,30,30,3,0,3,tens_bases_units_sides
12,397,397,12,12,1,2,3,tens_bases_units_sides
12,398,398,12,12,1,2,3,tens_bases_units_sides
12,399,399,21,21,2,1,3,tens_bases_units_sides
12,400,400,21,21,2,1,3,tens_bases_units_sides
12,401,401,12,12,1,2,3,tens_bases_units_sides
12,402,402,12,12,1,2,3,tens_bases_units_sides
12,403,403,21,21,2,1,3,tens_bases_units_sides
12,404,404,3,3,0,3,3,tens_bases_units_sides
12,405,405,21,21,2,1,3,tens_bases_units_sides
12,406,406,21,21,2,1,3,tens_bases_units_sides
12,407,407,21,21,2,1,3,tens_bases_units_sides
12,408,408,12,12,1,2,3,tens_bases_units_sides
12,409,409,21,21,2,1,3,tens_bases_units_sides
12,410,410,12,12,1,2,3,tens_bases_units_sides
12,411,411,21,21,2,1,3,tens_bases_units_sides
12,412,412,21,21,2,1,3,tens_bases_units_sides
12,413,413,21,21,2,1,3,tens_bases_units_sides
12,414,414,21,21,2,1,3,tens_bases_units_sides
12,415,415,12,12,1,2,3,tens_bases_units_sides
12,416,416,3,3,0,3,3,tens_bases_units_sides
12,417,417,21,21,2,1,3,tens_bases_units_sides
12,418,418,21,21,2,1,3,tens_bases_units_sides
12,419,419,3,3,0,3,3,tens_bases_units_sides
12,420,420,21,21,2,1,3,tens_bases_units_sides
12,421,421,21,21,2,1,3,tens_bases_units_sides
12,422,422,12,12,1,2,3,tens_bases_units_sides
12,423,423,12,12,1,2,3,tens_bases_units_sides
12,424,424,12,12,1,2,3,tens_bases_units_sides
12,425,425,3,3,0,3,3,tens_bases_units_sides
12,426,426,3,3,0,3,3,tens_bases_units_sides
12,427,427,12,12,1,2,3,tens_bases_units_sides
12,428,428,12,12,1,2,3,tens_bases_units_sides
12,429,429,21,21,2,1,3,tens_bases_units_sides
12,430,430,21,21,2,1,3,tens_bases_units_sides
12,431,431,3,3,0,3,3,tens_bases_units_sides
12,432,432,12,12,1,2,3,tens_bases_units_sides
12,433,433,12,12,1,2,3,tens_bases_units_sides
12,434,434,3,3,0,3,3,tens_bases_units_sides
12,435,435,3,3,0,3,3,tens_bases_units_sides
12,436,436,12,12,1,2,3,tens_bases_units_sides
12,437,437,12,12,1,2,3,tens_bases_units_sides
12,438,438,3,3,0,3,3,tens_bases_units_sides
12,439,439,12,12,1,2,3,tens_bases_units_sides
12,440,440,12,12,1,2,3,tens_bases_units_sides
12,441,441,21,21,2,1,3,tens_bases_units_sides
12,442,442,21,21,2,1,3,tens_bases_units_sides
12,443,443,21,21,2,1,3,tens_bases_units_sides
12,444,444,21,21,2,1,3,tens_bases_units_sides
12,445,445,12,12,1,2,3,tens_bases_units_sides
12,446,446,3,3,0,3,3,tens_bases_units_sides
12,447,447,21,21,2,1,3,tens_bases_units_sides
12,448,448,21,21,2,1,3,tens_bases_units_sides
12,449,449,3,3,0,3,3,tens_bases_units_sides
12,450,450,12,12,1,2,3,tens_bases_units_sides
12,451,451,21,21,2,1,3,tens_bases_units_sides
12,452,452,21,21,2,1,3,tens_bases_units_sides
12,453,453,21,21,2,1,3,tens_bases_units_sides
12,454,454,21,21,2,1,3,tens_bases_units_sides
12,455,455,3,3,0,3,3,tens_bases_units_sides
12,456,456,21,21,2,1,3,tens_bases_units_sides
12,457,457,21,21,2,1,3,tens_bases_units_sides
12,458,458,12,12,1,2,3,tens_bases_units_sides
12,459,459,12,12,1,2,3,tens_bases_units_sides
12,460,460,12,12,1,2,3,tens_bases_units_sides
12,461,461,12,12,1,2,3,tens_bases_units_sides
12,462,462,3,3,0,3,3,tens_bases_units_sides
12,463,463,12,12,1,2,3,tens_bases_units_sides
12,464,464,30,30,3,0,3,tens_bases_units_sides
12,465,465,3,3,0,3,3,tens_bases_units_sides
12,466,466,30,30,3,0,3,tens_bases_units_sides
12,467,467,12,12,1,2,3,tens_bases_units_sides
12,468,468,3,3,0,3,3,tens_bases_units_sides
12,469,469,12,12,1,2,3,tens_bases_units_sides
12,470,470,12,12,1,2,3,tens_bases_units_sides
12,471,471,21,21,2,1,3,tens_bases_units_sides
12,472,472,12,12,1,2,3,tens_bases_units_sides
12,473,473,12,12,1,2,3,tens_bases_units_sides
12,474,474,12,12,1,2,3,tens_bases_units_sides
12,475,475,12,12,1,2,3,tens_bases_units_sides
12,476,476,21,21,2,1,3,tens_bases_units_sides
12,477,477,3,3,0,3,3,tens_bases_units_sides
12,478,478,3,3,0,3,3,tens_bases_units_sides
12,479,479,12,12,1,2,3,tens_bases_units_sides
12,480,480,21,21,2,1,3,tens_bases_units_sides
12,481,481,30,30,3,0,3,tens_bases_units_sides
12,482,482,12,12,1,2,3,tens_bases_units_sides
12,483,483,3,3,0,3,3,tens_bases_units_sides
12,484,484,21,21,2,1,3,tens_bases_units_sides
12,485,485,12,12,1,2,3,tens_bases_units_sides
12,486,486,3,3,0,3,3,tens_bases_units_sides
12,487,487,21,21,2,1,3,tens_bases_units_sides
12,488,488,12,12,1,2,3,tens_bases_units_sides
12,489,489,21,21,2,1,3,tens_bases_units_sides
12,490,490,12,12,1,2,3,tens_bases_units_sides
12,491,491,21,21,2,1,3,tens_bases_units_sides
12,492,492,12,12,1,2,3,tens_bases_units_sides
12,493,493,30,30,3,0,3,tens_bases_units_sides
12,494,494,21,21,2,1,3,tens_bases_units_sides
12,495,495,12,12,1,2,3,tens_bases_units_sides
12,496,496,30,30,3,0,3,tens_bases_units_sides
12,497,497,12,12,1,2,3,tens_bases_units_sides
12,498,498,3,3,0,3,3,tens_bases_units_sides
12,499,499,12,12,1,2,3,tens_bases_units_sides
12,500,500,12,12,1,2,3,tens_bases_units_sides
12,501,501,12,12,1,2,3,tens_bases_units_sides
12,502,502,12,12,1,2,3,tens_bases_units_sides
12,503,503,12,12,1,2,3,tens_bases_units_sides
12,504,504,3,3,0,3,3,tens_bases_units_sides
12,505,505,21,21,2,1,3,tens_bases_units_sides
12,506,506,21,21,2,1,3,tens_bases_units_sides
12,507,507,21,21,2,1,3,tens_bases_units_sides
12,508,508,3,3,0,3,3,tens_bases_units_sides
12,509,509,30,30,3,0,3,tens_bases_units_sides
12,510,510,3,3,0,3,3,tens_bases_units_sides
12,511,511,21,21,2,1,3,tens_bases_units_sides
12,512,512,12,12,1,2,3,tens_bases_units_sides
12,513,513,12,12,1,2,3,tens_bases_units_sides
12,514,514,21,21,2,1,3,tens_bases_units_sides
12,515,515,12,12,1,2,3,tens_bases_units_sides
12,516,516,12,12,1,2,3,tens_bases_units_sides
12,517,517,12,12,1,2,3,tens_bases_units_sides
12,518,518,12,12,1,2,3,tens_bases_units_sides
12,519,519,21,21,2,1,3,tens_bases_units_sides
12,520,520,3,3,0,3,3,tens_bases_units_sides
12,521,521,21,21,2,1,3,tens_bases_units_sides
12,522,522,21,21,2,1,3,tens_bases_units_sides
12,523,523,21,21,2,1,3,tens_bases_units_sides
12,524,524,30,30,3,0,3,tens_bases_units_sides
12,525,525,12,12,1,2,3,tens_bases_units_sides
12,526,526,3,3,0,3,3,tens_bases_units_sides
12,527,527,12,12,1,2,3,tens_bases_units_sides
12,528,528,21,21,2,1,3,tens_bases_units_sides
12,529,529,12,12,1,2,3,tens_bases_units_sides
12,530,530,21,21,2,1,3,tens_bases_units_sides
12,531,531,21,21,2,1,3,tens_bases_units_sides
12,532,532,30,30,3,0,3,tens_bases_units_sides
12,533,533,12,12,1,2,3,tens_bases_units_sides
12,534,534,12,12,1,2,3,tens_bases_units_sides
12,535,535,12,12,1,2,3,tens_bases_units_sides
12,536,536,21,21,2,1,3,tens_bases_units_sides
12,537,537,12,12,1,2,3,tens_bases_units_sides
12,538,538,21,21,2,1,3,tens_bases_units_sides
12,539,539,3,3,0,3,3,tens_bases_units_sides
12,540,540,21,21,2,1,3,tens_bases_units_sides
12,541,541,3,3,0,3,3,tens_bases_units_sides
12,542,542,12,12,1,2,3,tens_bases_units_sides
12,543,543,21,21,2,1,3,tens_bases_units_sides
12,544,544,12,12,1,2,3,tens_bases_units_sides
12,545,545,30,30,3,0,3,tens_bases_units_sides
12,546,546,3,3,0,3,3,tens_bases_units_sides
12,547,547,12,12,1,2,3,tens_bases_units_sides
12,548,548,20,20,2,0,2,tens_bases_units_sides
12,549,549,2,2,0,2,2,tens_bases_units_sides
12,550,550,2,2,0,2,2,tens_bases_units_sides
12,551,551,11,11,1,1,2,tens_bases_units_sides
12,552,552,20,20,2,0,2,tens_bases_units_sides
12,553,553,12,12,1,2,3,tens_bases_units_sides
12,554,554,12,12,1,2,3,tens_bases_units_sides
12,555,555,3,3,0,3,3,tens_bases_units_sides
12,556,556,21,21,2,1,3,tens_bases_units_sides
12,557,557,12,12,1,2,3,tens_bases_units_sides
12,558,558,3,3,0,3,3,tens_bases_units_sides
12,559,559,12,12,1,2,3,tens_bases_units_sides
12,560,560,21,21,2,1,3,tens_bases_units_sides
12,561,561,3,3,0,3,3,tens_bases_units_sides
12,562,562,12,12,1,2,3,tens_bases_units_sides
12,563,563,21,21,2,1,3,tens_bases_units_sides
12,564,564,12,12,1,2,3,tens_bases_units_sides
12,565,565,21,21,2,1,3,tens_bases_units_sides
12,566,566,12,12,1,2,3,tens_bases_units_sides
12,567,567,12,12,1,2,3,tens_bases_units_sides
12,568,568,12,12,1,2,3,tens_bases_units_sides
12,569,569,30,30,3,0,3,tens_bases_units_sides
12,570,570,30,30,3,0,3,tens_bases_units_sides
12,571,571,21,21,2,1,3,tens_bases_units_sides
12,572,572,21,21,2,1,3,tens_bases_units_sides
12,573,573,3,3,0,3,3,tens_bases_units_sides
12,574,574,21,21,2,1,3,tens_bases_units_sides
12,575,575,3,3,0,3,3,tens_bases_units_sides
12,576,576,12,12,1,2,3,tens_bases_units_sides
12,577,577,30,30,3,0,3,tens_bases_units_sides
12,578,578,12,12,1,2,3,tens_bases_units_sides
12,579,579,12,12,1,2,3,tens_bases_units_sides
12,580,580,12,12,1,2,3,tens_bases_units_sides
12,581,581,12,12,1,2,3,tens_bases_units_sides
12,582,582,3,3,0,3,3,tens_bases_units_sides
12,583,583,3,3,0,3,3,tens_bases_units_sides
12,584,584,12,12,1,2,3,tens_bases_units_sides
12,585,585,3,3,0,3,3,tens_bases_units_sides
12,586,586,12,12,1,2,3,tens_bases_units_sides
12,587,587,12,12,1,2,3,tens_bases_units_sides
12,588,588,21,21,2,1,3,tens_bases_units_sides
12,589,589,3,3,0,3,3,tens_bases_units_sides
12,590,590,21,21,2,1,3,tens_bases_units_sides
12,591,591,21,21,2,1,3,tens_bases_units_sides
12,592,592,12,12,1,2,3,tens_bases_units_sides
12,593,593,12,12,1,2,3,tens_bases_units_sides
12,594,594,21,21,2,1,3,tens_bases_units_sides
12,595,595,21,21,2,1,3,tens_bases_units_sides
12,596,596,21,21,2,1,3,tens_bases_units_sides
12,597,597,12,12,1,2,3,tens_bases_units_sides
12,598,598,12,12,1,2,3,tens_bases_units_sides
12,599,599,12,12,1,2,3,tens_bases_units_sides
12,600,600,3,3,0,3,3,tens_bases_units_sides
12,601,601,21,21,2,1,3,tens_bases_units_sides
12,602,602,21,21,2,1,3,tens_bases_units_sides
12,603,603,12,12,1,2,3,tens_bases_units_sides
12,604,604,12,12,1,2,3,tens_bases_units_sides
12,605,605,12,12,1,2,3,tens_bases_units_sides
12,606,606,12,12,1,2,3,tens_bases_units_sides
12,607,607,21,21,2,1,3,tens_bases_units_sides
12,608,608,3,3,0,3,3,tens_bases_units_sides
12,609,609,30,30,3,0,3,tens_bases_units_sides
12,610,610,3,3,0,3,3,tens_bases_units_sides
12,611,611,21,21,2,1,3,tens_bases_units_sides
12,612,612,12,12,1,2,3,tens_bases_units_sides
12,613,613,12,12,1,2,3,tens_bases_units_sides
12,614,614,21,21,2,1,3,tens_bases_units_sides
12,615,615,12,12,1,2,3,tens_bases_units_sides
12,616,616,12,12,1,2,3,tens_bases_units_sides
12,617,617,21,21,2,1,3,tens_bases_units_sides
12,618,618,3,3,0,3,3,tens_bases_units_sides
12,619,619,3,3,0,3,3,tens_bases_units_sides
12,620,620,12,12,1,2,3,tens_bases_units_sides
12,621,621,3,3,0,3,3,tens_bases_units_sides
12,622,622,21,21,2,1,3,tens_bases_units_sides
12,623,623,21,21,2,1,3,tens_bases_units_sides
12,624,624,12,12,1,2,3,tens_bases_units_sides
12,625,625,3,3,0,3,3,tens_bases_units_sides
12,626,626,12,12,1,2,3,tens_bases_units_sides
12,627,627,12,12,1,2,3,tens_bases_units_sides
12,628,628,3,3,0,3,3,tens_bases_units_sides
12,629,629,21,21,2,1,3,tens_bases_units_sides
12,630,630,12,12,1,2,3,tens_bases_units_sides
12,631,631,12,12,1,2,3,tens_bases_units_sides
12,632,632,21,21,2,1,3,tens_bases_units_sides
12,633,633,12,12,1,2,3,tens_bases_units_sides
12,634,634,21,21,2,1,3,tens_bases_units_sides
12,635,635,21,21,2,1,3,tens_bases_units_sides
12,636,636,3,3,0,3,3,tens_bases_units_sides
12,637,637,12,12,1,2,3,tens_bases_units_sides
12,638,638,12,12,1,2,3,tens_bases_units_sides
12,639,639,21,21,2,1,3,tens_bases_units_sides
12,640,640,3,3,0,3,3,tens_bases_units_sides
12,641,641,3,3,0,3,3,tens_bases_units_sides
12,642,642,12,12,1,2,3,tens_bases_units_sides
12,643,643,30,30,3,0,3,tens_bases_units_sides
12,644,644,12,12,1,2,3,tens_bases_units_sides
12,645,645,21,21,2,1,3,tens_bases_units_sides
12,646,646,21,21,2,1,3,tens_bases_units_sides
12,647,647,21,21,2,1,3,tens_bases_units_sides
12,648,648,21,21,2,1,3,tens_bases_units_sides
12,649,649,21,21,2,1,3,tens_bases_units_sides
12,650,650,12,12,1,2,3,tens_bases_units_sides
12,651,651,12,12,1,2,3,tens_bases_units_sides
12,652,652,12,12,1,2,3,tens_bases_units_sides
12,653,653,12,12,1,2,3,tens_bases_units_sides
12,654,654,21,21,2,1,3,tens_bases_units_sides
12,655,655,12,12,1,2,3,tens_bases_units_sides
12,656,656,12,12,1,2,3,tens_bases_units_sides
12,657,657,12,12,1,2,3,tens_bases_units_sides
12,658,658,12,12,1,2,3,tens_bases_units_sides
12,659,659,12,12,1,2,3,tens_bases_units_sides
12,660,660,12,12,1,2,3,tens_bases_units_sides
12,661,661,12,12,1,2,3,tens_bases_units_sides
12,662,662,12,12,1,2,3,tens_bases_units_sides
12,663,663,12,12,1,2,3,tens_bases_units_sides
12,664,664,3,3,0,3,3,tens_bases_units_sides
12,665,665,3,3,0,3,3,tens_bases_units_sides
12,666,666,12,12,1,2,3,tens_bases_units_sides
12,667,667,21,21,2,1,3,tens_bases_units_sides
12,668,668,12,12,1,2,3,tens_bases_units_sides
12,669,669,12,12,1,2,3,tens_bases_units_sides
12,670,670,30,30,3,0,3,tens_bases_units_sides
12,671,671,3,3,0,3,3,tens_bases_units_sides
12,672,672,12,12,1,2,3,tens_bases_units_sides
12,673,673,12,12,1,2,3,tens_bases_units_sides
12,674,674,12,12,1,2,3,tens_bases_units_sides
12,675,675,3,3,0,3,3,tens_bases_units_sides
12,676,676,12,12,1,2,3,tens_bases_units_sides
12,677,677,3,3,0,3,3,tens_bases_units_sides
12,678,678,12,12,1,2,3,tens_bases_units_sides
12,679,679,30,30,3,0,3,tens_bases_units_sides
12,680,680,21,21,2,1,3,tens_bases_units_sides
12,681,681,11,11,1,1,2,tens_bases_units_sides
12,682,682,20,20,2,0,2,tens_bases_units_sides
12,683,683,31,31,3,1,4,tens_bases_units_sides
12,684,684,12,12,1,2,3,tens_bases_units_sides
12,685,685,12,12,1,2,3,tens_bases_units_sides
12,686,686,12,12,1,2,3,tens_bases_units_sides
12,687,687,30,30,3,0,3,tens_bases_units_sides
12,688,688,12,12,1,2,3,tens_bases_units_sides
12,689,689,12,12,1,2,3,tens_bases_units_sides
12,690,690,12,12,1,2,3,tens_bases_units_sides
12,691,691,30,30,3,0,3,tens_bases_units_sides
12,692,692,21,21,2,1,3,tens_bases_units_sides
12,693,693,12,12,1,2,3,tens_bases_units_sides
12,694,694,21,21,2,1,3,tens_bases_units_sides
12,695,695,3,3,0,3,3,tens_bases_units_sides
12,696,696,12,12,1,2,3,tens_bases_units_sides
12,697,697,12,12,1,2,3,tens_bases_units_sides
12,698,698,3,3,0,3,3,tens_bases_units_sides
12,699,699,30,30,3,0,3,tens_bases_units_sides
12,700,700,21,21,2,1,3,tens_bases_units_sides
12,701,701,12,12,1,2,3,tens_bases_units_sides
12,702,702,12,12,1,2,3,tens_bases_units_sides
12,703,703,3,3,0,3,3,tens_bases_units_sides
12,704,704,21,21,2,1,3,tens_bases_units_sides
12,705,705,12,12,1,2,3,tens_bases_units_sides
12,706,706,12,12,1,2,3,tens_bases_units_sides
12,707,707,21,21,2,1,3,tens_bases_units_sides
12,708,708,12,12,1,2,3,tens_bases_units_sides
12,709,709,12,12,1,2,3,tens_bases_units_sides
12,710,710,30,30,3,0,3,tens_bases_units_sides
12,711,711,12,12,1,2,3,tens_bases_units_sides
12,712,712,12,12,1,2,3,tens_bases_units_sides
12,713,713,12,12,1,2,3,tens_bases_units_sides
12,714,714,12,12,1,2,3,tens_bases_units_sides
12,715,715,3,3,0,3,3,tens_bases_units_sides
12,716,716,12,12,1,2,3,tens_bases_units_sides
12,717,717,3,3,0,3,3,tens_bases_units_sides
12,718,718,30,30,3,0,3,tens_bases_units_sides
12,719,719,2,2,0,2,2,tens_bases_units_sides
12,720,720,21,21,2,1,3,tens_bases_units_sides
12,721,721,21,21,2,1,3,tens_bases_units_sides
12,722,722,21,21,2,1,3,tens_bases_units_sides
12,723,723,21,21,2,1,3,tens_bases_units_sides
12,724,724,12,12,1,2,3,tens_bases_units_sides
12,725,725,12,12,1,2,3,tens_bases_units_sides
12,726,726,3,3,0,3,3,tens_bases_units_sides
12,727,727,3,3,0,3,3,tens_bases_units_sides
12,728,728,21,21,2,1,3,tens_bases_units_sides
12,729,729,3,3,0,3,3,tens_bases_units_sides
12,730,730,3,3,0,3,3,tens_bases_units_sides
12,731,731,12,12,1,2,3,tens_bases_units_sides
12,732,732,3,3,0,3,3,tens_bases_units_sides
12,733,733,12,12,1,2,3,tens_bases_units_sides
12,734,734,12,12,1,2,3,tens_bases_units_sides
12,735,735,12,12,1,2,3,tens_bases_units_sides
12,736,736,12,12,1,2,3,tens_bases_units_sides
12,737,737,12,12,1,2,3,tens_bases_units_sides
12,738,738,21,21,2,1,3,tens_bases_units_sides
12,739,739,12,12,1,2,3,tens_bases_units_sides
12,740,740,3,3,0,3,3,tens_bases_units_sides
12,741,741,12,12,1,2,3,tens_bases_units_sides
12,742,742,21,21,2,1,3,tens_bases_units_sides
12,743,743,2,2,0,2,2,tens_bases_units_sides
12,744,744,21,21,2,1,3,tens_bases_units_sides
12,745,745,12,12,1,2,3,tens_bases_units_sides
12,746,746,30,30,3,0,3,tens_bases_units_sides
12,747,747,3,3,0,3,3,tens_bases_units_sides
12,748,748,21,21,2,1,3,tens_bases_units_sides
12,749,749,21,21,2,1,3,tens_bases_units_sides
12,750,750,12,12,1,2,3,tens_bases_units_sides
12,751,751,12,12,1,2,3,tens_bases_units_sides
12,752,752,2,2,0,2,2,tens_bases_units_sides
12,753,753,11,11,1,1,2,tens_bases_units_sides
12,754,754,11,11,1,1,2,tens_bases_units_sides
12,755,755,2,2,0,2,2,tens_bases_units_sides
12,756,756,20,20,2,0,2,tens_bases_units_sides
12,757,757,12,12,1,2,3,tens_bases_units_sides
12,758,758,12,12,1,2,3,tens_bases_units_sides
12,759,759,21,21,2,1,3,tens_bases_units_sides
12,760,760,12,12,1,2,3,tens_bases_units_sides
12,761,761,30,30,3,0,3,tens_bases_units_sides
12,762,762,12,12,1,2,3,tens_bases_units_sides
12,763,763,30,30,3,0,3,tens_bases_units_sides
12,764,764,12,12,1,2,3,tens_bases_units_sides
12,765,765,12,12,1,2,3,tens_bases_units_sides
12,766,766,30,30,3,0,3,tens_bases_units_sides
12,767,767,3,3,0,3,3,tens_bases_units_sides
12,768,768,12,12,1,2,3,tens_bases_units_sides
12,769,769,11,11,1,1,2,tens_bases_units_sides
12,770,770,20,20,2,0,2,tens_bases_units_sides
12,771,771,11,11,1,1,2,tens_bases_units_sides
12,772,772,11,11,1,1,2,tens_bases_units_sides
12,773,773,2,2,0,2,2,tens_bases_units_sides
12,774,774,11,11,1,1,2,tens_bases_units_sides
12,775,775,20,20,2,0,2,tens_bases_units_sides
12,776,776,20,20,2,0,2,tens_bases_units_sides
12,777,777,11,11,1,1,2,tens_bases_units_sides
12,778,778,20,20,2,0,2,tens_bases_units_sides
12,779,779,11,11,1,1,2,tens_bases_units_sides
12,780,780,11,11,1,1,2,tens_bases_units_sides
12,781,781,20,20,2,0,2,tens_bases_units_sides
12,782,782,11,11,1,1,2,tens_bases_units_sides
12,783,783,12,12,1,2,3,tens_bases_units_sides
12,784,784,12,12,1,2,3,tens_bases_units_sides
12,785,785,21,21,2,1,3,tens_bases_units_sides
12,786,786,30,30,3,0,3,tens_bases_units_sides
12,787,787,21,21,2,1,3,tens_bases_units_sides
12,788,788,12,12,1,2,3,tens_bases_units_sides
12,789,789,3,3,0,3,3,tens_bases_units_sides
12,790,790,3,3,0,3,3,tens_bases_units_sides
12,791,791,30,30,3,0,3,tens_bases_units_sides
12,792,792,3,3,0,3,3,tens_bases_units_sides
12,793,793,30,30,3,0,3,tens_bases_units_sides
12,794,794,12,12,1,2,3,tens_bases_units_sides
12,795,795,3,3,0,3,3,tens_bases_units_sides
12,796,796,12,12,1,2,3,tens_bases_units_sides
12,797,797,21,21,2,1,3,tens_bases_units_sides
12,798,798,21,21,2,1,3,tens_bases_units_sides
12,799,799,3,3,0,3,3,tens_bases_units_sides
12,800,800,12,12,1,2,3,tens_bases_units_sides
12,801,801,30,30,3,0,3,tens_bases_units_sides
12,802,802,12,12,1,2,3,tens_bases_units_sides
12,803,803,12,12,1,2,3,tens_bases_units_sides
12,804,804,12,12,1,2,3,tens_bases_units_sides
12,805,805,21,21,2,1,3,tens_bases_units_sides
12,806,806,12,12,1,2,3,tens_bases_units_sides
12,807,807,12,12,1,2,3,tens_bases_units_sides
12,808,808,12,12,1,2,3,tens_bases_units_sides
12,809,809,12,12,1,2,3,tens_bases_units_sides
12,810,810,21,21,2,1,3,tens_bases_units_sides
12,811,811,12,12,1,2,3,tens_bases_units_sides
12,812,812,12,12,1,2,3,tens_bases_units_sides
12,813,813,12,12,1,2,3,tens_bases_units_sides
12,814,814,30,30,3,0,3,tens_bases_units_sides
12,815,815,3,3,0,3,3,tens_bases_units_sides
12,816,816,12,12,1,2,3,tens_bases_units_sides
12,817,817,12,12,1,2,3,tens_bases_units_sides
12,818,818,12,12,1,2,3,tens_bases_units_sides
12,819,819,12,12,1,2,3,tens_bases_units_sides
12,820,820,30,30,3,0,3,tens_bases_units_sides
12,821,821,12,12,1,2,3,tens_bases_units_sides
12,822,822,12,12,1,2,3,tens_bases_units_sides
12,823,823,21,21,2,1,3,tens_bases_units_sides
12,824,824,12,12,1,2,3,tens_bases_units_sides
12,825,825,3,3,0,3,3,tens_bases_units_sides
12,826,826,21,21,2,1,3,tens_bases_units_sides
12,827,827,21,21,2,1,3,tens_bases_units_sides
12,828,828,21,21,2,1,3,tens_bases_units_sides
12,829,829,3,3,0,3,3,tens_bases_units_sides
12,830,830,12,12,1,2,3,tens_bases_units_sides
12,831,831,12,12,1,2,3,tens_bases_units_sides
12,832,832,21,21,2,1,3,tens_bases_units_sides
12,833,833,3,3,0,3,3,tens_bases_units_sides
12,834,834,30,30,3,0,3,tens_bases_units_sides
12,835,835,12,12,1,2,3,tens_bases_units_sides
12,836,836,21,21,2,1,3,tens_bases_units_sides
12,837,837,3,3,0,3,3,tens_bases_units_sides
12,838,838,12,12,1,2,3,tens_bases_units_sides
12,839,839,30,30,3,0,3,tens_bases_units_sides
12,840,840,12,12,1,2,3,tens_bases_units_sides
12,841,841,12,12,1,2,3,tens_bases_units_sides
12,842,842,21,21,2,1,3,tens_bases_units_sides
12,843,843,30,30,3,0,3,tens_bases_units_sides
12,844,844,12,12,1,2,3,tens_bases_units_sides
12,845,845,3,3,0,3,3,tens_bases_units_sides
12,846,846,21,21,2,1,3,tens_bases_units_sides
12,847,847,21,21,2,1,3,tens_bases_units_sides
12,848,848,12,12,1,2,3,tens_bases_units_sides
12,849,849,21,21,2,1,3,tens_bases_units_sides
12,850,850,30,30,3,0,3,tens_bases_units_sides
12,851,851,12,12,1,2,3,tens_bases_units_sides
12,852,852,21,21,2,1,3,tens_bases_units_sides
12,853,853,12,12,1,2,3,tens_bases_units_sides
12,854,854,3,3,0,3,3,tens_bases_units_sides
12,855,855,21,21,2,1,3,tens_bases_units_sides
12,856,856,21,21,2,1,3,tens_bases_units_sides
12,857,857,12,12,1,2,3,tens_bases_units_sides
12,858,858,3,3,0,3,3,tens_bases_units_sides
12,859,859,21,21,2,1,3,tens_bases_units_sides
12,860,860,21,21,2,1,3,tens_bases_units_sides
12,861,861,12,12,1,2,3,tens_bases_units_sides
12,862,862,21,21,2,1,3,tens_bases_units_sides
12,863,863,21,21,2,1,3,tens_bases_units_sides
12,864,864,21,21,2,1,3,tens_bases_units_sides
12,865,865,12,12,1,2,3,tens_bases_units_sides
12,866,866,12,12,1,2,3,tens_bases_units_sides
12,867,867,3,3,0,3,3,tens_bases_units_sides
12,868,868,12,12,1,2,3,tens_bases_units_sides
12,869,869,21,21,2,1,3,tens_bases_units_sides
12,870,870,12,12,1,2,3,tens_bases_units_sides
12,871,871,11,11,1,1,2,tens_bases_units_sides
12,872,872,20,20,2,0,2,tens_bases_units_sides
12,873,873,21,21,2,1,3,tens_bases_units_sides
12,874,874,21,21,2,1,3,tens_bases_units_sides
12,875,875,12,12,1,2,3,tens_bases_units_sides
12,876,876,3,3,0,3,3,tens_bases_units_sides
12,877,877,3,3,0,3,3,tens_bases_units_sides
12,878,878,12,12,1,2,3,tens_bases_units_sides
12,879,879,21,21,2,1,3,tens_bases_units_sides
12,880,880,21,21,2,1,3,tens_bases_units_sides
12,881,881,12,12,1,2,3,tens_bases_units_sides
12,882,882,3,3,0,3,3,tens_bases_units_sides
12,883,883,12,12,1,2,3,tens_bases_units_sides
12,884,884,12,12,1,2,3,tens_bases_units_sides
12,885,885,30,30,3,0,3,tens_bases_units_sides
12,886,886,21,21,2,1,3,tens_bases_units_sides
12,887,887,30,30,3,0,3,tens_bases_units_sides
12,888,888,12,12,1,2,3,tens_bases_units_sides
12,889,889,21,21,2,1,3,tens_bases_units_sides
12,890,890,12,12,1,2,3,tens_bases_units_sides
12,891,891,21,21,2,1,3,tens_bases_units_sides
12,892,892,3,3,0,3,3,tens_bases_units_sides
12,893,893,21,21,2,1,3,tens_bases_units_sides
12,894,894,3,3,0,3,3,tens_bases_units_sides
12,895,895,21,21,2,1,3,tens_bases_units_sides
12,896,896,3,3,0,3,3,tens_bases_units_sides
12,897,897,21,21,2,1,3,tens_bases_units_sides
12,898,898,21,21,2,1,3,tens_bases_units_sides
12,899,899,3,3,0,3,3,tens_bases_units_sides
12,900,900,12,12,1,2,3,tens_bases_units_sides
12,901,901,21,21,2,1,3,tens_bases_units_sides
12,902,902,12,12,1,2,3,tens_bases_units_sides
12,903,903,12,12,1,2,3,tens_bases_units_sides
12,904,904,21,21,2,1,3,tens_bases_units_sides
12,905,905,12,12,1,2,3,tens_bases_units_sides
12,906,906,21,21,2,1,3,tens_bases_units_sides
12,907,907,21,21,2,1,3,tens_bases_units_sides
12,908,908,12,12,1,2,3,tens_bases_units_sides
12,909,909,12,12,1,2,3,tens_bases_units_sides
12,910,910,12,12,1,2,3,tens_bases_units_sides
12,911,911,21,21,2,1,3,tens_bases_units_sides
12,912,912,30,30,3,0,3,tens_bases_units_sides
12,913,913,21,21,2,1,3,tens_bases_units_sides
12,914,914,21,21,2,1,3,tens_bases_units_sides
12,915,915,21,21,2,1,3,tens_bases_units_sides
12,916,916,12,12,1,2,3,tens_bases_units_sides
12,917,917,21,21,2,1,3,tens_bases_units_sides
12,918,918,21,21,2,1,3,tens_bases_units_sides
12,919,919,21,21,2,1,3,tens_bases_units_sides
12,920,920,30,30,3,0,3,tens_bases_units_sides
12,921,921,30,30,3,0,3,tens_bases_units_sides
12,922,922,3,3,0,3,3,tens_bases_units_sides
12,923,923,12,12,1,2,3,tens_bases_units_sides
12,924,924,12,12,1,2,3,tens_bases_units_sides
12,925,925,21,21,2,1,3,tens_bases_units_sides
12,926,926,12,12,1,2,3,tens_bases_units_sides
12,927,927,3,3,0,3,3,tens_bases_units_sides
12,928,928,3,3,0,3,3,tens_bases_units_sides
12,929,929,12,12,1,2,3,tens_bases_units_sides
12,930,930,12,12,1,2,3,tens_bases_units_sides
12,931,931,21,21,2,1,3,tens_bases_units_sides
12,932,932,21,21,2,1,3,tens_bases_units_sides
12,933,933,3,3,0,3,3,tens_bases_units_sides
12,934,934,21,21,2,1,3,tens_bases_units_sides
12,935,935,12,12,1,2,3,tens_bases_units_sides
12,936,936,12,12,1,2,3,tens_bases_units_sides
12,937,937,12,12,1,2,3,tens_bases_units_sides
12,938,938,30,30,3,0,3,tens_bases_units_sides
12,939,939,3,3,0,3,3,tens_bases_units_sides
12,940,940,21,21,2,1,3,tens_bases_units_sides
12,941,941,21,21,2,1,3,tens_bases_units_sides
12,942,942,3,3,0,3,3,tens_bases_units_sides
12,943,943,21,21,2,1,3,tens_bases_units_sides
12,944,944,30,30,3,0,3,tens_bases_units_sides
12,945,945,12,12,1,2,3,tens_bases_units_sides
12,946,946,3,3,0,3,3,tens_bases_units_sides
12,947,947,3,3,0,3,3,tens_bases_units_sides
12,948,948,21,21,2,1,3,tens_bases_units_sides
12,949,949,30,30,3,0,3,tens_bases_units_sides
12,950,950,3,3,0,3,3,tens_bases_units_sides
12,951,951,12,12,1,2,3,tens_bases_units_sides
12,952,952,21,21,2,1,3,tens_bases_units_sides
12,953,953,12,12,1,2,3,tens_bases_units_sides
12,954,954,30,30,3,0,3,tens_bases_units_sides
12,955,955,30,30,3,0,3,tens_bases_units_sides
12,956,956,21,21,2,1,3,tens_bases_units_sides
12,957,957,12,12,1,2,3,tens_bases_units_sides
12,958,958,3,3,0,3,3,tens_bases_units_sides
12,959,959,21,21,2,1,3,tens_bases_units_sides
12,960,960,3,3,0,3,3,tens_bases_units_sides
12,961,961,12,12,1,2,3,tens_bases_units_sides
12,962,962,3,3,0,3,3,tens_bases_units_sides
12,963,963,3,3,0,3,3,tens_bases_units_sides
12,964,964,21,21,2,1,3,tens_bases_units_sides
12,965,965,12,12,1,2,3,tens_bases_units_sides
12,966,966,21,21,2,1,3,tens_bases_units_sides
12,967,967,12,12,1,2,3,tens_bases_units_sides
12,968,968,30,30,3,0,3,tens_bases_units_sides
12,969,969,3,3,0,3,3,tens_bases_units_sides
12,970,970,21,21,2,1,3,tens_bases_units_sides
12,971,971,3,3,0,3,3,tens_bases_units_sides
12,972,972,21,21,2,1,3,tens_bases_units_sides
12,973,973,21,21,2,1,3,tens_bases_units_sides
12,974,974,12,12,1,2,3,tens_bases_units_sides
12,975,975,21,21,2,1,3,tens_bases_units_sides
12,976,976,3,3,0,3,3,tens_bases_units_sides
12,977,977,12,12,1,2,3,tens_bases_units_sides
12,978,978,3,3,0,3,3,tens_bases_units_sides
12,979,979,21,21,2,1,3,tens_bases_units_sides
12,980,980,12,12,1,2,3,tens_bases_units_sides
12,981,981,3,3,0,3,3,tens_bases_units_sides
12,982,982,21,21,2,1,3,tens_bases_units_sides
12,983,983,21,21,2,1,3,tens_bases_units_sides
12,984,984,12,12,1,2,3,tens_bases_units_sides
12,985,985,12,12,1,2,3,tens_bases_units_sides
12,986,986,3,3,0,3,3,tens_bases_units_sides
12,987,987,12,12,1,2,3,tens_bases_units_sides
12,988,988,12,12,1,2,3,tens_bases_units_sides
12,989,989,21,21,2,1,3,tens_bases_units_sides
12,990,990,21,21,2,1,3,tens_bases_units_sides
12,991,991,12,12,1,2,3,tens_bases_units_sides
12,992,992,3,3,0,3,3,tens_bases_units_sides
12,993,993,3,3,0,3,3,tens_bases_units_sides
12,994,994,12,12,1,2,3,tens_bases_units_sides
12,995,995,12,12,1,2,3,tens_bases_units_sides
12,996,996,3,3,0,3,3,tens_bases_units_sides
12,997,997,21,21,2,1,3,tens_bases_units_sides
12,998,998,21,21,2,1,3,tens_bases_units_sides
12,999,999,21,21,2,1,3,tens_bases_units_sides
12,1000,1000,21,21,2,1,3,tens_bases_units_sides
12,1001,1001,12,12,1,2,3,tens_bases_units_sides
12,1002,1002,21,21,2,1,3,tens_bases_units_sides
12,1003,1003,12,12,1,2,3,tens_bases_units_sides
12,1004,1004,12,12,1,2,3,tens_bases_units_sides
12,1005,1005,21,21,2,1,3,tens_bases_units_sides
12,1006,1006,21,21,2,1,3,tens_bases_units_sides
12,1007,1007,12,12,1,2,3,tens_bases_units_sides
12,1008,1008,21,21,2,1,3,tens_bases_units_sides
12,1009,1009,12,12,1,2,3,tens_bases_units_sides
12,1010,1010,21,21,2,1,3,tens_bases_units_sides
12,1011,1011,21,21,2,1,3,tens_bases_units_sides
12,1012,1012,12,12,1,2,3,tens_bases_units_sides
12,1013,1013,12,12,1,2,3,tens_bases_units_sides
12,1014,1014,21,21,2,1,3,tens_bases_units_sides
12,1015,1015,12,12,1,2,3,tens_bases_units_sides
12,1016,1016,12,12,1,2,3,tens_bases_units_sides
12,1017,1017,12,12,1,2,3,tens_bases_units_sides
12,1018,1018,12,12,1,2,3,tens_bases_units_sides
12,1019,1019,21,21,2,1,3,tens_bases_units_sides
12,1020,1020,12,12,1,2,3,tens_bases_units_sides
12,1021,1021,12,12,1,2,3,tens_bases_units_sides
12,1022,1022,30,30,3,0,3,tens_bases_units_sides
12,1023,1023,12,12,1,2,3,tens_bases_units_sides
12,1024,1024,12,12,1,2,3,tens_bases_units_sides
12,1025,1025,3,3,0,3,3,tens_bases_units_sides
12,1026,1026,21,21,2,1,3,tens_bases_units_sides
12,1027,1027,3,3,0,3,3,tens_bases_units_sides
12,1028,1028,21,21,2,1,3,tens_bases_units_sides
12,1029,1029,12,12,1,2,3,tens_bases_units_sides
12,1030,1030,21,21,2,1,3,tens_bases_units_sides
12,1031,1031,21,21,2,1,3,tens_bases_units_sides
12,1032,1032,3,3,0,3,3,tens_bases_units_sides
12,1033,1033,21,21,2,1,3,tens_bases_units_sides
12,1034,1034,12,12,1,2,3,tens_bases_units_sides
12,1035,1035,12,12,1,2,3,tens_bases_units_sides
12,1036,1036,12,12,1,2,3,tens_bases_units_sides
12,1037,1037,21,21,2,1,3,tens_bases_units_sides
12,1038,1038,21,21,2,1,3,tens_bases_units_sides
12,1039,1039,3,3,0,3,3,tens_bases_units_sides
12,1040,1040,12,12,1,2,3,tens_bases_units_sides
12,1041,1041,12,12,1,2,3,tens_bases_units_sides
12,1042,1042,21,21,2,1,3,tens_bases_units_sides
12,1043,1043,21,21,2,1,3,tens_bases_units_sides
12,1044,1044,21,21,2,1,3,tens_bases_units_sides
12,1045,1045,12,12,1,2,3,tens_bases_units_sides
12,1046,1046,3,3,0,3,3,tens_bases_units_sides
12,1047,1047,12,12,1,2,3,tens_bases_units_sides
12,1048,1048,12,12,1,2,3,tens_bases_units_sides
12,1049,1049,3,3,0,3,3,tens_bases_units_sides
12,1050,1050,21,21,2,1,3,tens_bases_units_sides
12,1051,1051,21,21,2,1,3,tens_bases_units_sides
12,1052,1052,30,30,3,0,3,tens_bases_units_sides
12,1053,1053,21,21,2,1,3,tens_bases_units_sides
12,1054,1054,21,21,2,1,3,tens_bases_units_sides
12,1055,1055,21,21,2,1,3,tens_bases_units_sides
12,1056,1056,3,3,0,3,3,tens_bases_units_sides
12,1057,1057,12,12,1,2,3,tens_bases_units_sides
12,1058,1058,12,12,1,2,3,tens_bases_units_sides
12,1059,1059,21,21,2,1,3,tens_bases_units_sides
12,1060,1060,12,12,1,2,3,tens_bases_units_sides
12,1061,1061,12,12,1,2,3,tens_bases_units_sides
12,1062,1062,12,12,1,2,3,tens_bases_units_sides
12,1063,1063,21,21,2,1,3,tens_bases_units_sides
12,1064,1064,21,21,2,1,3,tens_bases_units_sides
12,1065,1065,21,21,2,1,3,tens_bases_units_sides
12,1066,1066,12,12,1,2,3,tens_bases_units_sides
12,1067,1067,12,12,1,2,3,tens_bases_units_sides
12,1068,1068,12,12,1,2,3,tens_bases_units_sides
12,1069,1069,21,21,2,1,3,tens_bases_units_sides
12,1070,1070,3,3,0,3,3,tens_bases_units_sides
12,1071,1071,21,21,2,1,3,tens_bases_units_sides
12,1072,1072,30,30,3,0,3,tens_bases_units_sides
12,1073,1073,12,12,1,2,3,tens_bases_units_sides
12,1074,1074,12,12,1,2,3,tens_bases_units_sides
12,1075,1075,30,30,3,0,3,tens_bases_units_sides
12,1076,1076,21,21,2,1,3,tens_bases_units_sides
12,1077,1077,21,21,2,1,3,tens_bases_units_sides
12,1078,1078,21,21,2,1,3,tens_bases_units_sides
12,1079,1079,12,12,1,2,3,tens_bases_units_sides
12,1080,1080,3,3,0,3,3,tens_bases_units_sides
12,1081,1081,12,12,1,2,3,tens_bases_units_sides
12,1082,1082,12,12,1,2,3,tens_bases_units_sides
12,1083,1083,3,3,0,3,3,tens_bases_units_sides
12,1084,1084,3,3,0,3,3,tens_bases_units_sides
12,1085,1085,12,12,1,2,3,tens_bases_units_sides
12,1086,1086,21,21,2,1,3,tens_bases_units_sides
12,1087,1087,12,12,1,2,3,tens_bases_units_sides
12,1088,1088,12,12,1,2,3,tens_bases_units_sides
12,1089,1089,3,3,0,3,3,tens_bases_units_sides
12,1090,1090,12,12,1,2,3,tens_bases_units_sides
12,1091,1091,12,12,1,2,3,tens_bases_units_sides
12,1092,1092,12,12,1,2,3,tens_bases_units_sides
12,1093,1093,21,21,2,1,3,tens_bases_units_sides
12,1094,1094,3,3,0,3,3,tens_bases_units_sides
12,1095,1095,21,21,2,1,3,tens_bases_units_sides
12,1096,1096,21,21,2,1,3,tens_bases_units_sides
12,1097,1097,12,12,1,2,3,tens_bases_units_sides
12,1098,1098,12,12,1,2,3,tens_bases_units_sides
12,1099,1099,30,30,3,0,3,tens_bases_units_sides
12,1100,1100,21,21,2,1,3,tens_bases_units_sides
12,1101,1101,12,12,1,2,3,tens_bases_units_sides
12,1102,1102,21,21,2,1,3,tens_bases_units_sides
12,1103,1103,12,12,1,2,3,tens_bases_units_sides
12,1104,1104,21,21,2,1,3,tens_bases_units_sides
12,1105,1105,21,21,2,1,3,tens_bases_units_sides
12,1106,1106,12,12,1,2,3,tens_bases_units_sides
12,1107,1107,12,12,1,2,3,tens_bases_units_sides
12,1108,1108,12,12,1,2,3,tens_bases_units_sides
12,1109,1109,21,21,2,1,3,tens_bases_units_sides
12,1110,1110,21,21,2,1,3,tens_bases_units_sides
12,1111,1111,21,21,2,1,3,tens_bases_units_sides
12,1112,1112,30,30,3,0,3,tens_bases_units_sides
12,1113,1113,12,12,1,2,3,tens_bases_units_sides
12,1114,1114,12,12,1,2,3,tens_bases_units_sides
12,1115,1115,30,30,3,0,3,tens_bases_units_sides
12,1116,1116,12,12,1,2,3,tens_bases_units_sides
12,1117,1117,21,21,2,1,3,tens_bases_units_sides
12,1118,1118,12,12,1,2,3,tens_bases_units_sides
12,1119,1119,11,11,1,1,2,tens_bases_units_sides
12,1120,1120,21,21,2,1,3,tens_bases_units_sides
12,1121,1121,12,12,1,2,3,tens_bases_units_sides
12,1122,1122,3,3,0,3,3,tens_bases_units_sides
12,1123,1123,3,3,0,3,3,tens_bases_units_sides
12,1124,1124,12,12,1,2,3,tens_bases_units_sides
12,1125,1125,12,12,1,2,3,tens_bases_units_sides
12,1126,1126,3,3,0,3,3,tens_bases_units_sides
12,1127,1127,12,12,1,2,3,tens_bases_units_sides
12,1128,1128,12,12,1,2,3,tens_bases_units_sides
12,1129,1129,21,21,2,1,3,tens_bases_units_sides
12,1130,1130,3,3,0,3,3,tens_bases_units_sides
12,1131,1131,12,12,1,2,3,tens_bases_units_sides
12,1132,1132,3,3,0,3,3,tens_bases_units_sides
12,1133,1133,12,12,1,2,3,tens_bases_units_sides
12,1134,1134,3,3,0,3,3,tens_bases_units_sides
12,1135,1135,12,12,1,2,3,tens_bases_units_sides
12,1136,1136,12,12,1,2,3,tens_bases_units_sides
12,1137,1137,3,3,0,3,3,tens_bases_units_sides
12,1138,1138,12,12,1,2,3,tens_bases_units_sides
12,1139,1139,12,12,1,2,3,tens_bases_units_sides
12,1140,1140,30,30,3,0,3,tens_bases_units_sides
12,1141,1141,3,3,0,3,3,tens_bases_units_sides
12,1142,1142,12,12,1,2,3,tens_bases_units_sides
12,1143,1143,21,21,2,1,3,tens_bases_units_sides
12,1144,1144,12,12,1,2,3,tens_bases_units_sides
12,1145,1145,12,12,1,2,3,tens_bases_units_sides
12,1146,1146,12,12,1,2,3,tens_bases_units_sides
12,1147,1147,12,12,1,2,3,tens_bases_units_sides
12,1148,1148,12,12,1,2,3,tens_bases_units_sides
12,1149,1149,12,12,1,2,3,tens_bases_units_sides
12,1150,1150,12,12,1,2,3,tens_bases_units_sides
12,1151,1151,21,21,2,1,3,tens_bases_units_sides
12,1152,1152,21,21,2,1,3,tens_bases_units_sides
12,1153,1153,12,12,1,2,3,tens_bases_units_sides
12,1154,1154,30,30,3,0,3,tens_bases_units_sides
12,1155,1155,3,3,0,3,3,tens_bases_units_sides
12,1156,1156,12,12,1,2,3,tens_bases_units_sides
12,1157,1157,12,12,1,2,3,tens_bases_units_sides
12,1158,1158,21,21,2,1,3,tens_bases_units_sides
12,1159,1159,11,11,1,1,2,tens_bases_units_sides
12,1160,1160,11,11,1,1,2,tens_bases_units_sides
12,1161,1161,11,11,1,1,2,tens_bases_units_sides
12,1162,1162,20,20,2,0,2,tens_bases_units_sides
12,1163,1163,11,11,1,1,2,tens_bases_units_sides
12,1164,1164,21,21,2,1,3,tens_bases_units_sides
12,1165,1165,12,12,1,2,3,tens_bases_units_sides
12,1166,1166,12,12,1,2,3,tens_bases_units_sides
12,1167,1167,3,3,0,3,3,tens_bases_units_sides
12,1168,1168,3,3,0,3,3,tens_bases_units_sides
12,1169,1169,12,12,1,2,3,tens_bases_units_sides
12,1170,1170,12,12,1,2,3,tens_bases_units_sides
12,1171,1171,21,21,2,1,3,tens_bases_units_sides
12,1172,1172,12,12,1,2,3,tens_bases_units_sides
12,1173,1173,30,30,3,0,3,tens_bases_units_sides
12,1174,1174,12,12,1,2,3,tens_bases_units_sides
12,1175,1175,3,3,0,3,3,tens_bases_units_sides
12,1176,1176,12,12,1,2,3,tens_bases_units_sides
12,1177,1177,21,21,2,1,3,tens_bases_units_sides
12,1178,1178,12,12,1,2,3,tens_bases_units_sides
12,1179,1179,3,3,0,3,3,tens_bases_units_sides
12,1180,1180,3,3,0,3,3,tens_bases_units_sides
12,1181,1181,21,21,2,1,3,tens_bases_units_sides
12,1182,1182,12,12,1,2,3,tens_bases_units_sides
12,1183,1183,21,21,2,1,3,tens_bases_units_sides
12,1184,1184,21,21,2,1,3,tens_bases_units_sides
12,1185,1185,12,12,1,2,3,tens_bases_units_sides
12,1186,1186,21,21,2,1,3,tens_bases_units_sides
12,1187,1187,12,12,1,2,3,tens_bases_units_sides
12,1188,1188,30,30,3,0,3,tens_bases_units_sides
12,1189,1189,30,30,3,0,3,tens_bases_units_sides
12,1190,1190,12,12,1,2,3,tens_bases_units_sides
12,1191,1191,3,3,0,3,3,tens_bases_units_sides
12,1192,1192,21,21,2,1,3,tens_bases_units_sides
12,1193,1193,12,12,1,2,3,tens_bases_units_sides
12,1194,1194,12,12,1,2,3,tens_bases_units_sides
12,1195,1195,12,12,1,2,3,tens_bases_units_sides
12,1196,1196,12,12,1,2,3,tens_bases_units_sides
12,1197,1197,12,12,1,2,3,tens_bases_units_sides
12,1198,1198,3,3,0,3,3,tens_bases_units_sides
12,1199,1199,21,21,2,1,3,tens_bases_units_sides
12,1200,1200,30,30,3,0,3,tens_bases_units_sides
12,1201,1201,20,20,2,0,2,tens_bases_units_sides
12,1202,1202,12,12,1,2,3,tens_bases_units_sides
12,1203,1203,12,12,1,2,3,tens_bases_units_sides
12,1204,1204,30,30,3,0,3,tens_bases_units_sides
12,1205,1205,12,12,1,2,3,tens_bases_units_sides
12,1206,1206,12,12,1,2,3,tens_bases_units_sides
12,1207,1207,12,12,1,2,3,tens_bases_units_sides
12,1208,1208,12,12,1,2,3,tens_bases_units_sides
12,1209,1209,3,3,0,3,3,tens_bases_units_sides
12,1210,1210,3,3,0,3,3,tens_bases_units_sides
12,1211,1211,12,12,1,2,3,tens_bases_units_sides
12,1212,1212,21,21,2,1,3,tens_bases_units_sides
12,1213,1213,12,12,1,2,3,tens_bases_units_sides
12,1214,1214,12,12,1,2,3,tens_bases_units_sides
12,1215,1215,30,30,3,0,3,tens_bases_units_sides
12,1216,1216,12,12,1,2,3,tens_bases_units_sides
12,1217,1217,21,21,2,1,3,tens_bases_units_sides
12,1218,1218,21,21,2,1,3,tens_bases_units_sides
12,1219,1219,12,12,1,2,3,tens_bases_units_sides
12,1220,1220,30,30,3,0,3,tens_bases_units_sides
12,1221,1221,3,3,0,3,3,tens_bases_units_sides
12,1222,1222,21,21,2,1,3,tens_bases_units_sides
12,1223,1223,21,21,2,1,3,tens_bases_units_sides
12,1224,1224,12,12,1,2,3,tens_bases_units_sides
12,1225,1225,12,12,1,2,3,tens_bases_units_sides
12,1226,1226,21,21,2,1,3,tens_bases_units_sides
12,1227,1227,12,12,1,2,3,tens_bases_units_sides
12,1228,1228,12,12,1,2,3,tens_bases_units_sides
12,1229,1229,3,3,0,3,3,tens_bases_units_sides
12,1230,1230,30,30,3,0,3,tens_bases_units_sides
12,1231,1231,21,21,2,1,3,tens_bases_units_sides
12,1232,1232,12,12,1,2,3,tens_bases_units_sides
12,1233,1233,12,12,1,2,3,tens_bases_units_sides
12,1234,1234,30,30,3,0,3,tens_bases_units_sides
12,1235,1235,12,12,1,2,3,tens_bases_units_sides
12,1236,1236,3,3,0,3,3,tens_bases_units_sides
12,1237,1237,21,21,2,1,3,tens_bases_units_sides
12,1238,1238,3,3,0,3,3,tens_bases_units_sides
12,1239,1239,12,12,1,2,3,tens_bases_units_sides
12,1240,1240,12,12,1,2,3,tens_bases_units_sides
12,1241,1241,21,21,2,1,3,tens_bases_units_sides
12,1242,1242,21,21,2,1,3,tens_bases_units_sides
12,1243,1243,21,21,2,1,3,tens_bases_units_sides
12,1244,1244,21,21,2,1,3,tens_bases_units_sides
12,1245,1245,12,12,1,2,3,tens_bases_units_sides
12,1246,1246,30,30,3,0,3,tens_bases_units_sides
12,1247,1247,12,12,1,2,3,tens_bases_units_sides
12,1248,1248,12,12,1,2,3,tens_bases_units_sides
12,1249,1249,30,30,3,0,3,tens_bases_units_sides
12,1250,1250,21,21,2,1,3,tens_bases_units_sides
12,1251,1251,12,12,1,2,3,tens_bases_units_sides
12,1252,1252,3,3,0,3,3,tens_bases_units_sides
12,1253,1253,21,21,2,1,3,tens_bases_units_sides
12,1254,1254,12,12,1,2,3,tens_bases_units_sides
12,1255,1255,30,30,3,0,3,tens_bases_units_sides
12,1256,1256,21,21,2,1,3,tens_bases_units_sides
12,1257,1257,21,21,2,1,3,tens_bases_units_sides
12,1258,1258,3,3,0,3,3,tens_bases_units_sides
12,1259,1259,12,12,1,2,3,tens_bases_units_sides
12,1260,1260,12,12,1,2,3,tens_bases_units_sides
12,1261,1261,11,11,1,1,2,tens_bases_units_sides
12,1262,1262,2,2,0,2,2,tens_bases_units_sides
12,1263,1263,11,11,1,1,2,tens_bases_units_sides
12,1264,1264,2,2,0,2,2,tens_bases_units_sides
12,1265,1265,11,11,1,1,2,tens_bases_units_sides
12,1266,1266,2,2,0,2,2,tens_bases_units_sides
12,1267,1267,11,11,1,1,2,tens_bases_units_sides
12,1268,1268,11,11,1,1,2,tens_bases_units_sides
12,1269,1269,11,11,1,1,2,tens_bases_units_sides
12,1270,1270,2,2,0,2,2,tens_bases_units_sides
12,1271,1271,11,11,1,1,2,tens_bases_units_sides
12,1272,1272,11,11,1,1,2,tens_bases_units_sides
12,1273,1273,21,21,2,1,3,tens_bases_units_sides
12,1274,1274,21,21,2,1,3,tens_bases_units_sides
12,1275,1275,12,12,1,2,3,tens_bases_units_sides
12,1276,1276,12,12,1,2,3,tens_bases_units_sides
12,1277,1277,12,12,1,2,3,tens_bases_units_sides
12,1278,1278,21,21,2,1,3,tens_bases_units_sides
12,1279,1279,30,30,3,0,3,tens_bases_units_sides
12,1280,1280,12,12,1,2,3,tens_bases_units_sides
12,1281,1281,21,21,2,1,3,tens_bases_units_sides
12,1282,1282,21,21,2,1,3,tens_bases_units_sides
12,1283,1283,12,12,1,2,3,tens_bases_units_sides
12,1284,1284,21,21,2,1,3,tens_bases_units_sides
12,1285,1285,12,12,1,2,3,tens_bases_units_sides
12,1286,1286,21,21,2,1,3,tens_bases_units_sides
12,1287,1287,12,12,1,2,3,tens_bases_units_sides
12,1288,1288,12,12,1,2,3,tens_bases_units_sides
12,1289,1289,12,12,1,2,3,tens_bases_units_sides
12,1290,1290,3,3,0,3,3,tens_bases_units_sides
12,1291,1291,21,21,2,1,3,tens_bases_units_sides
12,1292,1292,21,21,2,1,3,tens_bases_units_sides
12,1293,1293,3,3,0,3,3,tens_bases_units_sides
12,1294,1294,21,21,2,1,3,tens_bases_units_sides
12,1295,1295,21,21,2,1,3,tens_bases_units_sides
12,1296,1296,12,12,1,2,3,tens_bases_units_sides
12,1297,1297,3,3,0,3,3,tens_bases_units_sides
12,1298,1298,12,12,1,2,3,tens_bases_units_sides
12,1299,1299,12,12,1,2,3,tens_bases_units_sides
12,1300,1300,12,12,1,2,3,tens_bases_units_sides
12,1301,1301,12,12,1,2,3,tens_bases_units_sides
12,1302,1302,12,12,1,2,3,tens_bases_units_sides
12,1303,1303,12,12,1,2,3,tens_bases_units_sides
12,1304,1304,3,3,0,3,3,tens_bases_units_sides
12,1305,1305,21,21,2,1,3,tens_bases_units_sides
12,1306,1306,11,11,1,1,2,tens_bases_units_sides
12,1307,1307,12,11,1,2,3,tens_bases_units_sides
12,1308,1308,12,12,1,2,3,tens_bases_units_sides
12,1309,1309,3,3,0,3,3,tens_bases_units_sides
12,1310,1310,30,30,3,0,3,tens_bases_units_sides
12,1311,1311,30,30,3,0,3,tens_bases_units_sides
12,1312,1312,30,30,3,0,3,tens_bases_units_sides
12,1313,1313,12,12,1,2,3,tens_bases_units_sides
12,1314,1314,3,3,0,3,3,tens_bases_units_sides
12,1315,1315,12,12,1,2,3,tens_bases_units_sides
12,1316,1316,21,21,2,1,3,tens_bases_units_sides
12,1317,1317,21,21,2,1,3,tens_bases_units_sides
12,1318,1318,21,21,2,1,3,tens_bases_units_sides
12,1319,1319,3,3,0,3,3,tens_bases_units_sides
12,1320,1320,12,12,1,2,3,tens_bases_units_sides
12,1321,1321,21,21,2,1,3,tens_bases_units_sides
12,1322,1322,12,12,1,2,3,tens_bases_units_sides
12,1323,1323,12,12,1,2,3,tens_bases_units_sides
12,1324,1324,30,30,3,0,3,tens_bases_units_sides
12,1325,1325,21,21,2,1,3,tens_bases_units_sides
12,1326,1326,3,3,0,3,3,tens_bases_units_sides
12,1327,1327,12,12,1,2,3,tens_bases_units_sides
12,1328,1328,3,3,0,3,3,tens_bases_units_sides
12,1329,1329,12,12,1,2,3,tens_bases_units_sides
12,1330,1330,12,12,1,2,3,tens_bases_units_sides
12,1331,1331,12,12,1,2,3,tens_bases_units_sides
12,1332,1332,12,12,1,2,3,tens_bases_units_sides
12,1333,1333,3,3,0,3,3,tens_bases_units_sides
12,1334,1334,3,3,0,3,3,tens_bases_units_sides
12,1335,1335,12,12,1,2,3,tens_bases_units_sides
12,1336,1336,21,21,2,1,3,tens_bases_units_sides
12,1337,1337,30,30,3,0,3,tens_bases_units_sides
12,1338,1338,12,12,1,2,3,tens_bases_units_sides
12,1339,1339,12,12,1,2,3,tens_bases_units_sides
12,1340,1340,30,30,3,0,3,tens_bases_units_sides
12,1341,1341,3,3,0,3,3,tens_bases_units_sides
12,1342,1342,30,30,3,0,3,tens_bases_units_sides
12,1343,1343,12,12,1,2,3,tens_bases_units_sides
12,1344,1344,21,21,2,1,3,tens_bases_units_sides
12,1345,1345,12,12,1,2,3,tens_bases_units_sides
12,1346,1346,3,3,0,3,3,tens_bases_units_sides
12,1347,1347,12,12,1,2,3,tens_bases_units_sides
12,1348,1348,21,21,2,1,3,tens_bases_units_sides
12,1349,1349,12,12,1,2,3,tens_bases_units_sides
12,1350,1350,12,12,1,2,3,tens_bases_units_sides
12,1351,1351,21,21,2,1,3,tens_bases_units_sides
12,1352,1352,21,21,2,1,3,tens_bases_units_sides
12,1353,1353,21,21,2,1,3,tens_bases_units_sides
12,1354,1354,21,21,2,1,3,tens_bases_units_sides
12,1355,1355,3,3,0,3,3,tens_bases_units_sides
12,1356,1356,12,12,1,2,3,tens_bases_units_sides
12,1357,1357,21,21,2,1,3,tens_bases_units_sides
12,1358,1358,3,3,0,3,3,tens_bases_units_sides
12,1359,1359,21,21,2,1,3,tens_bases_units_sides
12,1360,1360,12,12,1,2,3,tens_bases_units_sides
12,1361,1361,30,30,3,0,3,tens_bases_units_sides
12,1362,1362,21,21,2,1,3,tens_bases_units_sides
12,1363,1363,21,21,2,1,3,tens_bases_units_sides
12,1364,1364,30,30,3,0,3,tens_bases_units_sides
12,1365,1365,3,3,0,3,3,tens_bases_units_sides
12,1366,1366,12,12,1,2,3,tens_bases_units_sides
12,1367,1367,12,12,1,2,3,tens_bases_units_sides
12,1368,1368,21,21,2,1,3,tens_bases_units_sides
12,1369,1369,21,21,2,1,3,tens_bases_units_sides
12,1370,1370,3,3,0,3,3,tens_bases_units_sides
12,1371,1371,30,30,3,0,3,tens_bases_units_sides
12,1372,1372,12,12,1,2,3,tens_bases_units_sides
12,1373,1373,12,12,1,2,3,tens_bases_units_sides
12,1374,1374,30,30,3,0,3,tens_bases_units_sides
12,1375,1375,21,21,2,1,3,tens_bases_units_sides
12,1376,1376,21,21,2,1,3,tens_bases_units_sides
12,1377,1377,21,21,2,1,3,tens_bases_units_sides
12,1378,1378,3,3,0,3,3,tens_bases_units_sides
12,1379,1379,12,12,1,2,3,tens_bases_units_sides
12,1380,1380,30,30,3,0,3,tens_bases_units_sides
12,1381,1381,21,21,2,1,3,tens_bases_units_sides
12,1382,1382,12,12,1,2,3,tens_bases_units_sides
12,1383,1383,12,12,1,2,3,tens_bases_units_sides
12,1384,1384,12,12,1,2,3,tens_bases_units_sides
12,1385,1385,12,12,1,2,3,tens_bases_units_sides
12,1386,1386,21,21,2,1,3,tens_bases_units_sides
12,1387,1387,21,21,2,1,3,tens_bases_units_sides
12,1388,1388,12,12,1,2,3,tens_bases_units_sides
12,1389,1389,12,12,1,2,3,tens_bases_units_sides
12,1390,1390,12,12,1,2,3,tens_bases_units_sides
12,1391,1391,12,12,1,2,3,tens_bases_units_sides
12,1392,1392,30,30,3,0,3,tens_bases_units_sides
12,1393,1393,12,12,1,2,3,tens_bases_units_sides
12,1394,1394,12,12,1,2,3,tens_bases_units_sides
12,1395,1395,3,3,0,3,3,tens_bases_units_sides
12,1396,1396,3,3,0,3,3,tens_bases_units_sides
12,1397,1397,12,12,1,2,3,tens_bases_units_sides
12,1398,1398,12,12,1,2,3,tens_bases_units_sides
12,1399,1399,21,21,2,1,3,tens_bases_units_sides
12,1400,1400,21,21,2,1,3,tens_bases_units_sides
12,1401,1401,21,21,2,1,3,tens_bases_units_sides
12,1402,1402,21,21,2,1,3,tens_bases_units_sides
12,1403,1403,3,3,0,3,3,tens_bases_units_sides
12,1404,1404,12,12,1,2,3,tens_bases_units_sides
12,1405,1405,3,3,0,3,3,tens_bases_units_sides
12,1406,1406,12,12,1,2,3,tens_bases_units_sides
12,1407,1407,12,12,1,2,3,tens_bases_units_sides
12,1408,1408,3,3,0,3,3,tens_bases_units_sides
12,1409,1409,21,21,2,1,3,tens_bases_units_sides
12,1410,1410,12,12,1,2,3,tens_bases_units_sides
12,1411,1411,12,12,1,2,3,tens_bases_units_sides
12,1412,1412,12,12,1,2,3,tens_bases_units_sides
12,1413,1413,12,12,1,2,3,tens_bases_units_sides
12,1414,1414,21,21,2,1,3,tens_bases_units_sides
12,1415,1415,3,3,0,3,3,tens_bases_units_sides
12,1416,1416,12,12,1,2,3,tens_bases_units_sides
12,1417,1417,21,21,2,1,3,tens_bases_units_sides
12,1418,1418,12,12,1,2,3,tens_bases_units_sides
12,1419,1419,21,21,2,1,3,tens_bases_units_sides
12,1420,1420,12,12,1,2,3,tens_bases_units_sides
12,1421,1421,12,12,1,2,3,tens_bases_units_sides
12,1422,1422,3,3,0,3,3,tens_bases_units_sides
12,1423,1423,12,12,1,2,3,tens_bases_units_sides
12,1424,1424,21,21,2,1,3,tens_bases_units_sides
12,1425,1425,21,21,2,1,3,tens_bases_units_sides
12,1426,1426,21,21,2,1,3,tens_bases_units_sides
12,1427,1427,21,21,2,1,3,tens_bases_units_sides
12,1428,1428,12,12,1,2,3,tens_bases_units_sides
12,1429,1429,12,12,1,2,3,tens_bases_units_sides
12,1430,1430,21,21,2,1,3,tens_bases_units_sides
12,1431,1431,12,12,1,2,3,tens_bases_units_sides
12,1432,1432,21,21,2,1,3,tens_bases_units_sides
12,1433,1433,30,30,3,0,3,tens_bases_units_sides
12,1434,1434,21,21,2,1,3,tens_bases_units_sides
12,1435,1435,21,21,2,1,3,tens_bases_units_sides
12,1436,1436,21,21,2,1,3,tens_bases_units_sides
12,1437,1437,12,12,1,2,3,tens_bases_units_sides
12,1438,1438,21,21,2,1,3,tens_bases_units_sides
12,1439,1439,21,21,2,1,3,tens_bases_units_sides
12,1440,1440,21,21,2,1,3,tens_bases_units_sides
12,1441,1441,30,30,3,0,3,tens_bases_units_sides
12,1442,1442,30,30,3,0,3,tens_bases_units_sides
12,1443,1443,3,3,0,3,3,tens_bases_units_sides
12,1444,1444,30,30,3,0,3,tens_bases_units_sides
12,1445,1445,12,12,1,2,3,tens_bases_units_sides
12,1446,1446,30,30,3,0,3,tens_bases_units_sides
12,1447,1447,21,21,2,1,3,tens_bases_units_sides
12,1448,1448,3,3,0,3,3,tens_bases_units_sides
12,1449,1449,21,21,2,1,3,tens_bases_units_sides
12,1450,1450,12,12,1,2,3,tens_bases_units_sides
12,1451,1451,3,3,0,3,3,tens_bases_units_sides
12,1452,1452,3,3,0,3,3,tens_bases_units_sides
12,1453,1453,21,21,2,1,3,tens_bases_units_sides
12,1454,1454,12,12,1,2,3,tens_bases_units_sides
12,1455,1455,3,3,0,3,3,tens_bases_units_sides
12,1456,1456,12,12,1,2,3,tens_bases_units_sides
12,1457,1457,12,12,1,2,3,tens_bases_units_sides
12,1458,1458,12,12,1,2,3,tens_bases_units_sides
12,1459,1459,12,12,1,2,3,tens_bases_units_sides
12,1460,1460,12,12,1,2,3,tens_bases_units_sides
12,1461,1461,12,12,1,2,3,tens_bases_units_sides
12,1462,1462,12,12,1,2,3,tens_bases_units_sides
12,1463,1463,30,30,3,0,3,tens_bases_units_sides
12,1464,1464,12,12,1,2,3,tens_bases_units_sides
12,1465,1465,30,30,3,0,3,tens_bases_units_sides
12,1466,1466,30,30,3,0,3,tens_bases_units_sides
12,1467,1467,30,30,3,0,3,tens_bases_units_sides
12,1468,1468,12,12,1,2,3,tens_bases_units_sides
12,1469,1469,21,21,2,1,3,tens_bases_units_sides
12,1470,1470,12,12,1,2,3,tens_bases_units_sides
12,1471,1471,12,12,1,2,3,tens_bases_units_sides
12,1472,1472,12,12,1,2,3,tens_bases_units_sides
12,1473,1473,21,21,2,1,3,tens_bases_units_sides
12,1474,1474,3,3,0,3,3,tens_bases_units_sides
12,1475,1475,3,3,0,3,3,tens_bases_units_sides
12,1476,1476,21,21,2,1,3,tens_bases_units_sides
12,1477,1477,21,21,2,1,3,tens_bases_units_sides
12,1478,1478,12,12,1,2,3,tens_bases_units_sides
12,1479,1479,30,30,3,0,3,tens_bases_units_sides
12,1480,1480,21,21,2,1,3,tens_bases_units_sides
12,1481,1481,21,21,2,1,3,tens_bases_units_sides
12,1482,1482,12,12,1,2,3,tens_bases_units_sides
12,1483,1483,21,21,2,1,3,tens_bases_units_sides
12,1484,1484,30,30,3,0,3,tens_bases_units_sides
12,1485,1485,30,30,3,0,3,tens_bases_units_sides
12,1486,1486,3,3,0,3,3,tens_bases_units_sides
12,1487,1487,30,30,3,0,3,tens_bases_units_sides
12,1488,1488,21,21,2,1,3,tens_bases_units_sides
12,1489,1489,12,12,1,2,3,tens_bases_units_sides
12,1490,1490,21,21,2,1,3,tens_bases_units_sides
12,1491,1491,21,21,2,1,3,tens_bases_units_sides
12,1492,1492,21,21,2,1,3,tens_bases_units_sides
12,1493,1493,21,21,2,1,3,tens_bases_units_sides
12,1494,1494,21,21,2,1,3,tens_bases_units_sides
12,1495,1495,30,30,3,0,3,tens_bases_units_sides
12,1496,1496,3,3,0,3,3,tens_bases_units_sides
12,1497,1497,21,21,2,1,3,tens_bases_units_sides
12,1498,1498,30,30,3,0,3,tens_bases_units_sides
12,1499,1499,12,12,1,2,3,tens_bases_units_sides
12,1500,1500,21,21,2,1,3,tens_bases_units_sides
12,1501,1501,21,21,2,1,3,tens_bases_units_sides
12,1502,1502,21,21,2,1,3,tens_bases_units_sides
12,1503,1503,3,3,0,3,3,tens_bases_units_sides
12,1504,1504,12,12,1,2,3,tens_bases_units_sides
12,1505,1505,3,3,0,3,3,tens_bases_units_sides
12,1506,1506,11,11,1,1,2,tens_bases_units_sides
12,1507,1507,2,2,0,2,2,tens_bases_units_sides
12,1508,1508,11,11,1,1,2,tens_bases_units_sides
12,1509,1509,2,2,0,2,2,tens_bases_units_sides
12,1510,1510,20,20,2,0,2,tens_bases_units_sides
12,1511,1511,11,11,1,1,2,tens_bases_units_sides
12,1512,1512,12,12,1,2,3,tens_bases_units_sides
12,1513,1513,21,21,2,1,3,tens_bases_units_sides
12,1514,1514,21,21,2,1,3,tens_bases_units_sides
12,1515,1515,12,12,1,2,3,tens_bases_units_sides
12,1516,1516,12,12,1,2,3,tens_bases_units_sides
12,1517,1517,21,21,2,1,3,tens_bases_units_sides
12,1518,1518,12,12,1,2,3,tens_bases_units_sides
12,1519,1519,21,21,2,1,3,tens_bases_units_sides
12,1520,1520,12,12,1,2,3,tens_bases_units_sides
12,1521,1521,12,12,1,2,3,tens_bases_units_sides
12,1522,1522,21,21,2,1,3,tens_bases_units_sides
12,1523,1523,3,3,0,3,3,tens_bases_units_sides
12,1524,1524,21,21,2,1,3,tens_bases_units_sides
12,1525,1525,12,12,1,2,3,tens_bases_units_sides
12,1526,1526,21,21,2,1,3,tens_bases_units_sides
12,1527,1527,12,12,1,2,3,tens_bases_units_sides
12,1528,1528,21,21,2,1,3,tens_bases_units_sides
12,1529,1529,21,21,2,1,3,tens_bases_units_sides
12,1530,1530,12,12,1,2,3,tens_bases_units_sides
12,1531,1531,12,12,1,2,3,tens_bases_units_sides
12,1532,1532,21,21,2,1,3,tens_bases_units_sides
12,1533,1533,12,12,1,2,3,tens_bases_units_sides
12,1534,1534,21,21,2,1,3,tens_bases_units_sides
12,1535,1535,30,30,3,0,3,tens_bases_units_sides
12,1536,1536,12,12,1,2,3,tens_bases_units_sides
12,1537,1537,12,12,1,2,3,tens_bases_units_sides
12,1538,1538,12,12,1,2,3,tens_bases_units_sides
12,1539,1539,30,30,3,0,3,tens_bases_units_sides
12,1540,1540,21,21,2,1,3,tens_bases_units_sides
12,1541,1541,12,12,1,2,3,tens_bases_units_sides
12,1542,1542,30,30,3,0,3,tens_bases_units_sides
12,1543,1543,12,12,1,2,3,tens_bases_units_sides
12,1544,1544,12,12,1,2,3,tens_bases_units_sides
12,1545,1545,21,21,2,1,3,tens_bases_units_sides
12,1546,1546,12,12,1,2,3,tens_bases_units_sides
12,1547,1547,12,12,1,2,3,tens_bases_units_sides
12,1548,1548,12,12,1,2,3,tens_bases_units_sides
12,1549,1549,21,21,2,1,3,tens_bases_units_sides
12,1550,1550,12,12,1,2,3,tens_bases_units_sides
12,1551,1551,21,21,2,1,3,tens_bases_units_sides
12,1552,1552,21,21,2,1,3,tens_bases_units_sides
12,1553,1553,21,21,2,1,3,tens_bases_units_sides
12,1554,1554,21,21,2,1,3,tens_bases_units_sides
12,1555,1555,21,21,2,1,3,tens_bases_units_sides
12,1556,1556,12,12,1,2,3,tens_bases_units_sides
12,1557,1557,12,12,1,2,3,tens_bases_units_sides
12,1558,1558,3,3,0,3,3,tens_bases_units_sides
12,1559,1559,30,30,3,0,3,tens_bases_units_sides
12,1560,1560,12,12,1,2,3,tens_bases_units_sides
12,1561,1561,30,30,3,0,3,tens_bases_units_sides
12,1562,1562,12,12,1,2,3,tens_bases_units_sides
12,1563,1563,12,12,1,2,3,tens_bases_units_sides
12,1564,1564,21,21,2,1,3,tens_bases_units_sides
12,1565,1565,21,21,2,1,3,tens_bases_units_sides
12,1566,1566,21,21,2,1,3,tens_bases_units_sides
12,1567,1567,21,21,2,1,3,tens_bases_units_sides
12,1568,1568,21,21,2,1,3,tens_bases_units_sides
12,1569,1569,21,21,2,1,3,tens_bases_units_sides
12,1570,1570,12,12,1,2,3,tens_bases_units_sides
12,1571,1571,12,12,1,2,3,tens_bases_units_sides
12,1572,1572,11,11,1,1,2,tens_bases_units_sides
12,1573,1573,2,2,0,2,2,tens_bases_units_sides
12,1574,1574,20,20,2,0,2,tens_bases_units_sides
12,1575,1575,20,20,2,0,2,tens_bases_units_sides
12,1576,1576,20,20,2,0,2,tens_bases_units_sides
12,1577,1577,11,11,1,1,2,tens_bases_units_sides
12,1578,1578,20,20,2,0,2,tens_bases_units_sides
12,1579,1579,20,20,2,0,2,tens_bases_units_sides
12,1580,1580,12,12,1,2,3,tens_bases_units_sides
12,1581,1581,30,30,3,0,3,tens_bases_units_sides
12,1582,1582,3,3,0,3,3,tens_bases_units_sides
12,1583,1583,21,21,2,1,3,tens_bases_units_sides
12,1584,1584,21,21,2,1,3,tens_bases_units_sides
12,1585,1585,21,21,2,1,3,tens_bases_units_sides
12,1586,1586,21,21,2,1,3,tens_bases_units_sides
12,1587,1587,21,21,2,1,3,tens_bases_units_sides
12,1588,1588,12,12,1,2,3,tens_bases_units_sides
12,1589,1589,30,30,3,0,3,tens_bases_units_sides
12,1590,1590,12,12,1,2,3,tens_bases_units_sides
12,1591,1591,21,21,2,1,3,tens_bases_units_sides
12,1592,1592,12,12,1,2,3,tens_bases_units_sides
12,1593,1593,12,12,1,2,3,tens_bases_units_sides
12,1594,1594,12,12,1,2,3,tens_bases_units_sides
12,1595,1595,12,12,1,2,3,tens_bases_units_sides
12,1596,1596,12,12,1,2,3,tens_bases_units_sides
12,1597,1597,30,30,3,0,3,tens_bases_units_sides
12,1598,1598,12,12,1,2,3,tens_bases_units_sides
12,1599,1599,21,21,2,1,3,tens_bases_units_sides
12,1600,1600,12,12,1,2,3,tens_bases_units_sides
12,1601,1601,12,12,1,2,3,tens_bases_units_sides
12,1602,1602,21,21,2,1,3,tens_bases_units_sides
12,1603,1603,21,21,2,1,3,tens_bases_units_sides
12,1604,1604,30,30,3,0,3,tens_bases_units_sides
12,1605,1605,21,21,2,1,3,tens_bases_units_sides
12,1606,1606,21,21,2,1,3,tens_bases_units_sides
12,1607,1607,12,12,1,2,3,tens_bases_units_sides
12,1608,1608,12,12,1,2,3,tens_bases_units_sides
12,1609,1609,30,30,3,0,3,tens_bases_units_sides
12,1610,1610,21,21,2,1,3,tens_bases_units_sides
12,1611,1611,12,12,1,2,3,tens_bases_units_sides
12,1612,1612,12,12,1,2,3,tens_bases_units_sides
12,1613,1613,3,3,0,3,3,tens_bases_units_sides
12,1614,1614,30,30,3,0,3,tens_bases_units_sides
12,1615,1615,3,3,0,3,3,tens_bases_units_sides
12,1616,1616,3,3,0,3,3,tens_bases_units_sides
12,1617,1617,12,12,1,2,3,tens_bases_units_sides
12,1618,1618,12,12,1,2,3,tens_bases_units_sides
12,1619,1619,12,12,1,2,3,tens_bases_units_sides
12,1620,1620,3,3,0,3,3,tens_bases_units_sides
12,1621,1621,21,21,2,1,3,tens_bases_units_sides
12,1622,1622,30,30,3,0,3,tens_bases_units_sides
12,1623,1623,12,12,1,2,3,tens_bases_units_sides
12,1624,1624,21,21,2,1,3,tens_bases_units_sides
12,1625,1625,30,30,3,0,3,tens_bases_units_sides
12,1626,1626,12,12,1,2,3,tens_bases_units_sides
12,1627,1627,30,30,3,0,3,tens_bases_units_sides
12,1628,1628,12,12,1,2,3,tens_bases_units_sides
12,1629,1629,12,12,1,2,3,tens_bases_units_sides
12,1630,1630,21,21,2,1,3,tens_bases_units_sides
12,1631,1631,21,21,2,1,3,tens_bases_units_sides
12,1632,1632,12,12,1,2,3,tens_bases_units_sides
12,1633,1633,21,21,2,1,3,tens_bases_units_sides
12,1634,1634,21,21,2,1,3,tens_bases_units_sides
12,1635,1635,21,21,2,1,3,tens_bases_units_sides
12,1636,1636,21,21,2,1,3,tens_bases_units_sides
12,1637,1637,12,12,1,2,3,tens_bases_units_sides
12,1638,1638,30,30,3,0,3,tens_bases_units_sides
12,1639,1639,30,30,3,0,3,tens_bases_units_sides
12,1640,1640,3,3,0,3,3,tens_bases_units_sides
12,1641,1641,21,21,2,1,3,tens_bases_units_sides
12,1642,1642,3,3,0,3,3,tens_bases_units_sides
12,1643,1643,3,3,0,3,3,tens_bases_units_sides
12,1644,1644,21,21,2,1,3,tens_bases_units_sides
12,1645,1645,21,21,2,1,3,tens_bases_units_sides
12,1646,1646,12,12,1,2,3,tens_bases_units_sides
12,1647,1647,12,12,1,2,3,tens_bases_units_sides
12,1648,1648,12,12,1,2,3,tens_bases_units_sides
12,1649,1649,12,12,1,2,3,tens_bases_units_sides
12,1650,1650,3,3,0,3,3,tens_bases_units_sides
12,1651,1651,30,30,3,0,3,tens_bases_units_sides
12,1652,1652,21,21,2,1,3,tens_bases_units_sides
12,1653,1653,12,12,1,2,3,tens_bases_units_sides
12,1654,1654,12,12,1,2,3,tens_bases_units_sides
12,1655,1655,21,21,2,1,3,tens_bases_units_sides
12,1656,1656,21,21,2,1,3,tens_bases_units_sides
12,1657,1657,21,21,2,1,3,tens_bases_units_sides
12,1658,1658,21,21,2,1,3,tens_bases_units_sides
12,1659,1659,3,3,0,3,3,tens_bases_units_sides
12,1660,1660,21,21,2,1,3,tens_bases_units_sides
12,1661,1661,3,3,0,3,3,tens_bases_units_sides
12,1662,1662,12,12,1,2,3,tens_bases_units_sides
12,1663,1663,21,21,2,1,3,tens_bases_units_sides
12,1664,1664,21,21,2,1,3,tens_bases_units_sides
12,1665,1665,12,12,1,2,3,tens_bases_units_sides
12,1666,1666,12,12,1,2,3,tens_bases_units_sides
12,1667,1667,12,12,1,2,3,tens_bases_units_sides
12,1668,1668,30,30,3,0,3,tens_bases_units_sides
12,1669,1669,12,12,1,2,3,tens_bases_units_sides
12,1670,1670,12,12,1,2,3,tens_bases_units_sides
12,1671,1671,21,21,2,1,3,tens_bases_units_sides
12,1672,1672,3,3,0,3,3,tens_bases_units_sides
12,1673,1673,30,30,3,0,3,tens_bases_units_sides
12,1674,1674,12,12,1,2,3,tens_bases_units_sides
12,1675,1675,3,3,0,3,3,tens_bases_units_sides
12,1676,1676,3,3,0,3,3,tens_bases_units_sides
12,1677,1677,21,21,2,1,3,tens_bases_units_sides
12,1678,1678,21,21,2,1,3,tens_bases_units_sides
12,1679,1679,21,21,2,1,3,tens_bases_units_sides
12,1680,1680,3,3,0,3,3,tens_bases_units_sides
12,1681,1681,12,12,1,2,3,tens_bases_units_sides
12,1682,1682,21,21,2,1,3,tens_bases_units_sides
12,1683,1683,12,12,1,2,3,tens_bases_units_sides
12,1684,1684,30,30,3,0,3,tens_bases_units_sides
12,1685,1685,12,12,1,2,3,tens_bases_units_sides
12,1686,1686,12,12,1,2,3,tens_bases_units_sides
12,1687,1687,3,3,0,3,3,tens_bases_units_sides
12,1688,1688,12,12,1,2,3,tens_bases_units_sides
12,1689,1689,12,12,1,2,3,tens_bases_units_sides
12,1690,1690,30,30,3,0,3,tens_bases_units_sides
12,1691,1691,12,12,1,2,3,tens_bases_units_sides
12,1692,1692,3,3,0,3,3,tens_bases_units_sides
12,1693,1693,3,3,0,3,3,tens_bases_units_sides
12,1694,1694,3,3,0,3,3,tens_bases_units_sides
12,1695,1695,3,3,0,3,3,tens_bases_units_sides
12,1696,1696,21,21,2,1,3,tens_bases_units_sides
12,1697,1697,21,21,2,1,3,tens_bases_units_sides
12,1698,1698,3,3,0,3,3,tens_bases_units_sides
12,1699,1699,12,12,1,2,3,tens_bases_units_sides
12,1700,1700,12,12,1,2,3,tens_bases_units_sides
12,1701,1701,21,21,2,1,3,tens_bases_units_sides
12,1702,1702,3,3,0,3,3,tens_bases_units_sides
12,1703,1703,12,12,1,2,3,tens_bases_units_sides
12,1704,1704,12,12,1,2,3,tens_bases_units_sides
12,1705,1705,21,21,2,1,3,tens_bases_units_sides
12,1706,1706,12,12,1,2,3,tens_bases_units_sides
12,1707,1707,21,21,2,1,3,tens_bases_units_sides
12,1708,1708,12,12,1,2,3,tens_bases_units_sides
12,1709,1709,21,21,2,1,3,tens_bases_units_sides
12,1710,1710,3,3,0,3,3,tens_bases_units_sides
12,1711,1711,3,3,0,3,3,tens_bases_units_sides
12,1712,1712,12,12,1,2,3,tens_bases_units_sides
12,1713,1713,21,21,2,1,3,tens_bases_units_sides
12,1714,1714,12,12,1,2,3,tens_bases_units_sides
12,1715,1715,3,3,0,3,3,tens_bases_units_sides
12,1716,1716,30,30,3,0,3,tens_bases_units_sides
12,1717,1717,21,21,2,1,3,tens_bases_units_sides
12,1718,1718,12,12,1,2,3,tens_bases_units_sides
12,1719,1719,12,12,1,2,3,tens_bases_units_sides
12,1720,1720,12,12,1,2,3,tens_bases_units_sides
12,1721,1721,12,12,1,2,3,tens_bases_units_sides
12,1722,1722,30,30,3,0,3,tens_bases_units_sides
12,1723,1723,12,12,1,2,3,tens_bases_units_sides
12,1724,1724,21,21,2,1,3,tens_bases_units_sides
12,1725,1725,21,21,2,1,3,tens_bases_units_sides
12,1726,1726,3,3,0,3,3,tens_bases_units_sides
12,1727,1727,12,12,1,2,3,tens_bases_units_sides
13,2,2,12,12,1,2,3,tens_bases_units_sides
13,3,3,12,12,1,2,3,tens_bases_units_sides
13,4,4,12,12,1,2,3,tens_bases_units_sides
13,5,5,12,12,1,2,3,tens_bases_units_sides
13,6,6,12,12,1,2,3,tens_bases_units_sides
13,7,7,12,12,1,2,3,tens_bases_units_sides
13,8,8,12,12,1,2,3,tens_bases_units_sides
13,9,9,3,3,0,3,3,tens_bases_units_sides
13,10,10,21,21,2,1,3,tens_bases_units_sides
13,11,11,12,12,1,2,3,tens_bases_units_sides
13,12,12,21,21,2,1,3,tens_bases_units_sides
13,13,13,12,12,1,2,3,tens_bases_units_sides
13,14,14,3,3,0,3,3,tens_bases_units_sides
13,15,15,12,12,1,2,3,tens_bases_units_sides
13,16,16,3,3,0,3,3,tens_bases_units_sides
13,17,17,21,21,2,1,3,tens_bases_units_sides
13,18,18,3,3,0,3,3,tens_bases_units_sides
13,19,19,21,21,2,1,3,tens_bases_units_sides
13,20,20,12,12,1,2,3,tens_bases_units_sides
13,21,21,3,3,0,3,3,tens_bases_units_sides
13,22,22,2,2,0,2,2,tens_bases_units_sides
13,23,23,12,12,1,2,3,tens_bases_units_sides
13,24,24,12,12,1,2,3,tens_bases_units_sides
13,25,25,3,3,0,3,3,tens_bases_units_sides
13,26,26,3,3,0,3,3,tens_bases_units_sides
13,27,27,12,12,1,2,3,tens_bases_units_sides
13,28,28,12,12,1,2,3,tens_bases_units_sides
13,29,29,12,12,1,2,3,tens_bases_units_sides
13,30,30,3,3,0,3,3,tens_bases_units_sides
13,31,31,12,12,1,2,3,tens_bases_units_sides
13,32,32,21,21,2,1,3,tens_bases_units_sides
13,33,33,3,3,0,3,3,tens_bases_units_sides
13,34,34,3,3,0,3,3,tens_bases_units_sides
13,35,35,12,12,1,2,3,tens_bases_units_sides
13,36,36,21,21,2,1,3,tens_bases_units_sides
13,37,37,21,21,2,1,3,tens_bases_units_sides
13,38,38,3,3,0,3,3,tens_bases_units_sides
13,39,39,12,12,1,2,3,tens_bases_units_sides
13,40,40,12,12,1,2,3,tens_bases_units_sides
13,41,41,12,12,1,2,3,tens_bases_units_sides
13,42,42,3,3,0,3,3,tens_bases_units_sides
13,43,43,21,21,2,1,3,tens_bases_units_sides
13,44,44,12,12,1,2,3,tens_bases_units_sides
13,45,45,12,12,1,2,3,tens_bases_units_sides
13,46,46,12,12,1,2,3,tens_bases_units_sides
13,47,47,12,12,1,2,3,tens_bases_units_sides
13,48,48,12,12,1,2,3,tens_bases_units_sides
13,49,49,21,21,2,1,3,tens_bases_units_sides
13,50,50,21,21,2,1,3,tens_bases_units_sides
13,51,51,12,12,1,2,3,tens_bases_units_sides
13,52,52,12,12,1,2,3,tens_bases_units_sides
13,53,53,20,20,2,0,2,tens_bases_units_sides
13,54,54,2,2,0,2,2,tens_bases_units_sides
13,55,55,12,12,1,2,3,tens_bases_units_sides
13,56,56,12,12,1,2,3,tens_bases_units_sides
13,57,57,3,3,0,3,3,tens_bases_units_sides
13,58,58,12,12,1,2,3,tens_bases_units_sides
13,59,59,12,12,1,2,3,tens_bases_units_sides
13,60,60,21,21,2,1,3,tens_bases_units_sides
13,61,61,12,12,1,2,3,tens_bases_units_sides
13,62,62,12,12,1,2,3,tens_bases_units_sides
13,63,63,3,3,0,3,3,tens_bases_units_sides
13,64,64,3,3,0,3,3,tens_bases_units_sides
13,65,65,12,12,1,2,3,tens_bases_units_sides
13,66,66,3,3,0,3,3,tens_bases_units_sides
13,67,67,12,12,1,2,3,tens_bases_units_sides
13,68,68,12,12,1,2,3,tens_bases_units_sides
13,69,69,12,12,1,2,3,tens_bases_units_sides
13,70,70,30,30,3,0,3,tens_bases_units_sides
13,71,71,12,12,1,2,3,tens_bases_units_sides
13,72,72,12,12,1,2,3,tens_bases_units_sides
13,73,73,12,12,1,2,3,tens_bases_units_sides
13,74,74,21,21,2,1,3,tens_bases_units_sides
13,75,75,12,12,1,2,3,tens_bases_units_sides
13,76,76,12,12,1,2,3,tens_bases_units_sides
13,77,77,21,21,2,1,3,tens_bases_units_sides
13,78,78,3,3,0,3,3,tens_bases_units_sides
13,79,79,3,3,0,3,3,tens_bases_units_sides
13,80,80,3,3,0,3,3,tens_bases_units_sides
13,81,81,3,3,0,3,3,tens_bases_units_sides
13,82,82,3,3,0,3,3,tens_bases_units_sides
13,83,83,12,12,1,2,3,tens_bases_units_sides
13,84,84,3,3,0,3,3,tens_bases_units_sides
13,85,85,12,12,1,2,3,tens_bases_units_sides
13,86,86,12,12,1,2,3,tens_bases_units_sides
13,87,87,21,21,2,1,3,tens_bases_units_sides
13,88,88,12,12,1,2,3,tens_bases_units_sides
13,89,89,12,12,1,2,3,tens_bases_units_sides
13,90,90,12,12,1,2,3,tens_bases_units_sides
13,91,91,3,3,0,3,3,tens_bases_units_sides
13,92,92,3,3,0,3,3,tens_bases_units_sides
13,93,93,12,12,1,2,3,tens_bases_units_sides
13,94,94,12,12,1,2,3,tens_bases_units_sides
13,95,95,12,12,1,2,3,tens_bases_units_sides
13,96,96,21,21,2,1,3,tens_bases_units_sides
13,97,97,21,21,2,1,3,tens_bases_units_sides
13,98,98,12,12,1,2,3,tens_bases_units_sides
13,99,99,30,30,3,0,3,tens_bases_units_sides
13,100,100,12,12,1,2,3,tens_bases_units_sides
13,101,101,12,12,1,2,3,tens_bases_units_sides
13,102,102,21,21,2,1,3,tens_bases_units_sides
13,103,103,30,30,3,0,3,tens_bases_units_sides
13,104,104,12,12,1,2,3,tens_bases_units_sides
13,105,105,12,12,1,2,3,tens_bases_units_sides
13,106,106,21,21,2,1,3,tens_bases_units_sides
13,107,107,3,3,0,3,3,tens_bases_units_sides
13,108,108,3,3,0,3,3,tens_bases_units_sides
13,109,109,12,12,1,2,3,tens_bases_units_sides
13,110,110,12,12,1,2,3,tens_bases_units_sides
13,111,111,21,21,2,1,3,tens_bases_units_sides
13,112,112,12,12,1,2,3,tens_bases_units_sides
13,113,113,12,12,1,2,3,tens_bases_units_sides
13,114,114,21,21,2,1,3,tens_bases_units_sides
13,115,115,12,12,1,2,3,tens_bases_units_sides
13,116,116,3,3,0,3,3,tens_bases_units_sides
13,117,117,12,12,1,2,3,tens_bases_units_sides
13,118,118,21,21,2,1,3,tens_bases_units_sides
13,119,119,3,3,0,3,3,tens_bases_units_sides
13,120,120,12,12,1,2,3,tens_bases_units_sides
13,121,121,3,3,0,3,3,tens_bases_units_sides
13,122,122,12,12,1,2,3,tens_bases_units_sides
13,123,123,21,21,2,1,3,tens_bases_units_sides
13,124,124,12,12,1,2,3,tens_bases_units_sides
13,125,125,12,12,1,2,3,tens_bases_units_sides
13,126,126,12,12,1,2,3,tens_bases_units_sides
13,127,127,12,12,1,2,3,tens_bases_units_sides
13,128,128,21,21,2,1,3,tens_bases_units_sides
13,129,129,3,3,0,3,3,tens_bases_units_sides
13,130,130,3,3,0,3,3,tens_bases_units_sides
13,131,131,21,21,2,1,3,tens_bases_units_sides
13,132,132,12,12,1,2,3,tens_bases_units_sides
13,133,133,3,3,0,3,3,tens_bases_units_sides
13,134,134,3,3,0,3,3,tens_bases_units_sides
13,135,135,21,21,2,1,3,tens_bases_units_sides
13,136,136,12,12,1,2,3,tens_bases_units_sides
13,137,137,3,3,0,3,3,tens_bases_units_sides
13,138,138,12,12,1,2,3,tens_bases_units_sides
13,139,139,12,12,1,2,3,tens_bases_units_sides
13,140,140,3,3,0,3,3,tens_bases_units_sides
13,141,141,12,12,1,2,3,tens_bases_units_sides
13,142,142,3,3,0,3,3,tens_bases_units_sides
13,143,143,21,21,2,1,3,tens_bases_units_sides
13,144,144,12,12,1,2,3,tens_bases_units_sides
13,145,145,3,3,0,3,3,tens_bases_units_sides
13,146,146,12,12,1,2,3,tens_bases_units_sides
13,147,147,3,3,0,3,3,tens_bases_units_sides
13,148,148,21,21,2,1,3,tens_bases_units_sides
13,149,149,21,21,2,1,3,tens_bases_units_sides
13,150,150,3,3,0,3,3,tens_bases_units_sides
13,151,151,12,12,1,2,3,tens_bases_units_sides
13,152,152,12,12,1,2,3,tens_bases_units_sides
13,153,153,12,12,1,2,3,tens_bases_units_sides
13,154,154,21,21,2,1,3,tens_bases_units_sides
13,155,155,21,21,2,1,3,tens_bases_units_sides
13,156,156,3,3,0,3,3,tens_bases_units_sides
13,157,157,12,12,1,2,3,tens_bases_units_sides
13,158,158,12,12,1,2,3,tens_bases_units_sides
13,159,159,30,30,3,0,3,tens_bases_units_sides
13,160,160,12,12,1,2,3,tens_bases_units_sides
13,161,161,12,12,1,2,3,tens_bases_units_sides
13,162,162,12,12,1,2,3,tens_bases_units_sides
13,163,163,12,12,1,2,3,tens_bases_units_sides
13,164,164,12,12,1,2,3,tens_bases_units_sides
13,165,165,30,30,3,0,3,tens_bases_units_sides
13,166,166,3,3,0,3,3,tens_bases_units_sides
13,167,167,12,12,1,2,3,tens_bases_units_sides
13,168,168,3,3,0,3,3,tens_bases_units_sides
13,169,169,3,3,0,3,3,tens_bases_units_sides
13,170,170,12,12,1,2,3,tens_bases_units_sides
13,171,171,3,3,0,3,3,tens_bases_units_sides
13,172,172,12,12,1,2,3,tens_bases_units_sides
13,173,173,12,12,1,2,3,tens_bases_units_sides
13,174,174,12,12,1,2,3,tens_bases_units_sides
13,175,175,12,12,1,2,3,tens_bases_units_sides
13,176,176,3,3,0,3,3,tens_bases_units_sides
13,177,177,3,3,0,3,3,tens_bases_units_sides
13,178,178,21,21,2,1,3,tens_bases_units_sides
13,179,179,12,12,1,2,3,tens_bases_units_sides
13,180,180,12,12,1,2,3,tens_bases_units_sides
13,181,181,12,12,1,2,3,tens_bases_units_sides
13,182,182,30,30,3,0,3,tens_bases_units_sides
13,183,183,12,12,1,2,3,tens_bases_units_sides
13,184,184,12,12,1,2,3,tens_bases_units_sides
13,185,185,12,12,1,2,3,tens_bases_units_sides
13,186,186,3,3,0,3,3,tens_bases_units_sides
13,187,187,3,3,0,3,3,tens_bases_units_sides
13,188,188,21,21,2,1,3,tens_bases_units_sides
13,189,189,21,21,2,1,3,tens_bases_units_sides
13,190,190,21,21,2,1,3,tens_bases_units_sides
13,191,191,12,12,1,2,3,tens_bases_units_sides
13,192,192,3,3,0,3,3,tens_bases_units_sides
13,193,193,12,12,1,2,3,tens_bases_units_sides
13,194,194,21,21,2,1,3,tens_bases_units_sides
13,195,195,3,3,0,3,3,tens_bases_units_sides
13,196,196,12,12,1,2,3,tens_bases_units_sides
13,197,197,12,12,1,2,3,tens_bases_units_sides
13,198,198,21,21,2,1,3,tens_bases_units_sides
13,199,199,21,21,2,1,3,tens_bases_units_sides
13,200,200,3,3,0,3,3,tens_bases_units_sides
13,201,201,12,12,1,2,3,tens_bases_units_sides
13,202,202,12,12,1,2,3,tens_bases_units_sides
13,203,203,3,3,0,3,3,tens_bases_units_sides
13,204,204,3,3,0,3,3,tens_bases_units_sides
13,205,205,21,21,2,1,3,tens_bases_units_sides
13,206,206,12,12,1,2,3,tens_bases_units_sides
13,207,207,21,21,2,1,3,tens_bases_units_sides
13,208,208,12,12,1,2,3,tens_bases_units_sides
13,209,209,3,3,0,3,3,tens_bases_units_sides
13,210,210,21,21,2,1,3,tens_bases_units_sides
13,211,211,12,12,1,2,3,tens_bases_units_sides
13,212,212,12,12,1,2,3,tens_bases_units_sides
13,213,213,12,12,1,2,3,tens_bases_units_sides
13,214,214,3,3,0,3,3,tens_bases_units_sides
13,215,215,12,12,1,2,3,tens_bases_units_sides
13,216,216,3,3,0,3,3,tens_bases_units_sides
13,217,217,3,3,0,3,3,tens_bases_units_sides
13,218,218,12,12,1,2,3,tens_bases_units_sides
13,219,219,3,3,0,3,3,tens_bases_units_sides
13,220,220,21,21,2,1,3,tens_bases_units_sides
13,221,221,12,12,1,2,3,tens_bases_units_sides
13,222,222,21,21,2,1,3,tens_bases_units_sides
13,223,223,3,3,0,3,3,tens_bases_units_sides
13,224,224,21,21,2,1,3,tens_bases_units_sides
13,225,225,21,21,2,1,3,tens_bases_units_sides
13,226,226,21,21,2,1,3,tens_bases_units_sides
13,227,227,21,21,2,1,3,tens_bases_units_sides
13,228,228,12,12,1,2,3,tens_bases_units_sides
13,229,229,12,12,1,2,3,tens_bases_units_sides
13,230,230,3,3,0,3,3,tens_bases_units_sides
13,231,231,3,3,0,3,3,tens_bases_units_sides
13,232,232,3,3,0,3,3,tens_bases_units_sides
13,233,233,21,21,2,1,3,tens_bases_units_sides
13,234,234,3,3,0,3,3,tens_bases_units_sides
13,235,235,21,21,2,1,3,tens_bases_units_sides
13,236,236,12,12,1,2,3,tens_bases_units_sides
13,237,237,12,12,1,2,3,tens_bases_units_sides
13,238,238,12,12,1,2,3,tens_bases_units_sides
13,239,239,3,3,0,3,3,tens_bases_units_sides
13,240,240,21,21,2,1,3,tens_bases_units_sides
13,241,241,3,3,0,3,3,tens_bases_units_sides
13,242,242,12,12,1,2,3,tens_bases_units_sides
13,243,243,21,21,2,1,3,tens_bases_units_sides
13,244,244,12,12,1,2,3,tens_bases_units_sides
13,245,245,30,30,3,0,3,tens_bases_units_sides
13,246,246,21,21,2,1,3,tens_bases_units_sides
13,247,247,21,21,2,1,3,tens_bases_units_sides
13,248,248,12,12,1,2,3,tens_bases_units_sides
13,249,249,30,30,3,0,3,tens_bases_units_sides
13,250,250,3,3,0,3,3,tens_bases_units_sides
13,251,251,11,11,1,1,2,tens_bases_units_sides
13,252,252,2,2,0,2,2,tens_bases_units_sides
13,253,253,20,20,2,0,2,tens_bases_units_sides
13,254,254,2,2,0,2,2,tens_bases_units_sides
13,255,255,11,11,1,1,2,tens_bases_units_sides
13,256,256,11,11,1,1,2,tens_bases_units_sides
13,257,257,21,21,2,1,3,tens_bases_units_sides
13,258,258,12,12,1,2,3,tens_bases_units_sides
13,259,259,3,3,0,3,3,tens_bases_units_sides
13,260,260,12,12,1,2,3,tens_bases_units_sides
13,261,261,3,3,0,3,3,tens_bases_units_sides
13,262,262,12,12,1,2,3,tens_bases_units_sides
13,263,263,12,12,1,2,3,tens_bases_units_sides
13,264,264,12,12,1,2,3,tens_bases_units_sides
13,265,265,12,12,1,2,3,tens_bases_units_sides
13,266,266,21,21,2,1,3,tens_bases_units_sides
13,267,267,3,3,0,3,3,tens_bases_units_sides
13,268,268,12,12,1,2,3,tens_bases_units_sides
13,269,269,3,3,0,3,3,tens_bases_units_sides
13,270,270,12,12,1,2,3,tens_bases_units_sides
13,271,271,21,21,2,1,3,tens_bases_units_sides
13,272,272,21,21,2,1,3,tens_bases_units_sides
13,273,273,12,12,1,2,3,tens_bases_units_sides
13,274,274,2,2,0,2,2,tens_bases_units_sides
13,275,275,2,2,0,2,2,tens_bases_units_sides
13,276,276,11,11,1,1,2,tens_bases_units_sides
13,277,277,3,3,0,3,3,tens_bases_units_sides
13,278,278,12,12,1,2,3,tens_bases_units_sides
13,279,279,21,21,2,1,3,tens_bases_units_sides
13,280,280,3,3,0,3,3,tens_bases_units_sides
13,281,281,12,12,1,2,3,tens_bases_units_sides
13,282,282,12,12,1,2,3,tens_bases_units_sides
13,283,283,21,21,2,1,3,tens_bases_units_sides
13,284,284,21,21,2,1,3,tens_bases_units_sides
13,285,285,12,12,1,2,3,tens_bases_units_sides
13,286,286,12,12,1,2,3,tens_bases_units_sides
13,287,287,21,21,2,1,3,tens_bases_units_sides
13,288,288,3,3,0,3,3,tens_bases_units_sides
13,289,289,12,12,1,2,3,tens_bases_units_sides
13,290,290,21,21,2,1,3,tens_bases_units_sides
13,291,291,3,3,0,3,3,tens_bases_units_sides
13,292,292,12,12,1,2,3,tens_bases_units_sides
13,293,293,12,12,1,2,3,tens_bases_units_sides
13,294,294,3,3,0,3,3,tens_bases_units_sides
13,295,295,21,21,2,1,3,tens_bases_units_sides
13,296,296,21,21,2,1,3,tens_bases_units_sides
13,297,297,12,12,1,2,3,tens_bases_units_sides
13,298,298,12,12,1,2,3,tens_bases_units_sides
13,299,299,3,3,0,3,3,tens_bases_units_sides
13,300,300,21,21,2,1,3,tens_bases_units_sides
13,301,301,12,12,1,2,3,tens_bases_units_sides
13,302,302,12,12,1,2,3,tens_bases_units_sides
13,303,303,30,30,3,0,3,tens_bases_units_sides
13,304,304,12,12,1,2,3,tens_bases_units_sides
13,305,305,3,3,0,3,3,tens_bases_units_sides
13,306,306,21,21,2,1,3,tens_bases_units_sides
13,307,307,21,21,2,1,3,tens_bases_units_sides
13,308,308,21,21,2,1,3,tens_bases_units_sides
13,309,309,3,3,0,3,3,tens_bases_units_sides
13,310,310,12,12,1,2,3,tens_bases_units_sides
13,311,311,12,12,1,2,3,tens_bases_units_sides
13,312,312,3,3,0,3,3,tens_bases_units_sides
13,313,313,21,21,2,1,3,tens_bases_units_sides
13,314,314,3,3,0,3,3,tens_bases_units_sides
13,315,315,3,3,0,3,3,tens_bases_units_sides
13,316,316,12,12,1,2,3,tens_bases_units_sides
13,317,317,12,12,1,2,3,tens_bases_units_sides
13,318,318,12,12,1,2,3,tens_bases_units_sides
13,319,319,3,3,0,3,3,tens_bases_units_sides
13,320,320,10,10,1,0,1,tens_bases_units_sides
13,321,321,3,3,0,3,3,tens_bases_units_sides
13,322,322,21,21,2,1,3,tens_bases_units_sides
13,323,323,12,12,1,2,3,tens_bases_units_sides
13,324,324,3,3,0,3,3,tens_bases_units_sides
13,325,325,30,30,3,0,3,tens_bases_units_sides
13,326,326,12,12,1,2,3,tens_bases_units_sides
13,327,327,12,12,1,2,3,tens_bases_units_sides
13,328,328,12,12,1,2,3,tens_bases_units_sides
13,329,329,12,12,1,2,3,tens_bases_units_sides
13,330,330,12,12,1,2,3,tens_bases_units_sides
13,331,331,12,12,1,2,3,tens_bases_units_sides
13,332,332,21,21,2,1,3,tens_bases_units_sides
13,333,333,12,12,1,2,3,tens_bases_units_sides
13,334,334,30,30,3,0,3,tens_bases_units_sides
13,335,335,3,3,0,3,3,tens_bases_units_sides
13,336,336,21,21,2,1,3,tens_bases_units_sides
13,337,337,21,21,2,1,3,tens_bases_units_sides
13,338,338,12,12,1,2,3,tens_bases_units_sides
13,339,339,12,12,1,2,3,tens_bases_units_sides
13,340,340,12,12,1,2,3,tens_bases_units_sides
13,341,341,21,21,2,1,3,tens_bases_units_sides
13,342,342,12,12,1,2,3,tens_bases_units_sides
13,343,343,21,21,2,1,3,tens_bases_units_sides
13,344,344,12,12,1,2,3,tens_bases_units_sides
13,345,345,21,21,2,1,3,tens_bases_units_sides
13,346,346,21,21,2,1,3,tens_bases_units_sides
13,347,347,3,3,0,3,3,tens_bases_units_sides
13,348,348,21,21,2,1,3,tens_bases_units_sides
13,349,349,21,21,2,1,3,tens_bases_units_sides
13,350,350,3,3,0,3,3,tens_bases_units_sides
13,351,351,12,12,1,2,3,tens_bases_units_sides
13,352,352,12,12,1,2,3,tens_bases_units_sides
13,353,353,12,12,1,2,3,tens_bases_units_sides
13,354,354,21,21,2,1,3,tens_bases_units_sides
13,355,355,12,12,1,2,3,tens_bases_units_sides
13,356,356,12,12,1,2,3,tens_bases_units_sides
13,357,357,21,21,2,1,3,tens_bases_units_sides
13,358,358,3,3,0,3,3,tens_bases_units_sides
13,359,359,3,3,0,3,3,tens_bases_units_sides
13,360,360,12,12,1,2,3,tens_bases_units_sides
13,361,361,12,12,1,2,3,tens_bases_units_sides
13,362,362,12,12,1,2,3,tens_bases_units_sides
13,363,363,11,11,1,1,2,tens_bases_units_sides
13,364,364,3,3,0,3,3,tens_bases_units_sides
13,365,365,12,12,1,2,3,tens_bases_units_sides
13,366,366,12,12,1,2,3,tens_bases_units_sides
13,367,367,3,3,0,3,3,tens_bases_units_sides
13,368,368,3,3,0,3,3,tens_bases_units_sides
13,369,369,3,3,0,3,3,tens_bases_units_sides
13,370,370,21,21,2,1,3,tens_bases_units_sides
13,371,371,12,12,1,2,3,tens_bases_units_sides
13,372,372,12,12,1,2,3,tens_bases_units_sides
13,373,373,3,3,0,3,3,tens_bases_units_sides
13,374,374,21,21,2,1,3,tens_bases_units_sides
13,375,375,21,21,2,1,3,tens_bases_units_sides
13,376,376,3,3,0,3,3,tens_bases_units_sides
13,377,377,3,3,0,3,3,tens_bases_units_sides
13,378,378,12,12,1,2,3,tens_bases_units_sides
13,379,379,3,3,0,3,3,tens_bases_units_sides
13,380,380,12,12,1,2,3,tens_bases_units_sides
13,381,381,12,12,1,2,3,tens_bases_units_sides
13,382,382,21,21,2,1,3,tens_bases_units_sides
13,383,383,12,12,1,2,3,tens_bases_units_sides
13,384,384,3,3,0,3,3,tens_bases_units_sides
13,385,385,3,3,0,3,3,tens_bases_units_sides
13,386,386,21,21,2,1,3,tens_bases_units_sides
13,387,387,3,3,0,3,3,tens_bases_units_sides
13,388,388,12,12,1,2,3,tens_bases_units_sides
13,389,389,3,3,0,3,3,tens_bases_units_sides
13,390,390,12,12,1,2,3,tens_bases_units_sides
13,391,391,12,12,1,2,3,tens_bases_units_sides
13,392,392,3,3,0,3,3,tens_bases_units_sides
13,393,393,12,12,1,2,3,tens_bases_units_sides
13,394,394,12,12,1,2,3,tens_bases_units_sides
13,395,395,12,12,1,2,3,tens_bases_units_sides
13,396,396,21,21,2,1,3,tens_bases_units_sides
13,397,397,12,12,1,2,3,tens_bases_units_sides
13,398,398,21,21,2,1,3,tens_bases_units_sides
13,399,399,3,3,0,3,3,tens_bases_units_sides
13,400,400,3,3,0,3,3,tens_bases_units_sides
13,401,401,12,12,1,2,3,tens_bases_units_sides
13,402,402,21,21,2,1,3,tens_bases_units_sides
13,403,403,12,12,1,2,3,tens_bases_units_sides
13,404,404,3,3,0,3,3,tens_bases_units_sides
13,405,405,30,30,3,0,3,tens_bases_units_sides
13,406,406,3,3,0,3,3,tens_bases_units_sides
13,407,407,12,12,1,2,3,tens_bases_units_sides
13,408,408,3,3,0,3,3,tens_bases_units_sides
13,409,409,12,12,1,2,3,tens_bases_units_sides
13,410,410,21,21,2,1,3,tens_bases_units_sides
13,411,411,12,12,1,2,3,tens_bases_units_sides
13,412,412,3,3,0,3,3,tens_bases_units_sides
13,413,413,3,3,0,3,3,tens_bases_units_sides
13,414,414,12,12,1,2,3,tens_bases_units_sides
13,415,415,3,3,0,3,3,tens_bases_units_sides
13,416,416,12,12,1,2,3,tens_bases_units_sides
13,417,417,12,12,1,2,3,tens_bases_units_sides
13,418,418,3,3,0,3,3,tens_bases_units_sides
13,419,419,3,3,0,3,3,tens_bases_units_sides
13,420,420,21,21,2,1,3,tens_bases_units_sides
13,421,421,12,12,1,2,3,tens_bases_units_sides
13,422,422,12,12,1,2,3,tens_bases_units_sides
13,423,423,12,12,1,2,3,tens_bases_units_sides
13,424,424,12,12,1,2,3,tens_bases_units_sides
13,425,425,12,12,1,2,3,tens_bases_units_sides
13,426,426,3,3,0,3,3,tens_bases_units_sides
13,427,427,3,3,0,3,3,tens_bases_units_sides
13,428,428,12,12,1,2,3,tens_bases_units_sides
13,429,429,12,12,1,2,3,tens_bases_units_sides
13,430,430,12,12,1,2,3,tens_bases_units_sides
13,431,431,12,12,1,2,3,tens_bases_units_sides
13,432,432,21,21,2,1,3,tens_bases_units_sides
13,433,433,21,21,2,1,3,tens_bases_units_sides
13,434,434,12,12,1,2,3,tens_bases_units_sides
13,435,435,12,12,1,2,3,tens_bases_units_sides
13,436,436,12,12,1,2,3,tens_bases_units_sides
13,437,437,21,21,2,1,3,tens_bases_units_sides
13,438,438,3,3,0,3,3,tens_bases_units_sides
13,439,439,21,21,2,1,3,tens_bases_units_sides
13,440,440,3,3,0,3,3,tens_bases_units_sides
13,441,441,21,21,2,1,3,tens_bases_units_sides
13,442,442,21,21,2,1,3,tens_bases_units_sides
13,443,443,12,12,1,2,3,tens_bases_units_sides
13,444,444,12,12,1,2,3,tens_bases_units_sides
13,445,445,12,12,1,2,3,tens_bases_units_sides
13,446,446,12,12,1,2,3,tens_bases_units_sides
13,447,447,12,12,1,2,3,tens_bases_units_sides
13,448,448,12,12,1,2,3,tens_bases_units_sides
13,449,449,12,12,1,2,3,tens_bases_units_sides
13,450,450,21,21,2,1,3,tens_bases_units_sides
13,451,451,3,3,0,3,3,tens_bases_units_sides
13,452,452,3,3,0,3,3,tens_bases_units_sides
13,453,453,3,3,0,3,3,tens_bases_units_sides
13,454,454,12,12,1,2,3,tens_bases_units_sides
13,455,455,21,21,2,1,3,tens_bases_units_sides
13,456,456,3,3,0,3,3,tens_bases_units_sides
13,457,457,21,21,2,1,3,tens_bases_units_sides
13,458,458,12,12,1,2,3,tens_bases_units_sides
13,459,459,3,3,0,3,3,tens_bases_units_sides
13,460,460,30,30,3,0,3,tens_bases_units_sides
13,461,461,12,12,1,2,3,tens_bases_units_sides
13,462,462,12,12,1,2,3,tens_bases_units_sides
13,463,463,3,3,0,3,3,tens_bases_units_sides
13,464,464,3,3,0,3,3,tens_bases_units_sides
13,465,465,12,12,1,2,3,tens_bases_units_sides
13,466,466,12,12,1,2,3,tens_bases_units_sides
13,467,467,3,3,0,3,3,tens_bases_units_sides
13,468,468,12,12,1,2,3,tens_bases_units_sides
13,469,469,12,12,1,2,3,tens_bases_units_sides
13,470,470,3,3,0,3,3,tens_bases_units_sides
13,471,471,21,21,2,1,3,tens_bases_units_sides
13,472,472,3,3,0,3,3,tens_bases_units_sides
13,473,473,12,12,1,2,3,tens_bases_units_sides
13,474,474,12,12,1,2,3,tens_bases_units_sides
13,475,475,3,3,0,3,3,tens_bases_units_sides
13,476,476,12,12,1,2,3,tens_bases_units_sides
13,477,477,12,12,1,2,3,tens_bases_units_sides
13,478,478,12,12,1,2,3,tens_bases_units_sides
13,479,479,3,3,0,3,3,tens_bases_units_sides
13,480,480,12,12,1,2,3,tens_bases_units_sides
13,481,481,3,3,0,3,3,tens_bases_units_sides
13,482,482,3,3,0,3,3,tens_bases_units_sides
13,483,483,12,12,1,2,3,tens_bases_units_sides
13,484,484,12,12,1,2,3,tens_bases_units_sides
13,485,485,12,12,1,2,3,tens_bases_units_sides
13,486,486,12,12,1,2,3,tens_bases_units_sides
13,487,487,12,12,1,2,3,tens_bases_units_sides
13,488,488,12,12,1,2,3,tens_bases_units_sides
13,489,489,21,21,2,1,3,tens_bases_units_sides
13,490,490,12,12,1,2,3,tens_bases_units_sides
13,491,491,3,3,0,3,3,tens_bases_units_sides
13,492,492,3,3,0,3,3,tens_bases_units_sides
13,493,493,3,3,0,3,3,tens_bases_units_sides
13,494,494,12,12,1,2,3,tens_bases_units_sides
13,495,495,3,3,0,3,3,tens_bases_units_sides
13,496,496,12,12,1,2,3,tens_bases_units_sides
13,497,497,12,12,1,2,3,tens_bases_units_sides
13,498,498,3,3,0,3,3,tens_bases_units_sides
13,499,499,3,3,0,3,3,tens_bases_units_sides
13,500,500,12,12,1,2,3,tens_bases_units_sides
13,501,501,12,12,1,2,3,tens_bases_units_sides
13,502,502,12,12,1,2,3,tens_bases_units_sides
13,503,503,2,2,0,2,2,tens_bases_units_sides
13,504,504,11,11,1,1,2,tens_bases_units_sides
13,505,505,11,11,1,1,2,tens_bases_units_sides
13,506,506,12,12,1,2,3,tens_bases_units_sides
13,507,507,12,12,1,2,3,tens_bases_units_sides
13,508,508,21,21,2,1,3,tens_bases_units_sides
13,509,509,12,12,1,2,3,tens_bases_units_sides
13,510,510,12,12,1,2,3,tens_bases_units_sides
13,511,511,30,30,3,0,3,tens_bases_units_sides
13,512,512,21,21,2,1,3,tens_bases_units_sides
13,513,513,21,21,2,1,3,tens_bases_units_sides
13,514,514,3,3,0,3,3,tens_bases_units_sides
13,515,515,3,3,0,3,3,tens_bases_units_sides
13,516,516,3,3,0,3,3,tens_bases_units_sides
13,517,517,30,30,3,0,3,tens_bases_units_sides
13,518,518,3,3,0,3,3,tens_bases_units_sides
13,519,519,21,21,2,1,3,tens_bases_units_sides
13,520,520,12,12,1,2,3,tens_bases_units_sides
13,521,521,21,21,2,1,3,tens_bases_units_sides
13,522,522,12,12,1,2,3,tens_bases_units_sides
F,2,2,12,12,1,2,3,tens_bases_units_sides
F,3,3,12,12,1,2,3,tens_bases_units_sides
F,4,4,12,12,1,2,3,tens_bases_units_sides
F,5,5,12,12,1,2,3,tens_bases_units_sides
F,6,6,12,12,1,2,3,tens_bases_units_sides
F,7,7,12,12,1,2,3,tens_bases_units_sides
F,8,8,12,12,1,2,3,tens_bases_units_sides
F,9,9,21,21,2,1,3,tens_bases_units_sides
F,10,10,12,12,1,2,3,tens_bases_units_sides
F,11,11,3,3,0,3,3,tens_bases_units_sides
F,12,12,21,21,2,1,3,tens_bases_units_sides
F,13,13,12,12,1,2,3,tens_bases_units_sides
F,14,14,21,21,2,1,3,tens_bases_units_sides
F,15,15,12,12,1,2,3,tens_bases_units_sides
F,16,16,12,12,1,2,3,tens_bases_units_sides
F,17,17,3,3,0,3,3,tens_bases_units_sides
F,18,18,21,21,2,1,3,tens_bases_units_sides
F,19,19,21,21,2,1,3,tens_bases_units_sides
F,20,20,12,12,1,2,3,tens_bases_units_sides
F,21,21,3,3,0,3,3,tens_bases_units_sides
F,22,22,3,3,0,3,3,tens_bases_units_sides
F,23,23,12,12,1,2,3,tens_bases_units_sides
F,24,24,3,3,0,3,3,tens_bases_units_sides
F,25,25,3,3,0,3,3,tens_bases_units_sides
F,26,26,12,12,1,2,3,tens_bases_units_sides
F,27,27,12,12,1,2,3,tens_bases_units_sides
F,28,28,3,3,0,3,3,tens_bases_units_sides
F,29,29,21,21,2,1,3,tens_bases_units_sides
F,30,30,3,3,0,3,3,tens_bases_units_sides
F,31,31,21,21,2,1,3,tens_bases_units_sides
F,32,32,3,3,0,3,3,tens_bases_units_sides
F,33,33,21,21,2,1,3,tens_bases_units_sides
F,34,34,21,21,2,1,3,tens_bases_units_sides
F,35,35,30,30,3,0,3,tens_bases_units_sides
F,36,36,12,12,1,2,3,tens_bases_units_sides
F,37,37,3,3,0,3,3,tens_bases_units_sides
F,38,38,21,21,2,1,3,tens_bases_units_sides
F,39,39,12,12,1,2,3,tens_bases_units_sides
F,40,40,12,12,1,2,3,tens_bases_units_sides
F,41,41,12,12,1,2,3,tens_bases_units_sides
F,42,42,12,12,1,2,3,tens_bases_units_sides
F,43,43,12,12,1,2,3,tens_bases_units_sides
F,44,44,12,12,1,2,3,tens_bases_units_sides
F,45,45,3,3,0,3,3,tens_bases_units_sides
F,46,46,21,21,2,1,3,tens_bases_units_sides
F,47,47,12,12,1,2,3,tens_bases_units_sides
F,48,48,30,30,3,0,3,tens_bases_units_sides
F,49,49,12,12,1,2,3,tens_bases_units_sides
F,50,50,12,12,1,2,3,tens_bases_units_sides
F,51,51,30,30,3,0,3,tens_bases_units_sides
F,52,52,3,3,0,3,3,tens_bases_units_sides
F,53,53,12,12,1,2,3,tens_bases_units_sides
F,54,54,12,12,1,2,3,tens_bases_units_sides
F,55,55,12,12,1,2,3,tens_bases_units_sides
F,56,56,3,3,0,3,3,tens_bases_units_sides
F,57,57,3,3,0,3,3,tens_bases_units_sides
F,58,58,3,3,0,3,3,tens_bases_units_sides
F,59,59,3,3,0,3,3,tens_bases_units_sides
F,60,60,3,3,0,3,3,tens_bases_units_sides
F,61,61,12,12,1,2,3,tens_bases_units_sides
F,62,62,21,21,2,1,3,tens_bases_units_sides
F,63,63,12,12,1,2,3,tens_bases_units_sides
F,64,64,3,3,0,3,3,tens_bases_units_sides
F,65,65,21,21,2,1,3,tens_bases_units_sides
F,66,66,12,12,1,2,3,tens_bases_units_sides
F,67,67,3,3,0,3,3,tens_bases_units_sides
F,68,68,3,3,0,3,3,tens_bases_units_sides
F,69,69,12,12,1,2,3,tens_bases_units_sides
F,70,70,12,12,1,2,3,tens_bases_units_sides
F,71,71,21,21,2,1,3,tens_bases_units_sides
F,72,72,12,12,1,2,3,tens_bases_units_sides
F,73,73,12,12,1,2,3,tens_bases_units_sides
F,74,74,3,3,0,3,3,tens_bases_units_sides
F,75,75,21,21,2,1,3,tens_bases_units_sides
F,76,76,21,21,2,1,3,tens_bases_units_sides
F,77,77,3,3,0,3,3,tens_bases_units_sides
F,78,78,12,12,1,2,3,tens_bases_units_sides
F,79,79,21,21,2,1,3,tens_bases_units_sides
F,80,80,21,21,2,1,3,tens_bases_units_sides
F,81,81,12,12,1,2,3,tens_bases_units_sides
F,82,82,12,12,1,2,3,tens_bases_units_sides
F,83,83,3,3,0,3,3,tens_bases_units_sides
F,84,84,3,3,0,3,3,tens_bases_units_sides
F,85,85,12,12,1,2,3,tens_bases_units_sides
F,86,86,21,21,2,1,3,tens_bases_units_sides
F,87,87,3,3,0,3,3,tens_bases_units_sides
F,88,88,21,21,2,1,3,tens_bases_units_sides
F,89,89,3,3,0,3,3,tens_bases_units_sides
F,90,90,12,12,1,2,3,tens_bases_units_sides
F,91,91,3,3,0,3,3,tens_bases_units_sides
F,92,92,3,3,0,3,3,tens_bases_units_sides
F,93,93,12,12,1,2,3,tens_bases_units_sides
F,94,94,12,12,1,2,3,tens_bases_units_sides
F,95,95,3,3,0,3,3,tens_bases_units_sides
F,96,96,12,12,1,2,3,tens_bases_units_sides
F,97,97,3,3,0,3,3,tens_bases_units_sides
F,98,98,3,3,0,3,3,tens_bases_units_sides
F,99,99,21,21,2,1,3,tens_bases_units_sides
F,100,100,12,12,1,2,3,tens_bases_units_sides
F,101,101,12,12,1,2,3,tens_bases_units_sides
F,102,102,30,30,3,0,3,tens_bases_units_sides
F,103,103,21,21,2,1,3,tens_bases_units_sides
F,104,104,12,12,1,2,3,tens_bases_units_sides
F,105,105,3,3,0,3,3,tens_bases_units_sides
F,106,106,12,12,1,2,3,tens_bases_units_sides
F,107,107,3,3,0,3,3,tens_bases_units_sides
F,108,108,30,30,3,0,3,tens_bases_units_sides
F,109,109,3,3,0,3,3,tens_bases_units_sides
F,110,110,3,3,0,3,3,tens_bases_units_sides
F,111,111,12,12,1,2,3,tens_bases_units_sides
F,112,112,12,12,1,2,3,tens_bases_units_sides
F,113,113,3,3,0,3,3,tens_bases_units_sides
F,114,114,12,12,1,2,3,tens_bases_units_sides
F,115,115,12,12,1,2,3,tens_bases_units_sides
F,116,116,3,3,0,3,3,tens_bases_units_sides
F,117,117,12,12,1,2,3,tens_bases_units_sides
F,118,118,21,21,2,1,3,tens_bases_units_sides
F,119,119,21,21,2,1,3,tens_bases_units_sides
F,120,120,21,21,2,1,3,tens_bases_units_sides
F,121,121,3,3,0,3,3,tens_bases_units_sides
F,122,122,3,3,0,3,3,tens_bases_units_sides
F,123,123,30,30,3,0,3,tens_bases_units_sides
F,124,124,3,3,0,3,3,tens_bases_units_sides
F,125,125,3,3,0,3,3,tens_bases_units_sides
F,126,126,30,30,3,0,3,tens_bases_units_sides
F,127,127,3,3,0,3,3,tens_bases_units_sides
F,128,128,3,3,0,3,3,tens_bases_units_sides
F,129,129,12,12,1,2,3,tens_bases_units_sides
F,130,130,12,12,1,2,3,tens_bases_units_sides
F,131,131,21,21,2,1,3,tens_bases_units_sides
F,132,132,12,12,1,2,3,tens_bases_units_sides
F,133,133,12,12,1,2,3,tens_bases_units_sides
F,134,134,12,12,1,2,3,tens_bases_units_sides
F,135,135,3,3,0,3,3,tens_bases_units_sides
F,136,136,3,3,0,3,3,tens_bases_units_sides
F,137,137,3,3,0,3,3,tens_bases_units_sides
F,138,138,2,2,0,2,2,tens_bases_units_sides
F,139,139,11,11,1,1,2,tens_bases_units_sides
F,140,140,11,11,1,1,2,tens_bases_units_sides
F,141,141,3,3,0,3,3,tens_bases_units_sides
F,142,142,3,3,0,3,3,tens_bases_units_sides
F,143,143,21,21,2,1,3,tens_bases_units_sides
F,144,144,3,3,0,3,3,tens_bases_units_sides
F,145,145,12,12,1,2,3,tens_bases_units_sides
F,146,146,12,12,1,2,3,tens_bases_units_sides
F,147,147,3,3,0,3,3,tens_bases_units_sides
F,148,148,12,12,1,2,3,tens_bases_units_sides
F,149,149,21,21,2,1,3,tens_bases_units_sides
F,150,150,21,21,2,1,3,tens_bases_units_sides
F,151,151,12,12,1,2,3,tens_bases_units_sides
F,152,152,3,3,0,3,3,tens_bases_units_sides
F,153,153,12,12,1,2,3,tens_bases_units_sides
F,154,154,12,12,1,2,3,tens_bases_units_sides
F,155,155,12,12,1,2,3,tens_bases_units_sides
F,156,156,21,21,2,1,3,tens_bases_units_sides
F,157,157,21,21,2,1,3,tens_bases_units_sides
F,158,158,21,21,2,1,3,tens_bases_units_sides
F,159,159,12,12,1,2,3,tens_bases_units_sides
F,160,160,3,3,0,3,3,tens_bases_units_sides
F,161,161,21,21,2,1,3,tens_bases_units_sides
F,162,162,21,21,2,1,3,tens_bases_units_sides
F,163,163,12,12,1,2,3,tens_bases_units_sides
F,164,164,21,21,2,1,3,tens_bases_units_sides
F,165,165,12,12,1,2,3,tens_bases_units_sides
F,166,166,3,3,0,3,3,tens_bases_units_sides
F,167,167,12,12,1,2,3,tens_bases_units_sides
F,168,168,12,12,1,2,3,tens_bases_units_sides
F,169,169,12,12,1,2,3,tens_bases_units_sides
F,170,170,12,12,1,2,3,tens_bases_units_sides
F,171,171,3,3,0,3,3,tens_bases_units_sides
F,172,172,12,12,1,2,3,tens_bases_units_sides
F,173,173,3,3,0,3,3,tens_bases_units_sides
F,174,174,30,30,3,0,3,tens_bases_units_sides
F,175,175,3,3,0,3,3,tens_bases_units_sides
F,176,176,3,3,0,3,3,tens_bases_units_sides
F,177,177,3,3,0,3,3,tens_bases_units_sides
F,178,178,3,3,0,3,3,tens_bases_units_sides
F,179,179,12,12,1,2,3,tens_bases_units_sides
F,180,180,12,12,1,2,3,tens_bases_units_sides
F,181,181,12,12,1,2,3,tens_bases_units_sides
F,182,182,12,12,1,2,3,tens_bases_units_sides
F,183,183,3,3,0,3,3,tens_bases_units_sides
F,184,184,12,12,1,2,3,tens_bases_units_sides
F,185,185,3,3,0,3,3,tens_bases_units_sides
F,186,186,21,21,2,1,3,tens_bases_units_sides
F,187,187,12,12,1,2,3,tens_bases_units_sides
F,188,188,3,3,0,3,3,tens_bases_units_sides
F,189,189,12,12,1,2,3,tens_bases_units_sides
F,190,190,21,21,2,1,3,tens_bases_units_sides
F,191,191,3,3,0,3,3,tens_bases_units_sides
F,192,192,3,3,0,3,3,tens_bases_units_sides
F,193,193,12,12,1,2,3,tens_bases_units_sides
F,194,194,3,3,0,3,3,tens_bases_units_sides
F,195,195,12,12,1,2,3,tens_bases_units_sides
F,196,196,30,30,3,0,3,tens_bases_units_sides
F,197,197,3,3,0,3,3,tens_bases_units_sides
F,198,198,12,12,1,2,3,tens_bases_units_sides
F,199,199,3,3,0,3,3,tens_bases_units_sides
F,200,200,12,12,1,2,3,tens_bases_units_sides
F,201,201,21,21,2,1,3,tens_bases_units_sides
F,202,202,12,12,1,2,3,tens_bases_units_sides
F,203,203,12,12,1,2,3,tens_bases_units_sides
F,204,204,21,21,2,1,3,tens_bases_units_sides
F,205,205,12,12,1,2,3,tens_bases_units_sides
F,206,206,3,3,0,3,3,tens_bases_units_sides
F,207,207,3,3,0,3,3,tens_bases_units_sides
F,208,208,3,3,0,3,3,tens_bases_units_sides
F,209,209,12,12,1,2,3,tens_bases_units_sides
F,210,210,3,3,0,3,3,tens_bases_units_sides
F,211,211,3,3,0,3,3,tens_bases_units_sides
F,212,212,12,12,1,2,3,tens_bases_units_sides
F,213,213,21,21,2,1,3,tens_bases_units_sides
F,214,214,3,3,0,3,3,tens_bases_units_sides
F,215,215,3,3,0,3,3,tens_bases_units_sides
F,216,216,3,3,0,3,3,tens_bases_units_sides
F,217,217,3,3,0,3,3,tens_bases_units_sides
F,218,218,3,3,0,3,3,tens_bases_units_sides
F,219,219,21,21,2,1,3,tens_bases_units_sides
F,220,220,12,12,1,2,3,tens_bases_units_sides
F,221,221,12,12,1,2,3,tens_bases_units_sides
F,222,222,12,12,1,2,3,tens_bases_units_sides
F,223,223,12,12,1,2,3,tens_bases_units_sides
F,224,224,12,12,1,2,3,tens_bases_units_sides
F,225,225,21,21,2,1,3,tens_bases_units_sides
F,226,226,12,12,1,2,3,tens_bases_units_sides
F,227,227,12,12,1,2,3,tens_bases_units_sides
F,228,228,3,3,0,3,3,tens_bases_units_sides
F,229,229,12,12,1,2,3,tens_bases_units_sides
F,230,230,3,3,0,3,3,tens_bases_units_sides
F,231,231,12,12,1,2,3,tens_bases_units_sides
F,232,232,12,12,1,2,3,tens_bases_units_sides
F,233,233,12,12,1,2,3,tens_bases_units_sides
F,234,234,21,21,2,1,3,tens_bases_units_sides
F,235,235,12,12,1,2,3,tens_bases_units_sides
F,236,236,12,12,1,2,3,tens_bases_units_sides
F,237,237,12,12,1,2,3,tens_bases_units_sides
F,238,238,12,12,1,2,3,tens_bases_units_sides
F,239,239,21,21,2,1,3,tens_bases_units_sides
F,240,240,12,12,1,2,3,tens_bases_units_sides
F,241,241,12,12,1,2,3,tens_bases_units_sides
F,242,242,3,3,0,3,3,tens_bases_units_sides
F,243,243,3,3,0,3,3,tens_bases_units_sides
F,244,244,12,12,1,2,3,tens_bases_units_sides
F,245,245,21,21,2,1,3,tens_bases_units_sides
F,246,246,12,12,1,2,3,tens_bases_units_sides
F,247,247,12,12,1,2,3,tens_bases_units_sides
F,248,248,3,3,0,3,3,tens_bases_units_sides
F,249,249,21,21,2,1,3,tens_bases_units_sides
F,250,250,3,3,0,3,3,tens_bases_units_sides
F,251,251,12,12,1,2,3,tens_bases_units_sides
F,252,252,12,12,1,2,3,tens_bases_units_sides
F,253,253,3,3,0,3,3,tens_bases_units_sides
F,254,254,3,3,0,3,3,tens_bases_units_sides
F,255,255,12,12,1,2,3,tens_bases_units_sides
F,256,256,12,12,1,2,3,tens_bases_units_sides
F,257,257,12,12,1,2,3,tens_bases_units_sides
F,258,258,12,12,1,2,3,tens_bases_units_sides
F,259,259,21,21,2,1,3,tens_bases_units_sides
F,260,260,3,3,0,3,3,tens_bases_units_sides
F,261,261,12,12,1,2,3,tens_bases_units_sides
F,262,262,12,12,1,2,3,tens_bases_units_sides
F,263,263,3,3,0,3,3,tens_bases_units_sides
F,264,264,3,3,0,3,3,tens_bases_units_sides
F,265,265,3,3,0,3,3,tens_bases_units_sides
F,266,266,21,21,2,1,3,tens_bases_units_sides
F,267,267,21,21,2,1,3,tens_bases_units_sides
F,268,268,3,3,0,3,3,tens_bases_units_sides
F,269,269,21,21,2,1,3,tens_bases_units_sides
F,270,270,12,12,1,2,3,tens_bases_units_sides
F,271,271,12,12,1,2,3,tens_bases_units_sides
F,272,272,21,21,2,1,3,tens_bases_units_sides
F,273,273,21,21,2,1,3,tens_bases_units_sides
F,274,274,12,12,1,2,3,tens_bases_units_sides
F,275,275,12,12,1,2,3,tens_bases_units_sides
F,276,276,12,12,1,2,3,tens_bases_units_sides
F,277,277,12,12,1,2,3,tens_bases_units_sides
F,278,278,3,3,0,3,3,tens_bases_units_sides
F,279,279,12,12,1,2,3,tens_bases_units_sides
F,280,280,21,21,2,1,3,tens_bases_units_sides
F,281,281,21,21,2,1,3,tens_bases_units_sides
F,282,282,3,3,0,3,3,tens_bases_units_sides
F,283,283,3,3,0,3,3,tens_bases_units_sides
F,284,284,12,12,1,2,3,tens_bases_units_sides
F,285,285,3,3,0,3,3,tens_bases_units_sides
F,286,286,21,21,2,1,3,tens_bases_units_sides
F,287,287,12,12,1,2,3,tens_bases_units_sides
F,288,288,3,3,0,3,3,tens_bases_units_sides
F,289,289,3,3,0,3,3,tens_bases_units_sides
F,290,290,12,12,1,2,3,tens_bases_units_sides
F,291,291,21,21,2,1,3,tens_bases_units_sides
F,292,292,12,12,1,2,3,tens_bases_units_sides
F,293,293,12,12,1,2,3,tens_bases_units_sides
F,294,294,21,21,2,1,3,tens_bases_units_sides
F,295,295,12,12,1,2,3,tens_bases_units_sides
F,296,296,21,21,2,1,3,tens_bases_units_sides
F,297,297,3,3,0,3,3,tens_bases_units_sides
F,298,298,3,3,0,3,3,tens_bases_units_sides
F,299,299,3,3,0,3,3,tens_bases_units_sides
F,300,300,21,21,2,1,3,tens_bases_units_sides
F,301,301,21,21,2,1,3,tens_bases_units_sides
F,302,302,21,21,2,1,3,tens_bases_units_sides
F,303,303,3,3,0,3,3,tens_bases_units_sides
F,304,304,12,12,1,2,3,tens_bases_units_sides
F,305,305,3,3,0,3,3,tens_bases_units_sides
F,306,306,12,12,1,2,3,tens_bases_units_sides
F,307,307,12,12,1,2,3,tens_bases_units_sides
F,308,308,21,21,2,1,3,tens_bases_units_sides
F,309,309,12,12,1,2,3,tens_bases_units_sides
F,310,310,20,20,2,0,2,tens_bases_units_sides
F,311,311,2,2,0,2,2,tens_bases_units_sides
F,312,312,11,11,1,1,2,tens_bases_units_sides
F,313,313,11,11,1,1,2,tens_bases_units_sides
F,314,314,2,2,0,2,2,tens_bases_units_sides
F,315,315,11,11,1,1,2,tens_bases_units_sides
F,316,316,3,3,0,3,3,tens_bases_units_sides
F,317,317,3,3,0,3,3,tens_bases_units_sides
F,318,318,12,12,1,2,3,tens_bases_units_sides
F,319,319,3,3,0,3,3,tens_bases_units_sides
F,320,320,12,12,1,2,3,tens_bases_units_sides
F,321,321,12,12,1,2,3,tens_bases_units_sides
F,322,322,21,21,2,1,3,tens_bases_units_sides
F,323,323,3,3,0,3,3,tens_bases_units_sides
F,324,324,21,21,2,1,3,tens_bases_units_sides
F,325,325,12,12,1,2,3,tens_bases_units_sides
F,326,326,3,3,0,3,3,tens_bases_units_sides
F,327,327,12,12,1,2,3,tens_bases_units_sides
F,328,328,12,12,1,2,3,tens_bases_units_sides
F,329,329,21,21,2,1,3,tens_bases_units_sides
F,330,330,3,3,0,3,3,tens_bases_units_sides
F,331,331,2,2,0,2,2,tens_bases_units_sides
F,332,332,2,2,0,2,2,tens_bases_units_sides
F,333,333,2,2,0,2,2,tens_bases_units_sides
F,334,334,2,2,0,2,2,tens_bases_units_sides
F,335,335,12,12,1,2,3,tens_bases_units_sides
F,336,336,12,12,1,2,3,tens_bases_units_sides
F,337,337,12,12,1,2,3,tens_bases_units_sides
F,338,338,3,3,0,3,3,tens_bases_units_sides
F,339,339,3,3,0,3,3,tens_bases_units_sides
F,340,340,30,30,3,0,3,tens_bases_units_sides
F,341,341,12,12,1,2,3,tens_bases_units_sides
F,342,342,12,12,1,2,3,tens_bases_units_sides
F,343,343,3,3,0,3,3,tens_bases_units_sides
F,344,344,3,3,0,3,3,tens_bases_units_sides
F,345,345,12,12,1,2,3,tens_bases_units_sides
F,346,346,3,3,0,3,3,tens_bases_units_sides
F,347,347,12,12,1,2,3,tens_bases_units_sides
F,348,348,3,3,0,3,3,tens_bases_units_sides
F,349,349,12,12,1,2,3,tens_bases_units_sides
F,350,350,3,3,0,3,3,tens_bases_units_sides
F,351,351,12,12,1,2,3,tens_bases_units_sides
F,352,352,3,3,0,3,3,tens_bases_units_sides
F,353,353,3,3,0,3,3,tens_bases_units_sides
F,354,354,21,21,2,1,3,tens_bases_units_sides
F,355,355,12,12,1,2,3,tens_bases_units_sides
F,356,356,12,12,1,2,3,tens_bases_units_sides
F,357,357,12,12,1,2,3,tens_bases_units_sides
F,358,358,3,3,0,3,3,tens_bases_units_sides
F,359,359,21,21,2,1,3,tens_bases_units_sides
F,360,360,12,12,1,2,3,tens_bases_units_sides
F,361,361,12,12,1,2,3,tens_bases_units_sides
F,362,362,3,3,0,3,3,tens_bases_units_sides
F,363,363,3,3,0,3,3,tens_bases_units_sides
F,364,364,12,12,1,2,3,tens_bases_units_sides
F,365,365,21,21,2,1,3,tens_bases_units_sides
F,366,366,3,3,0,3,3,tens_bases_units_sides
F,367,367,3,3,0,3,3,tens_bases_units_sides
F,368,368,3,3,0,3,3,tens_bases_units_sides
F,369,369,3,3,0,3,3,tens_bases_units_sides
F,370,370,21,21,2,1,3,tens_bases_units_sides
F,371,371,3,3,0,3,3,tens_bases_units_sides
F,372,372,12,12,1,2,3,tens_bases_units_sides
F,373,373,3,3,0,3,3,tens_bases_units_sides
F,374,374,3,3,0,3,3,tens_bases_units_sides
F,375,375,12,12,1,2,3,tens_bases_units_sides
F,376,376,21,21,2,1,3,tens_bases_units_sides
F,377,377,3,3,0,3,3,tens_bases_units_sides
F,378,378,3,3,0,3,3,tens_bases_units_sides
F,379,379,12,12,1,2,3,tens_bases_units_sides
F,380,380,12,12,1,2,3,tens_bases_units_sides
F,381,381,3,3,0,3,3,tens_bases_units_sides
F,382,382,12,12,1,2,3,tens_bases_units_sides
F,383,383,21,21,2,1,3,tens_bases_units_sides
F,384,384,12,12,1,2,3,tens_bases_units_sides
F,385,385,3,3,0,3,3,tens_bases_units_sides
F,386,386,12,12,1,2,3,tens_bases_units_sides
F,387,387,21,21,2,1,3,tens_bases_units_sides
F,388,388,12,12,1,2,3,tens_bases_units_sides
F,389,389,3,3,0,3,3,tens_bases_units_sides
F,390,390,12,12,1,2,3,tens_bases_units_sides
F,391,391,3,3,0,3,3,tens_bases_units_sides
F,392,392,12,12,1,2,3,tens_bases_units_sides
F,393,393,12,12,1,2,3,tens_bases_units_sides
F,394,394,3,3,0,3,3,tens_bases_units_sides
F,395,395,21,21,2,1,3,tens_bases_units_sides
F,396,396,12,12,1,2,3,tens_bases_units_sides
F,397,397,3,3,0,3,3,tens_bases_units_sides
F,398,398,12,12,1,2,3,tens_bases_units_sides
F,399,399,3,3,0,3,3,tens_bases_units_sides
F,400,400,3,3,0,3,3,tens_bases_units_sides
F,401,401,12,12,1,2,3,tens_bases_units_sides
F,402,402,21,21,2,1,3,tens_bases_units_sides
F,403,403,3,3,0,3,3,tens_bases_units_sides
F,404,404,21,21,2,1,3,tens_bases_units_sides
F,405,405,3,3,0,3,3,tens_bases_units_sides
F,406,406,20,20,2,0,2,tens_bases_units_sides
F,407,407,12,12,1,2,3,tens_bases_units_sides
F,408,408,12,12,1,2,3,tens_bases_units_sides
F,409,409,21,21,2,1,3,tens_bases_units_sides
F,410,410,3,3,0,3,3,tens_bases_units_sides
F,411,411,30,30,3,0,3,tens_bases_units_sides
F,412,412,12,12,1,2,3,tens_bases_units_sides
F,413,413,21,21,2,1,3,tens_bases_units_sides
F,414,414,12,12,1,2,3,tens_bases_units_sides
F,415,415,12,12,1,2,3,tens_bases_units_sides
F,416,416,3,3,0,3,3,tens_bases_units_sides
F,417,417,21,21,2,1,3,tens_bases_units_sides
F,418,418,12,12,1,2,3,tens_bases_units_sides
F,419,419,12,12,1,2,3,tens_bases_units_sides
F,420,420,3,3,0,3,3,tens_bases_units_sides
F,421,421,12,12,1,2,3,tens_bases_units_sides
F,422,422,3,3,0,3,3,tens_bases_units_sides
F,423,423,12,12,1,2,3,tens_bases_units_sides
F,424,424,3,3,0,3,3,tens_bases_units_sides
F,425,425,12,12,1,2,3,tens_bases_units_sides
F,426,426,12,12,1,2,3,tens_bases_units_sides
F,427,427,12,12,1,2,3,tens_bases_units_sides
F,428,428,3,3,0,3,3,tens_bases_units_sides
F,429,429,21,21,2,1,3,tens_bases_units_sides
F,430,430,12,12,1,2,3,tens_bases_units_sides
F,431,431,3,3,0,3,3,tens_bases_units_sides
F,432,432,12,12,1,2,3,tens_bases_units_sides
F,433,433,12,12,1,2,3,tens_bases_units_sides
F,434,434,3,3,0,3,3,tens_bases_units_sides
F,435,435,3,3,0,3,3,tens_bases_units_sides
F,436,436,21,21,2,1,3,tens_bases_units_sides
F,437,437,3,3,0,3,3,tens_bases_units_sides
F,438,438,3,3,0,3,3,tens_bases_units_sides
F,439,439,12,12,1,2,3,tens_bases_units_sides
F,440,440,12,12,1,2,3,tens_bases_units_sides
F,441,441,12,12,1,2,3,tens_bases_units_sides
F,442,442,12,12,1,2,3,tens_bases_units_sides
F,443,443,12,12,1,2,3,tens_bases_units_sides
F,444,444,21,21,2,1,3,tens_bases_units_sides
F,445,445,12,12,1,2,3,tens_bases_units_sides
F,446,446,12,12,1,2,3,tens_bases_units_sides
F,447,447,12,12,1,2,3,tens_bases_units_sides
F,448,448,3,3,0,3,3,tens_bases_units_sides
F,449,449,12,12,1,2,3,tens_bases_units_sides
F,450,450,21,21,2,1,3,tens_bases_units_sides
F,451,451,21,21,2,1,3,tens_bases_units_sides
F,452,452,12,12,1,2,3,tens_bases_units_sides
F,453,453,3,3,0,3,3,tens_bases_units_sides
F,454,454,12,12,1,2,3,tens_bases_units_sides
F,455,455,12,12,1,2,3,tens_bases_units_sides
F,456,456,3,3,0,3,3,tens_bases_units_sides
F,457,457,3,3,0,3,3,tens_bases_units_sides
F,458,458,12,12,1,2,3,tens_bases_units_sides
F,459,459,3,3,0,3,3,tens_bases_units_sides
F,460,460,12,12,1,2,3,tens_bases_units_sides
F,461,461,3,3,0,3,3,tens_bases_units_sides
F,462,462,3,3,0,3,3,tens_bases_units_sides
F,463,463,12,12,1,2,3,tens_bases_units_sides
F,464,464,3,3,0,3,3,tens_bases_units_sides
F,465,465,21,21,2,1,3,tens_bases_units_sides
F,466,466,12,12,1,2,3,tens_bases_units_sides
F,467,467,21,21,2,1,3,tens_bases_units_sides
F,468,468,3,3,0,3,3,tens_bases_units_sides
F,469,469,3,3,0,3,3,tens_bases_units_sides
F,470,470,3,3,0,3,3,tens_bases_units_sides
F,471,471,3,3,0,3,3,tens_bases_units_sides
F,472,472,3,3,0,3,3,tens_bases_units_sides
F,473,473,12,12,1,2,3,tens_bases_units_sides
F,474,474,12,12,1,2,3,tens_bases_units_sides
F,475,475,12,12,1,2,3,tens_bases_units_sides
F,476,476,21,21,2,1,3,tens_bases_units_sides
F,477,477,3,3,0,3,3,tens_bases_units_sides
F,478,478,3,3,0,3,3,tens_bases_units_sides
F,479,479,12,12,1,2,3,tens_bases_units_sides
F,480,480,21,21,2,1,3,tens_bases_units_sides
F,481,481,12,12,1,2,3,tens_bases_units_sides
F,482,482,3,3,0,3,3,tens_bases_units_sides
F,483,483,12,12,1,2,3,tens_bases_units_sides
F,484,484,30,30,3,0,3,tens_bases_units_sides
F,485,485,30,30,3,0,3,tens_bases_units_sides
F,486,486,30,30,3,0,3,tens_bases_units_sides
F,487,487,21,21,2,1,3,tens_bases_units_sides
F,488,488,3,3,0,3,3,tens_bases_units_sides
F,489,489,2,2,0,2,2,tens_bases_units_sides
F,490,490,3,3,0,3,3,tens_bases_units_sides
F,491,491,12,12,1,2,3,tens_bases_units_sides
F,492,492,12,12,1,2,3,tens_bases_units_sides
F,493,493,12,12,1,2,3,tens_bases_units_sides
F,494,494,3,3,0,3,3,tens_bases_units_sides
F,495,495,3,3,0,3,3,tens_bases_units_sides
F,496,496,12,12,1,2,3,tens_bases_units_sides
F,497,497,12,12,1,2,3,tens_bases_units_sides
F,498,498,12,12,1,2,3,tens_bases_units_sides
F,499,499,21,21,2,1,3,tens_bases_units_sides
F,500,500,21,21,2,1,3,tens_bases_units_sides
F,501,501,12,12,1,2,3,tens_bases_units_sides
F,502,502,3,3,0,3,3,tens_bases_units_sides
F,503,503,21,21,2,1,3,tens_bases_units_sides
F,504,504,12,12,1,2,3,tens_bases_units_sides
F,505,505,12,12,1,2,3,tens_bases_units_sides
F,506,506,3,3,0,3,3,tens_bases_units_sides
F,507,507,3,3,0,3,3,tens_bases_units_sides
F,508,508,12,12,1,2,3,tens_bases_units_sides
F,509,509,12,12,1,2,3,tens_bases_units_sides
F,510,510,21,21,2,1,3,tens_bases_units_sides
F,511,511,12,12,1,2,3,tens_bases_units_sides
F,512,512,3,3,0,3,3,tens_bases_units_sides
F,513,513,21,21,2,1,3,tens_bases_units_sides
F,514,514,21,21,2,1,3,tens_bases_units_sides
F,515,515,12,12,1,2,3,tens_bases_units_sides
F,516,516,12,12,1,2,3,tens_bases_units_sides
F,517,517,12,12,1,2,3,tens_bases_units_sides
F,518,518,12,12,1,2,3,tens_bases_units_sides
F,519,519,3,3,0,3,3,tens_bases_units_sides
F,520,520,12,12,1,2,3,tens_bases_units_sides
F,521,521,3,3,0,3,3,tens_bases_units_sides
F,522,522,12,12,1,2,3,tens_bases_units_sides
F,523,523,12,12,1,2,3,tens_bases_units_sides
F,524,524,12,12,1,2,3,tens_bases_units_sides
F,525,525,21,21,2,1,3,tens_bases_units_sides
F,526,526,21,21,2,1,3,tens_bases_units_sides
F,527,527,3,3,0,3,3,tens_bases_units_sides
F,528,528,3,3,0,3,3,tens_bases_units_sides
F,529,529,12,12,1,2,3,tens_bases_units_sides
F,530,530,3,3,0,3,3,tens_bases_units_sides
F,531,531,12,12,1,2,3,tens_bases_units_sides
F,532,532,12,12,1,2,3,tens_bases_units_sides
F,533,533,12,12,1,2,3,tens_bases_units_sides
F,534,534,12,12,1,2,3,tens_bases_units_sides
F,535,535,12,12,1,2,3,tens_bases_units_sides
F,536,536,3,3,0,3,3,tens_bases_units_sides
F,537,537,12,12,1,2,3,tens_bases_units_sides
F,538,538,12,12,1,2,3,tens_bases_units_sides
F,539,539,21,21,2,1,3,tens_bases_units_sides
F,540,540,12,12,1,2,3,tens_bases_units_sides
F,541,541,12,12,1,2,3,tens_bases_units_sides
F,542,542,12,12,1,2,3,tens_bases_units_sides
F,543,543,12,12,1,2,3,tens_bases_units_sides
F,544,544,12,12,1,2,3,tens_bases_units_sides
F,545,545,3,3,0,3,3,tens_bases_units_sides
F,546,546,3,3,0,3,3,tens_bases_units_sides
F,547,547,3,3,0,3,3,tens_bases_units_sides
F,548,548,12,12,1,2,3,tens_bases_units_sides
F,549,549,12,12,1,2,3,tens_bases_units_sides
F,550,550,3,3,0,3,3,tens_bases_units_sides
F,551,551,21,21,2,1,3,tens_bases_units_sides
F,552,552,12,12,1,2,3,tens_bases_units_sides
F,553,553,12,12,1,2,3,tens_bases_units_sides
F,554,554,12,12,1,2,3,tens_bases_units_sides
F,555,555,3,3,0,3,3,tens_bases_units_sides
F,556,556,3,3,0,3,3,tens_bases_units_sides
F,557,557,3,3,0,3,3,tens_bases_units_sides
F,558,558,21,21,2,1,3,tens_bases_units_sides
F,559,559,21,21,2,1,3,tens_bases_units_sides
F,560,560,21,21,2,1,3,tens_bases_units_sides
F,561,561,12,12,1,2,3,tens_bases_units_sides
F,562,562,12,12,1,2,3,tens_bases_units_sides
F,563,563,21,21,2,1,3,tens_bases_units_sides
F,564,564,12,12,1,2,3,tens_bases_units_sides
F,565,565,12,12,1,2,3,tens_bases_units_sides
F,566,566,3,3,0,3,3,tens_bases_units_sides
F,567,567,30,30,3,0,3,tens_bases_units_sides
F,568,568,12,12,1,2,3,tens_bases_units_sides
F,569,569,12,12,1,2,3,tens_bases_units_sides
F,570,570,12,12,1,2,3,tens_bases_units_sides
F,571,571,12,12,1,2,3,tens_bases_units_sides
F,572,572,21,21,2,1,3,tens_bases_units_sides
F,573,573,12,12,1,2,3,tens_bases_units_sides
F,574,574,12,12,1,2,3,tens_bases_units_sides
F,575,575,3,3,0,3,3,tens_bases_units_sides
F,576,576,3,3,0,3,3,tens_bases_units_sides
F,577,577,12,12,1,2,3,tens_bases_units_sides
F,578,578,12,12,1,2,3,tens_bases_units_sides
F,579,579,12,12,1,2,3,tens_bases_units_sides
F,580,580,3,3,0,3,3,tens_bases_units_sides
F,581,581,3,3,0,3,3,tens_bases_units_sides
F,582,582,12,12,1,2,3,tens_bases_units_sides
F,583,583,3,3,0,3,3,tens_bases_units_sides
F,584,584,12,12,1,2,3,tens_bases_units_sides
F,585,585,3,3,0,3,3,tens_bases_units_sides
F,586,586,12,12,1,2,3,tens_bases_units_sides
F,587,587,3,3,0,3,3,tens_bases_units_sides
F,588,588,12,12,1,2,3,tens_bases_units_sides
F,589,589,21,21,2,1,3,tens_bases_units_sides
F,590,590,3,3,0,3,3,tens_bases_units_sides
F,591,591,3,3,0,3,3,tens_bases_units_sides
F,592,592,12,12,1,2,3,tens_bases_units_sides
F,593,593,12,12,1,2,3,tens_bases_units_sides
F,594,594,12,12,1,2,3,tens_bases_units_sides
F,595,595,12,12,1,2,3,tens_bases_units_sides
F,596,596,12,12,1,2,3,tens_bases_units_sides
F,597,597,21,21,2,1,3,tens_bases_units_sides
F,598,598,21,21,2,1,3,tens_bases_units_sides
F,599,599,12,12,1,2,3,tens_bases_units_sides
F,600,600,3,3,0,3,3,tens_bases_units_sides
F,601,601,3,3,0,3,3,tens_bases_units_sides
F,602,602,3,3,0,3,3,tens_bases_units_sides
F,603,603,12,12,1,2,3,tens_bases_units_sides
F,604,604,30,30,3,0,3,tens_bases_units_sides
F,605,605,12,12,1,2,3,tens_bases_units_sides
F,606,606,12,12,1,2,3,tens_bases_units_sides
F,607,607,21,21,2,1,3,tens_bases_units_sides
F,608,608,12,12,1,2,3,tens_bases_units_sides
F,609,609,3,3,0,3,3,tens_bases_units_sides
F,610,610,3,3,0,3,3,tens_bases_units_sides
F,611,611,12,12,1,2,3,tens_bases_units_sides
F,612,612,12,12,1,2,3,tens_bases_units_sides
F,613,613,12,12,1,2,3,tens_bases_units_sides
F,614,614,12,12,1,2,3,tens_bases_units_sides
F,615,615,12,12,1,2,3,tens_bases_units_sides
F,616,616,21,21,2,1,3,tens_bases_units_sides
F,617,617,12,12,1,2,3,tens_bases_units_sides
F,618,618,12,12,1,2,3,tens_bases_units_sides
F,619,619,12,12,1,2,3,tens_bases_units_sides
F,620,620,21,21,2,1,3,tens_bases_units_sides
F,621,621,21,21,2,1,3,tens_bases_units_sides
F,622,622,12,12,1,2,3,tens_bases_units_sides
F,623,623,3,3,0,3,3,tens_bases_units_sides
F,624,624,12,12,1,2,3,tens_bases_units_sides
F,625,625,12,12,1,2,3,tens_bases_units_sides
F,626,626,21,21,2,1,3,tens_bases_units_sides
F,627,627,21,21,2,1,3,tens_bases_units_sides
F,628,628,12,12,1,2,3,tens_bases_units_sides
F,629,629,3,3,0,3,3,tens_bases_units_sides
F,630,630,21,21,2,1,3,tens_bases_units_sides
F,631,631,3,3,0,3,3,tens_bases_units_sides
F,632,632,3,3,0,3,3,tens_bases_units_sides
F,633,633,12,12,1,2,3,tens_bases_units_sides
F,634,634,3,3,0,3,3,tens_bases_units_sides
F,635,635,12,12,1,2,3,tens_bases_units_sides
F,636,636,21,21,2,1,3,tens_bases_units_sides
F,637,637,12,12,1,2,3,tens_bases_units_sides
F,638,638,12,12,1,2,3,tens_bases_units_sides
F,639,639,3,3,0,3,3,tens_bases_units_sides
F,640,640,12,12,1,2,3,tens_bases_units_sides
F,641,641,12,12,1,2,3,tens_bases_units_sides
F,642,642,3,3,0,3,3,tens_bases_units_sides
F,643,643,30,30,3,0,3,tens_bases_units_sides
F,644,644,3,3,0,3,3,tens_bases_units_sides
F,645,645,21,21,2,1,3,tens_bases_units_sides
F,646,646,3,3,0,3,3,tens_bases_units_sides
F,647,647,12,12,1,2,3,tens_bases_units_sides
F,648,648,12,12,1,2,3,tens_bases_units_sides
F,649,649,12,12,1,2,3,tens_bases_units_sides
F,650,650,3,3,0,3,3,tens_bases_units_sides
F,651,651,3,3,0,3,3,tens_bases_units_sides
F,652,652,12,12,1,2,3,tens_bases_units_sides
F,653,653,12,12,1,2,3,tens_bases_units_sides
F,654,654,12,12,1,2,3,tens_bases_units_sides
F,655,655,3,3,0,3,3,tens_bases_units_sides
F,656,656,3,3,0,3,3,tens_bases_units_sides
F,657,657,12,12,1,2,3,tens_bases_units_sides
F,658,658,12,12,1,2,3,tens_bases_units_sides
F,659,659,3,3,0,3,3,tens_bases_units_sides
F,660,660,12,12,1,2,3,tens_bases_units_sides
F,661,661,12,12,1,2,3,tens_bases_units_sides
F,662,662,12,12,1,2,3,tens_bases_units_sides
F,663,663,21,21,2,1,3,tens_bases_units_sides
F,664,664,21,21,2,1,3,tens_bases_units_sides
F,665,665,12,12,1,2,3,tens_bases_units_sides
F,666,666,3,3,0,3,3,tens_bases_units_sides
F,667,667,3,3,0,3,3,tens_bases_units_sides
F,668,668,3,3,0,3,3,tens_bases_units_sides
F,669,669,21,21,2,1,3,tens_bases_units_sides
F,670,670,12,12,1,2,3,tens_bases_units_sides
F,671,671,12,12,1,2,3,tens_bases_units_sides
F,672,672,21,21,2,1,3,tens_bases_units_sides
F,673,673,21,21,2,1,3,tens_bases_units_sides
F,674,674,3,3,0,3,3,tens_bases_units_sides
F,675,675,12,12,1,2,3,tens_bases_units_sides
F,676,676,12,12,1,2,3,tens_bases_units_sides
F,677,677,12,12,1,2,3,tens_bases_units_sides
F,678,678,3,3,0,3,3,tens_bases_units_sides
F,679,679,12,12,1,2,3,tens_bases_units_sides
F,680,680,12,12,1,2,3,tens_bases_units_sides
F,681,681,2,2,0,2,2,tens_bases_units_sides
F,682,682,3,3,0,3,3,tens_bases_units_sides
F,683,683,12,12,1,2,3,tens_bases_units_sides
F,684,684,12,12,1,2,3,tens_bases_units_sides
F,685,685,12,12,1,2,3,tens_bases_units_sides
F,686,686,3,3,0,3,3,tens_bases_units_sides
F,687,687,3,3,0,3,3,tens_bases_units_sides
F,688,688,21,21,2,1,3,tens_bases_units_sides
F,689,689,12,,1,2,3,tens_bases_units_sides
F,690,690,3,,0,3,3,tens_bases_units_sides
F,691,691,12,,1,2,3,tens_bases_units_sides
F,692,692,12,,1,2,3,tens_bases_units_sides
F,693,693,3,,0,3,3,tens_bases_units_sides
F,694,694,12,,1,2,3,tens_bases_units_sides
F,695,695,12,,1,2,3,tens_bases_units_sides
F,696,696,3,,0,3,3,tens_bases_units_sides
F,697,697,3,,0,3,3,tens_bases_units_sides
F,698,698,21,,2,1,3,tens_bases_units_sides
F,699,699,12,,1,2,3,tens_bases_units_sides
F,700,700,12,,1,2,3,tens_bases_units_sides
F,701,701,12,,1,2,3,tens_bases_units_sides
F,702,702,3,,0,3,3,tens_bases_units_sides
F,703,703,12,,1,2,3,tens_bases_units_sides
F,704,704,12,,1,2,3,tens_bases_units_sides
F,705,705,3,,0,3,3,tens_bases_units_sides
F,706,706,3,,0,3,3,tens_bases_units_sides
F,707,707,12,,1,2,3,tens_bases_units_sides
F,708,708,3,,0,3,3,tens_bases_units_sides
F,709,709,12,,1,2,3,tens_bases_units_sides
F,710,710,12,,1,2,3,tens_bases_units_sides
F,711,711,12,,1,2,3,tens_bases_units_sides
F,712,712,12,,1,2,3,tens_bases_units_sides
F,713,713,3,,0,3,3,tens_bases_units_sides
F,714,714,3,,0,3,3,tens_bases_units_sides
F,715,715,2,,0,2,2,tens_bases_units_sides
F,716,716,12,,1,2,3,tens_bases_units_sides
F,717,717,3,,0,3,3,tens_bases_units_sides
14,2,2,3,3,0,3,3,tens_bases_units_sides
14,3,3,21,21,2,1,3,tens_bases_units_sides
14,4,4,12,12,1,2,3,tens_bases_units_sides
14,5,5,3,3,0,3,3,tens_bases_units_sides
14,6,6,12,12,1,2,3,tens_bases_units_sides
14,7,7,12,12,1,2,3,tens_bases_units_sides
14,8,8,3,3,0,3,3,tens_bases_units_sides
14,9,9,21,21,2,1,3,tens_bases_units_sides
14,10,10,3,3,0,3,3,tens_bases_units_sides
14,11,11,12,12,1,2,3,tens_bases_units_sides
14,12,12,12,12,1,2,3,tens_bases_units_sides
14,13,13,21,21,2,1,3,tens_bases_units_sides
14,14,14,3,3,0,3,3,tens_bases_units_sides
14,15,15,12,12,1,2,3,tens_bases_units_sides
14,16,16,3,3,0,3,3,tens_bases_units_sides
14,17,17,12,12,1,2,3,tens_bases_units_sides
14,18,18,21,21,2,1,3,tens_bases_units_sides
14,19,19,12,12,1,2,3,tens_bases_units_sides
14,20,20,3,3,0,3,3,tens_bases_units_sides
14,21,21,3,3,0,3,3,tens_bases_units_sides
14,22,22,12,12,1,2,3,tens_bases_units_sides
14,23,23,12,12,1,2,3,tens_bases_units_sides
14,24,24,3,3,0,3,3,tens_bases_units_sides
14,25,25,21,21,2,1,3,tens_bases_units_sides
14,26,26,12,12,1,2,3,tens_bases_units_sides
14,27,27,12,12,1,2,3,tens_bases_units_sides
14,28,28,3,3,0,3,3,tens_bases_units_sides
14,29,29,12,12,1,2,3,tens_bases_units_sides
14,30,30,12,12,1,2,3,tens_bases_units_sides
14,31,31,3,3,0,3,3,tens_bases_units_sides
14,32,32,30,30,3,0,3,tens_bases_units_sides
14,33,33,3,3,0,3,3,tens_bases_units_sides
14,34,34,12,12,1,2,3,tens_bases_units_sides
14,35,35,12,12,1,2,3,tens_bases_units_sides
14,36,36,3,3,0,3,3,tens_bases_units_sides
14,37,37,12,12,1,2,3,tens_bases_units_sides
14,38,38,21,21,2,1,3,tens_bases_units_sides
14,39,39,3,3,0,3,3,tens_bases_units_sides
14,40,40,3,3,0,3,3,tens_bases_units_sides
14,41,41,3,3,0,3,3,tens_bases_units_sides
14,42,42,3,3,0,3,3,tens_bases_units_sides
14,43,43,21,21,2,1,3,tens_bases_units_sides
14,44,44,12,12,1,2,3,tens_bases_units_sides
14,45,45,30,30,3,0,3,tens_bases_units_sides
14,46,46,12,12,1,2,3,tens_bases_units_sides
14,47,47,12,12,1,2,3,tens_bases_units_sides
14,48,48,12,12,1,2,3,tens_bases_units_sides
14,49,49,3,3,0,3,3,tens_bases_units_sides
14,50,50,21,21,2,1,3,tens_bases_units_sides
14,51,51,3,3,0,3,3,tens_bases_units_sides
14,52,52,3,3,0,3,3,tens_bases_units_sides
14,53,53,3,3,0,3,3,tens_bases_units_sides
14,54,54,21,21,2,1,3,tens_bases_units_sides
14,55,55,12,12,1,2,3,tens_bases_units_sides
14,56,56,12,12,1,2,3,tens_bases_units_sides
14,57,57,21,21,2,1,3,tens_bases_units_sides
14,58,58,12,12,1,2,3,tens_bases_units_sides
14,59,59,21,21,2,1,3,tens_bases_units_sides
14,60,60,21,21,2,1,3,tens_bases_units_sides
14,61,61,12,12,1,2,3,tens_bases_units_sides
14,62,62,3,3,0,3,3,tens_bases_units_sides
14,63,63,12,12,1,2,3,tens_bases_units_sides
14,64,64,21,21,2,1,3,tens_bases_units_sides
14,65,65,12,12,1,2,3,tens_bases_units_sides
14,66,66,3,3,0,3,3,tens_bases_units_sides
14,67,67,3,3,0,3,3,tens_bases_units_sides
14,68,68,12,12,1,2,3,tens_bases_units_sides
14,69,69,3,3,0,3,3,tens_bases_units_sides
14,70,70,3,3,0,3,3,tens_bases_units_sides
14,71,71,3,3,0,3,3,tens_bases_units_sides
14,72,72,12,12,1,2,3,tens_bases_units_sides
14,73,73,3,3,0,3,3,tens_bases_units_sides
14,74,74,12,12,1,2,3,tens_bases_units_sides
14,75,75,3,3,0,3,3,tens_bases_units_sides
14,76,76,12,12,1,2,3,tens_bases_units_sides
14,77,77,12,12,1,2,3,tens_bases_units_sides
14,78,78,3,3,0,3,3,tens_bases_units_sides
14,79,79,3,3,0,3,3,tens_bases_units_sides
14,80,80,3,3,0,3,3,tens_bases_units_sides
14,81,81,21,21,2,1,3,tens_bases_units_sides
14,82,82,21,21,2,1,3,tens_bases_units_sides
14,83,83,3,3,0,3,3,tens_bases_units_sides
14,84,84,3,3,0,3,3,tens_bases_units_sides
14,85,85,3,3,0,3,3,tens_bases_units_sides
14,86,86,3,3,0,3,3,tens_bases_units_sides
14,87,87,3,3,0,3,3,tens_bases_units_sides
14,88,88,12,12,1,2,3,tens_bases_units_sides
14,89,89,12,12,1,2,3,tens_bases_units_sides
14,90,90,12,12,1,2,3,tens_bases_units_sides
14,91,91,12,12,1,2,3,tens_bases_units_sides
14,92,92,12,12,1,2,3,tens_bases_units_sides
14,93,93,3,3,0,3,3,tens_bases_units_sides
14,94,94,12,12,1,2,3,tens_bases_units_sides
14,95,95,30,30,3,0,3,tens_bases_units_sides
14,96,96,3,3,0,3,3,tens_bases_units_sides
14,97,97,12,12,1,2,3,tens_bases_units_sides
14,98,98,3,3,0,3,3,tens_bases_units_sides
14,99,99,12,12,1,2,3,tens_bases_units_sides
14,100,100,12,12,1,2,3,tens_bases_units_sides
14,101,101,12,12,1,2,3,tens_bases_units_sides
14,102,102,30,30,3,0,3,tens_bases_units_sides
14,103,103,3,3,0,3,3,tens_bases_units_sides
14,104,104,12,12,1,2,3,tens_bases_units_sides
14,105,105,3,3,0,3,3,tens_bases_units_sides
14,106,106,12,12,1,2,3,tens_bases_units_sides
14,107,107,3,3,0,3,3,tens_bases_units_sides
14,108,108,12,12,1,2,3,tens_bases_units_sides
14,109,109,3,3,0,3,3,tens_bases_units_sides
14,110,110,12,12,1,2,3,tens_bases_units_sides
14,111,111,12,12,1,2,3,tens_bases_units_sides
14,112,112,3,3,0,3,3,tens_bases_units_sides
14,113,113,21,21,2,1,3,tens_bases_units_sides
14,114,114,3,3,0,3,3,tens_bases_units_sides
14,115,115,12,12,1,2,3,tens_bases_units_sides
14,116,116,12,12,1,2,3,tens_bases_units_sides
14,117,117,3,3,0,3,3,tens_bases_units_sides
14,118,118,3,3,0,3,3,tens_bases_units_sides
14,119,119,12,12,1,2,3,tens_bases_units_sides
14,120,120,3,3,0,3,3,tens_bases_units_sides
14,121,121,12,12,1,2,3,tens_bases_units_sides
14,122,122,3,3,0,3,3,tens_bases_units_sides
14,123,123,12,12,1,2,3,tens_bases_units_sides
14,124,124,3,3,0,3,3,tens_bases_units_sides
14,125,125,3,3,0,3,3,tens_bases_units_sides
14,126,126,12,12,1,2,3,tens_bases_units_sides
14,127,127,12,12,1,2,3,tens_bases_units_sides
14,128,128,3,3,0,3,3,tens_bases_units_sides
14,129,129,3,3,0,3,3,tens_bases_units_sides
14,130,130,21,21,2,1,3,tens_bases_units_sides
14,131,131,11,11,1,1,2,tens_bases_units_sides
14,132,132,2,2,0,2,2,tens_bases_units_sides
14,133,133,2,2,0,2,2,tens_bases_units_sides
14,134,134,3,3,0,3,3,tens_bases_units_sides
14,135,135,12,12,1,2,3,tens_bases_units_sides
14,136,136,11,11,1,1,2,tens_bases_units_sides
14,137,137,3,3,0,3,3,tens_bases_units_sides
14,138,138,12,12,1,2,3,tens_bases_units_sides
14,139,139,3,3,0,3,3,tens_bases_units_sides
14,140,140,12,12,1,2,3,tens_bases_units_sides
14,141,141,3,3,0,3,3,tens_bases_units_sides
14,142,142,12,12,1,2,3,tens_bases_units_sides
14,143,143,3,3,0,3,3,tens_bases_units_sides
14,144,144,12,12,1,2,3,tens_bases_units_sides
14,145,145,12,12,1,2,3,tens_bases_units_sides
14,146,146,12,12,1,2,3,tens_bases_units_sides
14,147,147,3,3,0,3,3,tens_bases_units_sides
14,148,148,12,12,1,2,3,tens_bases_units_sides
14,149,149,12,12,1,2,3,tens_bases_units_sides
14,150,150,12,12,1,2,3,tens_bases_units_sides
14,151,151,3,3,0,3,3,tens_bases_units_sides
14,152,152,3,3,0,3,3,tens_bases_units_sides
14,153,153,21,21,2,1,3,tens_bases_units_sides
14,154,154,30,30,3,0,3,tens_bases_units_sides
14,155,155,21,21,2,1,3,tens_bases_units_sides
14,156,156,3,3,0,3,3,tens_bases_units_sides
14,157,157,3,3,0,3,3,tens_bases_units_sides
14,158,158,12,12,1,2,3,tens_bases_units_sides
14,159,159,12,12,1,2,3,tens_bases_units_sides
14,160,160,3,3,0,3,3,tens_bases_units_sides
14,161,161,3,3,0,3,3,tens_bases_units_sides
14,162,162,3,3,0,3,3,tens_bases_units_sides
14,163,163,12,12,1,2,3,tens_bases_units_sides
14,164,164,3,3,0,3,3,tens_bases_units_sides
14,165,165,12,12,1,2,3,tens_bases_units_sides
14,166,166,21,21,2,1,3,tens_bases_units_sides
14,167,167,12,12,1,2,3,tens_bases_units_sides
14,168,168,30,30,3,0,3,tens_bases_units_sides
14,169,169,3,3,0,3,3,tens_bases_units_sides
14,170,170,12,12,1,2,3,tens_bases_units_sides
14,171,171,12,12,1,2,3,tens_bases_units_sides
14,172,172,3,3,0,3,3,tens_bases_units_sides
14,173,173,12,12,1,2,3,tens_bases_units_sides
14,174,174,3,3,0,3,3,tens_bases_units_sides
14,175,175,3,3,0,3,3,tens_bases_units_sides
14,176,176,3,3,0,3,3,tens_bases_units_sides
14,177,177,21,21,2,1,3,tens_bases_units_sides
14,178,178,12,12,1,2,3,tens_bases_units_sides
14,179,179,12,12,1,2,3,tens_bases_units_sides
14,180,180,12,12,1,2,3,tens_bases_units_sides
14,181,181,3,3,0,3,3,tens_bases_units_sides
14,182,182,12,12,1,2,3,tens_bases_units_sides
14,183,183,3,3,0,3,3,tens_bases_units_sides
14,184,184,12,12,1,2,3,tens_bases_units_sides
14,185,185,12,12,1,2,3,tens_bases_units_sides
14,186,186,3,3,0,3,3,tens_bases_units_sides
14,187,187,3,3,0,3,3,tens_bases_units_sides
14,188,188,3,3,0,3,3,tens_bases_units_sides
14,189,189,3,3,0,3,3,tens_bases_units_sides
14,190,190,21,21,2,1,3,tens_bases_units_sides
14,191,191,3,3,0,3,3,tens_bases_units_sides
14,192,192,21,21,2,1,3,tens_bases_units_sides
14,193,193,3,3,0,3,3,tens_bases_units_sides
14,194,194,21,21,2,1,3,tens_bases_units_sides
14,195,195,3,3,0,3,3,tens_bases_units_sides
14,196,196,3,3,0,3,3,tens_bases_units_sides
14,197,197,3,3,0,3,3,tens_bases_units_sides
14,198,198,3,3,0,3,3,tens_bases_units_sides
14,199,199,21,21,2,1,3,tens_bases_units_sides
14,200,200,12,12,1,2,3,tens_bases_units_sides
14,201,201,21,21,2,1,3,tens_bases_units_sides
14,202,202,12,12,1,2,3,tens_bases_units_sides
14,203,203,12,12,1,2,3,tens_bases_units_sides
14,204,204,3,3,0,3,3,tens_bases_units_sides
14,205,205,3,3,0,3,3,tens_bases_units_sides
14,206,206,12,12,1,2,3,tens_bases_units_sides
14,207,207,3,3,0,3,3,tens_bases_units_sides
14,208,208,21,21,2,1,3,tens_bases_units_sides
14,209,209,3,3,0,3,3,tens_bases_units_sides
14,210,210,3,3,0,3,3,tens_bases_units_sides
14,211,211,3,3,0,3,3,tens_bases_units_sides
14,212,212,12,12,1,2,3,tens_bases_units_sides
14,213,213,12,12,1,2,3,tens_bases_units_sides
14,214,214,3,3,0,3,3,tens_bases_units_sides
14,215,215,12,12,1,2,3,tens_bases_units_sides
14,216,216,3,3,0,3,3,tens_bases_units_sides
14,217,217,12,12,1,2,3,tens_bases_units_sides
14,218,218,3,3,0,3,3,tens_bases_units_sides
14,219,219,12,12,1,2,3,tens_bases_units_sides
14,220,220,21,21,2,1,3,tens_bases_units_sides
14,221,221,21,21,2,1,3,tens_bases_units_sides
14,222,222,3,3,0,3,3,tens_bases_units_sides
14,223,223,21,21,2,1,3,tens_bases_units_sides
14,224,224,3,3,0,3,3,tens_bases_units_sides
14,225,225,3,3,0,3,3,tens_bases_units_sides
14,226,226,21,21,2,1,3,tens_bases_units_sides
14,227,227,12,12,1,2,3,tens_bases_units_sides
14,228,228,3,3,0,3,3,tens_bases_units_sides
14,229,229,12,12,1,2,3,tens_bases_units_sides
14,230,230,21,21,2,1,3,tens_bases_units_sides
14,231,231,3,3,0,3,3,tens_bases_units_sides
14,232,232,12,12,1,2,3,tens_bases_units_sides
14,233,233,12,12,1,2,3,tens_bases_units_sides
14,234,234,12,12,1,2,3,tens_bases_units_sides
14,235,235,12,12,1,2,3,tens_bases_units_sides
14,236,236,3,3,0,3,3,tens_bases_units_sides
14,237,237,3,3,0,3,3,tens_bases_units_sides
14,238,238,3,3,0,3,3,tens_bases_units_sides
14,239,239,21,21,2,1,3,tens_bases_units_sides
14,240,240,12,12,1,2,3,tens_bases_units_sides
14,241,241,12,12,1,2,3,tens_bases_units_sides
14,242,242,3,3,0,3,3,tens_bases_units_sides
14,243,243,3,3,0,3,3,tens_bases_units_sides
14,244,244,3,3,0,3,3,tens_bases_units_sides
14,245,245,12,12,1,2,3,tens_bases_units_sides
14,246,246,3,3,0,3,3,tens_bases_units_sides
14,247,247,3,3,0,3,3,tens_bases_units_sides
14,248,248,3,3,0,3,3,tens_bases_units_sides
14,249,249,21,21,2,1,3,tens_bases_units_sides
14,250,250,12,12,1,2,3,tens_bases_units_sides
14,251,251,12,12,1,2,3,tens_bases_units_sides
14,252,252,3,3,0,3,3,tens_bases_units_sides
14,253,253,3,3,0,3,3,tens_bases_units_sides
14,254,254,3,3,0,3,3,tens_bases_units_sides
14,255,255,21,21,2,1,3,tens_bases_units_sides
14,256,256,12,12,1,2,3,tens_bases_units_sides
14,257,257,30,30,3,0,3,tens_bases_units_sides
14,258,258,3,3,0,3,3,tens_bases_units_sides
14,259,259,3,3,0,3,3,tens_bases_units_sides
14,260,260,12,12,1,2,3,tens_bases_units_sides
14,261,261,3,3,0,3,3,tens_bases_units_sides
14,262,262,12,12,1,2,3,tens_bases_units_sides
14,263,263,12,12,1,2,3,tens_bases_units_sides
14,264,264,3,3,0,3,3,tens_bases_units_sides
14,265,265,3,3,0,3,3,tens_bases_units_sides
14,266,266,21,21,2,1,3,tens_bases_units_sides
14,267,267,12,12,1,2,3,tens_bases_units_sides
14,268,268,3,3,0,3,3,tens_bases_units_sides
14,269,269,12,12,1,2,3,tens_bases_units_sides
14,270,270,21,21,2,1,3,tens_bases_units_sides
14,271,271,21,21,2,1,3,tens_bases_units_sides
14,272,272,3,3,0,3,3,tens_bases_units_sides
14,273,273,12,12,1,2,3,tens_bases_units_sides
14,274,274,3,3,0,3,3,tens_bases_units_sides
14,275,275,12,12,1,2,3,tens_bases_units_sides
14,276,276,12,12,1,2,3,tens_bases_units_sides
14,277,277,3,3,0,3,3,tens_bases_units_sides
14,278,278,3,3,0,3,3,tens_bases_units_sides
14,279,279,3,3,0,3,3,tens_bases_units_sides
14,280,280,21,21,2,1,3,tens_bases_units_sides
14,281,281,3,3,0,3,3,tens_bases_units_sides
14,282,282,21,21,2,1,3,tens_bases_units_sides
14,283,283,3,3,0,3,3,tens_bases_units_sides
14,284,284,12,12,1,2,3,tens_bases_units_sides
14,285,285,12,12,1,2,3,tens_bases_units_sides
14,286,286,3,3,0,3,3,tens_bases_units_sides
14,287,287,3,3,0,3,3,tens_bases_units_sides
14,288,288,12,12,1,2,3,tens_bases_units_sides
14,289,289,3,3,0,3,3,tens_bases_units_sides
14,290,290,12,12,1,2,3,tens_bases_units_sides
14,291,291,3,3,0,3,3,tens_bases_units_sides
14,292,292,3,3,0,3,3,tens_bases_units_sides
14,293,293,3,3,0,3,3,tens_bases_units_sides
14,294,294,3,3,0,3,3,tens_bases_units_sides
14,295,295,12,12,1,2,3,tens_bases_units_sides
14,296,296,12,12,1,2,3,tens_bases_units_sides
14,297,297,3,3,0,3,3,tens_bases_units_sides
14,298,298,21,21,2,1,3,tens_bases_units_sides
14,299,299,12,12,1,2,3,tens_bases_units_sides
14,300,300,3,3,0,3,3,tens_bases_units_sides
14,301,301,3,3,0,3,3,tens_bases_units_sides
14,302,302,3,3,0,3,3,tens_bases_units_sides
14,303,303,3,3,0,3,3,tens_bases_units_sides
14,304,304,3,3,0,3,3,tens_bases_units_sides
14,305,305,12,12,1,2,3,tens_bases_units_sides
14,306,306,3,3,0,3,3,tens_bases_units_sides
14,307,307,3,3,0,3,3,tens_bases_units_sides
14,308,308,12,12,1,2,3,tens_bases_units_sides
14,309,309,3,3,0,3,3,tens_bases_units_sides
14,310,310,3,3,0,3,3,tens_bases_units_sides
14,311,311,12,12,1,2,3,tens_bases_units_sides
14,312,312,3,3,0,3,3,tens_bases_units_sides
14,313,313,3,3,0,3,3,tens_bases_units_sides
14,314,314,3,3,0,3,3,tens_bases_units_sides
14,315,315,3,3,0,3,3,tens_bases_units_sides
14,316,316,3,3,0,3,3,tens_bases_units_sides
14,317,317,3,3,0,3,3,tens_bases_units_sides
14,318,318,3,3,0,3,3,tens_bases_units_sides
14,319,319,21,21,2,1,3,tens_bases_units_sides
14,320,320,3,3,0,3,3,tens_bases_units_sides
14,321,321,12,12,1,2,3,tens_bases_units_sides
14,322,322,3,3,0,3,3,tens_bases_units_sides
14,323,323,3,3,0,3,3,tens_bases_units_sides
14,324,324,12,12,1,2,3,tens_bases_units_sides
14,325,325,3,3,0,3,3,tens_bases_units_sides
14,326,326,12,12,1,2,3,tens_bases_units_sides
14,327,327,12,12,1,2,3,tens_bases_units_sides
14,328,328,3,3,0,3,3,tens_bases_units_sides
14,329,329,12,12,1,2,3,tens_bases_units_sides
14,330,330,12,12,1,2,3,tens_bases_units_sides
14,331,331,3,3,0,3,3,tens_bases_units_sides
14,332,332,12,12,1,2,3,tens_bases_units_sides
14,333,333,3,3,0,3,3,tens_bases_units_sides
14,334,334,3,3,0,3,3,tens_bases_units_sides
14,335,335,21,21,2,1,3,tens_bases_units_sides
14,336,336,12,12,1,2,3,tens_bases_units_sides
14,337,337,21,21,2,1,3,tens_bases_units_sides
14,338,338,12,12,1,2,3,tens_bases_units_sides
14,339,339,12,12,1,2,3,tens_bases_units_sides
14,340,340,3,3,0,3,3,tens_bases_units_sides
14,341,341,3,3,0,3,3,tens_bases_units_sides
14,342,342,12,12,1,2,3,tens_bases_units_sides
14,343,343,21,21,2,1,3,tens_bases_units_sides
14,344,344,3,3,0,3,3,tens_bases_units_sides
14,345,345,12,12,1,2,3,tens_bases_units_sides
14,346,346,12,12,1,2,3,tens_bases_units_sides
14,347,347,3,3,0,3,3,tens_bases_units_sides
14,348,348,3,3,0,3,3,tens_bases_units_sides
14,349,349,3,3,0,3,3,tens_bases_units_sides
14,350,350,12,12,1,2,3,tens_bases_units_sides
14,351,351,12,12,1,2,3,tens_bases_units_sides
14,352,352,21,21,2,1,3,tens_bases_units_sides
14,353,353,12,12,1,2,3,tens_bases_units_sides
14,354,354,12,12,1,2,3,tens_bases_units_sides
14,355,355,3,3,0,3,3,tens_bases_units_sides
14,356,356,12,12,1,2,3,tens_bases_units_sides
14,357,357,12,12,1,2,3,tens_bases_units_sides
14,358,358,3,3,0,3,3,tens_bases_units_sides
14,359,359,12,12,1,2,3,tens_bases_units_sides
14,360,360,21,21,2,1,3,tens_bases_units_sides
14,361,361,12,12,1,2,3,tens_bases_units_sides
14,362,362,12,12,1,2,3,tens_bases_units_sides
14,363,363,12,12,1,2,3,tens_bases_units_sides
14,364,364,12,12,1,2,3,tens_bases_units_sides
14,365,365,3,3,0,3,3,tens_bases_units_sides
14,366,366,3,3,0,3,3,tens_bases_units_sides
14,367,367,3,3,0,3,3,tens_bases_units_sides
14,368,368,12,12,1,2,3,tens_bases_units_sides
14,369,369,3,3,0,3,3,tens_bases_units_sides
14,370,370,3,3,0,3,3,tens_bases_units_sides
14,371,371,12,12,1,2,3,tens_bases_units_sides
14,372,372,21,21,2,1,3,tens_bases_units_sides
14,373,373,12,12,1,2,3,tens_bases_units_sides
14,374,374,3,3,0,3,3,tens_bases_units_sides
14,375,375,12,12,1,2,3,tens_bases_units_sides
14,376,376,3,3,0,3,3,tens_bases_units_sides
14,377,377,30,30,3,0,3,tens_bases_units_sides
14,378,378,12,12,1,2,3,tens_bases_units_sides
14,379,379,12,12,1,2,3,tens_bases_units_sides
14,380,380,12,12,1,2,3,tens_bases_units_sides
14,381,381,3,3,0,3,3,tens_bases_units_sides
14,382,382,3,3,0,3,3,tens_bases_units_sides
14,383,383,3,3,0,3,3,tens_bases_units_sides
14,384,384,12,12,1,2,3,tens_bases_units_sides
14,385,385,3,3,0,3,3,tens_bases_units_sides
14,386,386,3,3,0,3,3,tens_bases_units_sides
14,387,387,3,3,0,3,3,tens_bases_units_sides
14,388,388,12,12,1,2,3,tens_bases_units_sides
14,389,389,3,3,0,3,3,tens_bases_units_sides
14,390,390,12,12,1,2,3,tens_bases_units_sides
14,391,391,3,3,0,3,3,tens_bases_units_sides
14,392,392,12,12,1,2,3,tens_bases_units_sides
14,393,393,3,3,0,3,3,tens_bases_units_sides
14,394,394,3,3,0,3,3,tens_bases_units_sides
14,395,395,3,3,0,3,3,tens_bases_units_sides
14,396,396,3,3,0,3,3,tens_bases_units_sides
14,397,397,3,3,0,3,3,tens_bases_units_sides
14,398,398,3,3,0,3,3,tens_bases_units_sides
14,399,399,21,21,2,1,3,tens_bases_units_sides
14,400,400,3,3,0,3,3,tens_bases_units_sides
14,401,401,3,3,0,3,3,tens_bases_units_sides
14,402,402,12,12,1,2,3,tens_bases_units_sides
14,403,403,12,12,1,2,3,tens_bases_units_sides
14,404,404,12,12,1,2,3,tens_bases_units_sides
14,405,405,12,12,1,2,3,tens_bases_units_sides
14,406,406,2,2,0,2,2,tens_bases_units_sides
14,407,407,3,3,0,3,3,tens_bases_units_sides
14,408,408,12,12,1,2,3,tens_bases_units_sides
14,409,409,12,12,1,2,3,tens_bases_units_sides
14,410,410,12,12,1,2,3,tens_bases_units_sides
14,411,411,12,12,1,2,3,tens_bases_units_sides
14,412,412,3,3,0,3,3,tens_bases_units_sides
14,413,413,2,2,0,2,2,tens_bases_units_sides
14,414,414,12,12,1,2,3,tens_bases_units_sides
14,415,415,3,3,0,3,3,tens_bases_units_sides
14,416,416,3,3,0,3,3,tens_bases_units_sides
14,417,417,12,12,1,2,3,tens_bases_units_sides
14,418,418,3,3,0,3,3,tens_bases_units_sides
14,419,419,12,12,1,2,3,tens_bases_units_sides
14,420,420,12,12,1,2,3,tens_bases_units_sides
14,421,421,3,3,0,3,3,tens_bases_units_sides
14,422,422,12,12,1,2,3,tens_bases_units_sides
14,423,423,12,12,1,2,3,tens_bases_units_sides
14,424,424,11,11,1,1,2,tens_bases_units_sides
14,425,425,12,12,1,2,3,tens_bases_units_sides
14,426,426,12,12,1,2,3,tens_bases_units_sides
14,427,427,12,12,1,2,3,tens_bases_units_sides
14,428,428,3,3,0,3,3,tens_bases_units_sides
14,429,429,12,12,1,2,3,tens_bases_units_sides
14,430,430,3,3,0,3,3,tens_bases_units_sides
14,431,431,12,12,1,2,3,tens_bases_units_sides
14,432,432,3,3,0,3,3,tens_bases_units_sides
14,433,433,3,3,0,3,3,tens_bases_units_sides
14,434,434,3,3,0,3,3,tens_bases_units_sides
14,435,435,3,3,0,3,3,tens_bases_units_sides
14,436,436,12,12,1,2,3,tens_bases_units_sides
14,437,437,3,3,0,3,3,tens_bases_units_sides
14,438,438,3,3,0,3,3,tens_bases_units_sides
14,439,439,12,12,1,2,3,tens_bases_units_sides
14,440,440,21,21,2,1,3,tens_bases_units_sides
14,441,441,12,12,1,2,3,tens_bases_units_sides
14,442,442,3,3,0,3,3,tens_bases_units_sides
14,443,443,21,21,2,1,3,tens_bases_units_sides
14,444,444,12,12,1,2,3,tens_bases_units_sides
14,445,445,3,3,0,3,3,tens_bases_units_sides
14,446,446,3,3,0,3,3,tens_bases_units_sides
14,447,447,12,12,1,2,3,tens_bases_units_sides
14,448,448,12,12,1,2,3,tens_bases_units_sides
14,449,449,12,12,1,2,3,tens_bases_units_sides
14,450,450,3,3,0,3,3,tens_bases_units_sides
14,451,451,12,12,1,2,3,tens_bases_units_sides
14,452,452,3,3,0,3,3,tens_bases_units_sides
14,453,453,3,3,0,3,3,tens_bases_units_sides
14,454,454,30,30,3,0,3,tens_bases_units_sides
14,455,455,12,12,1,2,3,tens_bases_units_sides
14,456,456,12,12,1,2,3,tens_bases_units_sides
14,457,457,12,12,1,2,3,tens_bases_units_sides
14,458,458,11,11,1,1,2,tens_bases_units_sides
14,459,459,12,12,1,2,3,tens_bases_units_sides
14,460,460,30,30,3,0,3,tens_bases_units_sides
14,461,461,3,3,0,3,3,tens_bases_units_sides
14,462,462,21,21,2,1,3,tens_bases_units_sides
14,463,463,11,11,1,1,2,tens_bases_units_sides
14,464,464,2,2,0,2,2,tens_bases_units_sides
14,465,465,21,21,2,1,3,tens_bases_units_sides
14,466,466,3,3,0,3,3,tens_bases_units_sides
14,467,467,12,12,1,2,3,tens_bases_units_sides
14,468,468,21,21,2,1,3,tens_bases_units_sides
14,469,469,3,3,0,3,3,tens_bases_units_sides
14,470,470,12,12,1,2,3,tens_bases_units_sides
14,471,471,12,12,1,2,3,tens_bases_units_sides
14,472,472,12,12,1,2,3,tens_bases_units_sides
14,473,473,2,2,0,2,2,tens_bases_units_sides
14,474,474,3,3,0,3,3,tens_bases_units_sides
14,475,475,12,12,1,2,3,tens_bases_units_sides
14,476,476,3,3,0,3,3,tens_bases_units_sides
14,477,477,12,12,1,2,3,tens_bases_units_sides
14,478,478,12,12,1,2,3,tens_bases_units_sides
14,479,479,3,3,0,3,3,tens_bases_units_sides
14,480,480,3,3,0,3,3,tens_bases_units_sides
14,481,481,3,3,0,3,3,tens_bases_units_sides
14,482,482,12,12,1,2,3,tens_bases_units_sides
14,483,483,12,12,1,2,3,tens_bases_units_sides
14,484,484,3,3,0,3,3,tens_bases_units_sides
14,485,485,12,12,1,2,3,tens_bases_units_sides
14,486,486,12,12,1,2,3,tens_bases_units_sides
14,487,487,12,12,1,2,3,tens_bases_units_sides
14,488,488,3,3,0,3,3,tens_bases_units_sides
14,489,489,2,2,0,2,2,tens_bases_units_sides
14,490,490,2,2,0,2,2,tens_bases_units_sides
14,491,491,3,3,0,3,3,tens_bases_units_sides
14,492,492,21,21,2,1,3,tens_bases_units_sides
14,493,493,12,12,1,2,3,tens_bases_units_sides
14,494,494,3,3,0,3,3,tens_bases_units_sides
14,495,495,3,3,0,3,3,tens_bases_units_sides
14,496,496,3,3,0,3,3,tens_bases_units_sides
14,497,497,12,12,1,2,3,tens_bases_units_sides
14,498,498,1,1,0,1,1,tens_bases_units_sides
14,499,499,12,12,1,2,3,tens_bases_units_sides
14,500,500,21,21,2,1,3,tens_bases_units_sides
14,501,501,12,12,1,2,3,tens_bases_units_sides
14,502,502,12,12,1,2,3,tens_bases_units_sides
14,503,503,12,12,1,2,3,tens_bases_units_sides
14,504,504,12,12,1,2,3,tens_bases_units_sides
14,505,505,3,3,0,3,3,tens_bases_units_sides
14,506,506,3,3,0,3,3,tens_bases_units_sides
14,507,507,12,12,1,2,3,tens_bases_units_sides
14,508,508,12,12,1,2,3,tens_bases_units_sides
14,509,509,3,3,0,3,3,tens_bases_units_sides
14,510,510,12,12,1,2,3,tens_bases_units_sides
14,511,511,3,3,0,3,3,tens_bases_units_sides
14,512,512,12,12,1,2,3,tens_bases_units_sides
14,513,513,3,3,0,3,3,tens_bases_units_sides
14,514,514,3,3,0,3,3,tens_bases_units_sides
14,515,515,12,12,1,2,3,tens_bases_units_sides
14,516,516,3,3,0,3,3,tens_bases_units_sides
14,517,517,12,12,1,2,3,tens_bases_units_sides
14,518,518,30,30,3,0,3,tens_bases_units_sides
14,519,519,3,3,0,3,3,tens_bases_units_sides
14,520,520,3,3,0,3,3,tens_bases_units_sides
14,521,521,21,21,2,1,3,tens_bases_units_sides
14,522,522,12,12,1,2,3,tens_bases_units_sides
14,523,523,12,12,1,2,3,tens_bases_units_sides
14,524,524,3,3,0,3,3,tens_bases_units_sides
14,525,525,21,21,2,1,3,tens_bases_units_sides
14,526,526,3,3,0,3,3,tens_bases_units_sides
14,527,527,3,3,0,3,3,tens_bases_units_sides
14,528,528,12,12,1,2,3,tens_bases_units_sides
14,529,529,12,12,1,2,3,tens_bases_units_sides
14,530,530,12,12,1,2,3,tens_bases_units_sides
14,531,531,3,3,0,3,3,tens_bases_units_sides
14,532,532,3,3,0,3,3,tens_bases_units_sides
14,533,533,3,3,0,3,3,tens_bases_units_sides
14,534,534,3,3,0,3,3,tens_bases_units_sides
14,535,535,12,12,1,2,3,tens_bases_units_sides
14,536,536,12,12,1,2,3,tens_bases_units_sides
14,537,537,21,21,2,1,3,tens_bases_units_sides
14,538,538,12,12,1,2,3,tens_bases_units_sides
14,539,539,3,3,0,3,3,tens_bases_units_sides
14,540,540,12,12,1,2,3,tens_bases_units_sides
14,541,541,12,12,1,2,3,tens_bases_units_sides
14,542,542,12,12,1,2,3,tens_bases_units_sides
14,543,543,12,12,1,2,3,tens_bases_units_sides
14,544,544,3,3,0,3,3,tens_bases_units_sides
14,545,545,3,3,0,3,3,tens_bases_units_sides
14,546,546,12,12,1,2,3,tens_bases_units_sides
14,547,547,3,3,0,3,3,tens_bases_units_sides
14,548,548,21,21,2,1,3,tens_bases_units_sides
14,549,549,3,3,0,3,3,tens_bases_units_sides
14,550,550,12,12,1,2,3,tens_bases_units_sides
14,551,551,21,21,2,1,3,tens_bases_units_sides
14,552,552,3,3,0,3,3,tens_bases_units_sides
14,553,553,12,12,1,2,3,tens_bases_units_sides
14,554,554,3,3,0,3,3,tens_bases_units_sides
14,555,555,21,21,2,1,3,tens_bases_units_sides
14,556,556,12,12,1,2,3,tens_bases_units_sides
14,557,557,3,3,0,3,3,tens_bases_units_sides
14,558,558,12,12,1,2,3,tens_bases_units_sides
14,559,559,12,12,1,2,3,tens_bases_units_sides
14,560,560,3,3,0,3,3,tens_bases_units_sides
14,561,561,3,3,0,3,3,tens_bases_units_sides
14,562,562,3,3,0,3,3,tens_bases_units_sides
14,563,563,3,3,0,3,3,tens_bases_units_sides
14,564,564,3,3,0,3,3,tens_bases_units_sides
14,565,565,3,3,0,3,3,tens_bases_units_sides
14,566,566,3,3,0,3,3,tens_bases_units_sides
14,567,567,3,3,0,3,3,tens_bases_units_sides
14,568,568,21,21,2,1,3,tens_bases_units_sides
14,569,569,12,12,1,2,3,tens_bases_units_sides
14,570,570,3,3,0,3,3,tens_bases_units_sides
14,571,571,21,21,2,1,3,tens_bases_units_sides
14,572,572,3,3,0,3,3,tens_bases_units_sides
14,573,573,3,3,0,3,3,tens_bases_units_sides
14,574,574,21,21,2,1,3,tens_bases_units_sides
14,575,575,3,3,0,3,3,tens_bases_units_sides
14,576,576,3,3,0,3,3,tens_bases_units_sides
14,577,577,3,3,0,3,3,tens_bases_units_sides
14,578,578,3,3,0,3,3,tens_bases_units_sides
14,579,579,3,3,0,3,3,tens_bases_units_sides
14,580,580,12,12,1,2,3,tens_bases_units_sides
14,581,581,12,12,1,2,3,tens_bases_units_sides
14,582,582,12,12,1,2,3,tens_bases_units_sides
14,583,583,12,12,1,2,3,tens_bases_units_sides
14,584,584,3,3,0,3,3,tens_bases_units_sides
14,585,585,3,3,0,3,3,tens_bases_units_sides
14,586,586,3,3,0,3,3,tens_bases_units_sides
14,587,587,12,12,1,2,3,tens_bases_units_sides
14,588,588,3,3,0,3,3,tens_bases_units_sides
14,589,589,3,3,0,3,3,tens_bases_units_sides
14,590,590,21,21,2,1,3,tens_bases_units_sides
14,591,591,3,3,0,3,3,tens_bases_units_sides
14,592,592,3,3,0,3,3,tens_bases_units_sides
14,593,593,3,3,0,3,3,tens_bases_units_sides
14,594,594,12,12,1,2,3,tens_bases_units_sides
14,595,595,12,12,1,2,3,tens_bases_units_sides
14,596,596,3,3,0,3,3,tens_bases_units_sides
14,597,597,3,3,0,3,3,tens_bases_units_sides
14,598,598,3,3,0,3,3,tens_bases_units_sides
14,599,599,21,21,2,1,3,tens_bases_units_sides
14,600,600,12,12,1,2,3,tens_bases_units_sides
14,601,601,21,21,2,1,3,tens_bases_units_sides
14,602,602,12,12,1,2,3,tens_bases_units_sides
14,603,603,3,3,0,3,3,tens_bases_units_sides
14,604,604,20,20,2,0,2,tens_bases_units_sides
14,605,605,21,21,2,1,3,tens_bases_units_sides
14,606,606,3,3,0,3,3,tens_bases_units_sides
14,607,607,3,3,0,3,3,tens_bases_units_sides
14,608,608,3,3,0,3,3,tens_bases_units_sides
14,609,609,12,12,1,2,3,tens_bases_units_sides
14,610,610,3,3,0,3,3,tens_bases_units_sides
14,611,611,12,12,1,2,3,tens_bases_units_sides
14,612,612,3,3,0,3,3,tens_bases_units_sides
14,613,613,21,21,2,1,3,tens_bases_units_sides
14,614,614,12,12,1,2,3,tens_bases_units_sides
14,615,615,3,3,0,3,3,tens_bases_units_sides
14,616,616,3,3,0,3,3,tens_bases_units_sides
14,617,617,12,12,1,2,3,tens_bases_units_sides
14,618,618,12,12,1,2,3,tens_bases_units_sides
14,619,619,3,3,0,3,3,tens_bases_units_sides
14,620,620,12,12,1,2,3,tens_bases_units_sides
14,621,621,12,12,1,2,3,tens_bases_units_sides
14,622,622,3,3,0,3,3,tens_bases_units_sides
14,623,623,3,3,0,3,3,tens_bases_units_sides
14,624,624,12,12,1,2,3,tens_bases_units_sides
14,625,625,3,3,0,3,3,tens_bases_units_sides
14,626,626,12,12,1,2,3,tens_bases_units_sides
14,627,627,3,3,0,3,3,tens_bases_units_sides
14,628,628,3,3,0,3,3,tens_bases_units_sides
14,629,629,3,3,0,3,3,tens_bases_units_sides
14,630,630,2,2,0,2,2,tens_bases_units_sides
14,631,631,3,3,0,3,3,tens_bases_units_sides
14,632,632,21,21,2,1,3,tens_bases_units_sides
14,633,633,3,3,0,3,3,tens_bases_units_sides
14,634,634,3,3,0,3,3,tens_bases_units_sides
14,635,635,12,12,1,2,3,tens_bases_units_sides
14,636,636,3,3,0,3,3,tens_bases_units_sides
14,637,637,21,21,2,1,3,tens_bases_units_sides
14,638,638,3,3,0,3,3,tens_bases_units_sides
14,639,639,3,3,0,3,3,tens_bases_units_sides
14,640,640,3,3,0,3,3,tens_bases_units_sides
14,641,641,3,3,0,3,3,tens_bases_units_sides
14,642,642,3,3,0,3,3,tens_bases_units_sides
14,643,643,3,3,0,3,3,tens_bases_units_sides
14,644,644,3,3,0,3,3,tens_bases_units_sides
14,645,645,12,12,1,2,3,tens_bases_units_sides
14,646,646,3,3,0,3,3,tens_bases_units_sides
14,647,647,12,12,1,2,3,tens_bases_units_sides
14,648,648,3,3,0,3,3,tens_bases_units_sides
14,649,649,12,12,1,2,3,tens_bases_units_sides
14,650,650,12,12,1,2,3,tens_bases_units_sides
14,651,651,21,21,2,1,3,tens_bases_units_sides
14,652,652,3,3,0,3,3,tens_bases_units_sides
14,653,653,21,21,2,1,3,tens_bases_units_sides
14,654,654,12,12,1,2,3,tens_bases_units_sides
14,655,655,12,12,1,2,3,tens_bases_units_sides
14,656,656,30,30,3,0,3,tens_bases_units_sides
14,657,657,21,21,2,1,3,tens_bases_units_sides
14,658,658,3,3,0,3,3,tens_bases_units_sides
14,659,659,12,12,1,2,3,tens_bases_units_sides
14,660,660,3,3,0,3,3,tens_bases_units_sides
14,661,661,3,3,0,3,3,tens_bases_units_sides
14,662,662,3,3,0,3,3,tens_bases_units_sides
14,663,663,12,12,1,2,3,tens_bases_units_sides
14,664,664,3,3,0,3,3,tens_bases_units_sides
14,665,665,12,12,1,2,3,tens_bases_units_sides
14,666,666,3,3,0,3,3,tens_bases_units_sides
14,667,667,3,3,0,3,3,tens_bases_units_sides
14,668,668,12,12,1,2,3,tens_bases_units_sides
14,669,669,3,3,0,3,3,tens_bases_units_sides
14,670,670,12,12,1,2,3,tens_bases_units_sides
14,671,671,12,12,1,2,3,tens_bases_units_sides
14,672,672,3,3,0,3,3,tens_bases_units_sides
14,673,673,12,12,1,2,3,tens_bases_units_sides
14,674,674,12,12,1,2,3,tens_bases_units_sides
14,675,675,21,21,2,1,3,tens_bases_units_sides
14,676,676,3,3,0,3,3,tens_bases_units_sides
14,677,677,3,3,0,3,3,tens_bases_units_sides
14,678,678,12,12,1,2,3,tens_bases_units_sides
14,679,679,3,3,0,3,3,tens_bases_units_sides
14,680,680,3,3,0,3,3,tens_bases_units_sides
14,681,681,12,12,1,2,3,tens_bases_units_sides
14,682,682,12,12,1,2,3,tens_bases_units_sides
14,683,683,3,3,0,3,3,tens_bases_units_sides
14,684,684,3,3,0,3,3,tens_bases_units_sides
14,685,685,12,12,1,2,3,tens_bases_units_sides
14,686,686,3,3,0,3,3,tens_bases_units_sides
14,687,687,3,3,0,3,3,tens_bases_units_sides
14,688,688,12,12,1,2,3,tens_bases_units_sides
14,689,689,12,12,1,2,3,tens_bases_units_sides
14,690,690,3,3,0,3,3,tens_bases_units_sides
14,691,691,3,3,0,3,3,tens_bases_units_sides
14,692,692,3,3,0,3,3,tens_bases_units_sides
14,693,693,12,12,1,2,3,tens_bases_units_sides
14,694,694,12,12,1,2,3,tens_bases_units_sides
14,695,695,2,2,0,2,2,tens_bases_units_sides
14,696,696,12,12,1,2,3,tens_bases_units_sides
14,697,697,12,12,1,2,3,tens_bases_units_sides
14,698,698,3,3,0,3,3,tens_bases_units_sides
14,699,699,12,12,1,2,3,tens_bases_units_sides
14,700,700,3,3,0,3,3,tens_bases_units_sides
14,701,701,12,12,1,2,3,tens_bases_units_sides
14,702,702,12,12,1,2,3,tens_bases_units_sides
14,703,703,21,21,2,1,3,tens_bases_units_sides
14,704,704,12,12,1,2,3,tens_bases_units_sides
14,705,705,12,12,1,2,3,tens_bases_units_sides
14,706,706,3,3,0,3,3,tens_bases_units_sides
14,707,707,12,12,1,2,3,tens_bases_units_sides
14,708,708,12,12,1,2,3,tens_bases_units_sides
14,709,709,12,12,1,2,3,tens_bases_units_sides
14,710,710,12,12,1,2,3,tens_bases_units_sides
14,711,711,12,12,1,2,3,tens_bases_units_sides
14,712,712,3,3,0,3,3,tens_bases_units_sides
14,713,713,3,3,0,3,3,tens_bases_units_sides
14,714,714,21,21,2,1,3,tens_bases_units_sides
14,715,715,3,3,0,3,3,tens_bases_units_sides
14,716,716,21,21,2,1,3,tens_bases_units_sides
14,717,717,3,3,0,3,3,tens_bases_units_sides
14,718,718,12,12,1,2,3,tens_bases_units_sides
14,719,719,3,3,0,3,3,tens_bases_units_sides
14,720,720,12,12,1,2,3,tens_bases_units_sides
14,721,721,12,12,1,2,3,tens_bases_units_sides
14,722,722,12,12,1,2,3,tens_bases_units_sides
14,723,723,12,12,1,2,3,tens_bases_units_sides
14,724,724,12,12,1,2,3,tens_bases_units_sides
14,725,725,12,12,1,2,3,tens_bases_units_sides
14,726,726,3,3,0,3,3,tens_bases_units_sides
14,727,727,12,12,1,2,3,tens_bases_units_sides
14,728,728,3,3,0,3,3,tens_bases_units_sides
14,729,729,21,21,2,1,3,tens_bases_units_sides
14,730,730,12,12,1,2,3,tens_bases_units_sides
14,731,731,12,12,1,2,3,tens_bases_units_sides
14,732,732,21,21,2,1,3,tens_bases_units_sides
14,733,733,3,3,0,3,3,tens_bases_units_sides
14,734,734,12,12,1,2,3,tens_bases_units_sides
14,735,735,3,3,0,3,3,tens_bases_units_sides
14,736,736,3,3,0,3,3,tens_bases_units_sides
14,737,737,21,21,2,1,3,tens_bases_units_sides
14,738,738,12,12,1,2,3,tens_bases_units_sides
14,739,739,12,12,1,2,3,tens_bases_units_sides
14,740,740,12,12,1,2,3,tens_bases_units_sides
14,741,741,12,12,1,2,3,tens_bases_units_sides
14,742,742,12,12,1,2,3,tens_bases_units_sides
14,743,743,12,12,1,2,3,tens_bases_units_sides
14,744,744,12,12,1,2,3,tens_bases_units_sides
14,745,745,12,12,1,2,3,tens_bases_units_sides
14,746,746,12,12,1,2,3,tens_bases_units_sides
14,747,747,3,3,0,3,3,tens_bases_units_sides
14,748,748,12,12,1,2,3,tens_bases_units_sides
14,749,749,3,3,0,3,3,tens_bases_units_sides
14,750,750,3,3,0,3,3,tens_bases_units_sides
14,751,751,12,12,1,2,3,tens_bases_units_sides
14,752,752,3,3,0,3,3,tens_bases_units_sides
14,753,753,12,12,1,2,3,tens_bases_units_sides
14,754,754,3,3,0,3,3,tens_bases_units_sides
14,755,755,3,3,0,3,3,tens_bases_units_sides
14,756,756,3,3,0,3,3,tens_bases_units_sides
14,757,757,3,3,0,3,3,tens_bases_units_sides
14,758,758,3,3,0,3,3,tens_bases_units_sides
14,759,759,3,3,0,3,3,tens_bases_units_sides
14,760,760,12,12,1,2,3,tens_bases_units_sides
14,761,761,12,12,1,2,3,tens_bases_units_sides
14,762,762,3,3,0,3,3,tens_bases_units_sides
14,763,763,3,3,0,3,3,tens_bases_units_sides
14,764,764,12,12,1,2,3,tens_bases_units_sides
14,765,765,3,3,0,3,3,tens_bases_units_sides
14,766,766,3,3,0,3,3,tens_bases_units_sides
14,767,767,3,3,0,3,3,tens_bases_units_sides
14,768,768,12,12,1,2,3,tens_bases_units_sides
14,769,769,12,12,1,2,3,tens_bases_units_sides
14,770,770,3,3,0,3,3,tens_bases_units_sides
14,771,771,12,12,1,2,3,tens_bases_units_sides
14,772,772,3,3,0,3,3,tens_bases_units_sides
14,773,773,12,12,1,2,3,tens_bases_units_sides
14,774,774,12,12,1,2,3,tens_bases_units_sides
14,775,775,12,12,1,2,3,tens_bases_units_sides
14,776,776,3,3,0,3,3,tens_bases_units_sides
14,777,777,12,12,1,2,3,tens_bases_units_sides
14,778,778,3,3,0,3,3,tens_bases_units_sides
14,779,779,21,21,2,1,3,tens_bases_units_sides
14,780,780,12,12,1,2,3,tens_bases_units_sides
14,781,781,3,3,0,3,3,tens_bases_units_sides
14,782,782,3,3,0,3,3,tens_bases_units_sides
14,783,783,3,3,0,3,3,tens_bases_units_sides
14,784,784,3,3,0,3,3,tens_bases_units_sides
14,785,785,12,12,1,2,3,tens_bases_units_sides
14,786,786,12,12,1,2,3,tens_bases_units_sides
14,787,787,3,3,0,3,3,tens_bases_units_sides
14,788,788,12,12,1,2,3,tens_bases_units_sides
14,789,789,3,3,0,3,3,tens_bases_units_sides
14,790,790,3,3,0,3,3,tens_bases_units_sides
14,791,791,12,12,1,2,3,tens_bases_units_sides
14,792,792,3,3,0,3,3,tens_bases_units_sides
14,793,793,12,12,1,2,3,tens_bases_units_sides
14,794,794,3,3,0,3,3,tens_bases_units_sides
14,795,795,3,3,0,3,3,tens_bases_units_sides
14,796,796,21,21,2,1,3,tens_bases_units_sides
14,797,797,12,12,1,2,3,tens_bases_units_sides
14,798,798,3,3,0,3,3,tens_bases_units_sides
14,799,799,12,12,1,2,3,tens_bases_units_sides
14,800,800,2,2,0,2,2,tens_bases_units_sides
14,801,801,21,21,2,1,3,tens_bases_units_sides
14,802,802,3,3,0,3,3,tens_bases_units_sides
14,803,803,3,3,0,3,3,tens_bases_units_sides
14,804,804,3,3,0,3,3,tens_bases_units_sides
14,805,805,12,12,1,2,3,tens_bases_units_sides
14,806,806,3,3,0,3,3,tens_bases_units_sides
14,807,807,20,20,2,0,2,tens_bases_units_sides
14,808,808,11,11,1,1,2,tens_bases_units_sides
14,809,809,11,11,1,1,2,tens_bases_units_sides
14,810,810,12,12,1,2,3,tens_bases_units_sides
14,811,811,3,3,0,3,3,tens_bases_units_sides
14,812,812,30,30,3,0,3,tens_bases_units_sides
14,813,813,3,3,0,3,3,tens_bases_units_sides
14,814,814,12,12,1,2,3,tens_bases_units_sides
14,815,815,21,21,2,1,3,tens_bases_units_sides
14,816,816,3,3,0,3,3,tens_bases_units_sides
14,817,817,3,3,0,3,3,tens_bases_units_sides
14,818,818,12,12,1,2,3,tens_bases_units_sides
14,819,819,12,12,1,2,3,tens_bases_units_sides
14,820,820,12,12,1,2,3,tens_bases_units_sides
14,821,821,3,3,0,3,3,tens_bases_units_sides
14,822,822,12,12,1,2,3,tens_bases_units_sides
14,823,823,12,12,1,2,3,tens_bases_units_sides
14,824,824,12,12,1,2,3,tens_bases_units_sides
14,825,825,3,3,0,3,3,tens_bases_units_sides
14,826,826,21,21,2,1,3,tens_bases_units_sides
14,827,827,21,21,2,1,3,tens_bases_units_sides
14,828,828,3,3,0,3,3,tens_bases_units_sides
14,829,829,12,12,1,2,3,tens_bases_units_sides
14,830,830,21,21,2,1,3,tens_bases_units_sides
14,831,831,12,12,1,2,3,tens_bases_units_sides
14,832,832,3,3,0,3,3,tens_bases_units_sides
14,833,833,3,3,0,3,3,tens_bases_units_sides
14,834,834,3,3,0,3,3,tens_bases_units_sides
14,835,835,3,3,0,3,3,tens_bases_units_sides
14,836,836,3,3,0,3,3,tens_bases_units_sides
14,837,837,3,3,0,3,3,tens_bases_units_sides
14,838,838,3,3,0,3,3,tens_bases_units_sides
14,839,839,3,3,0,3,3,tens_bases_units_sides
14,840,840,3,3,0,3,3,tens_bases_units_sides
14,841,841,12,12,1,2,3,tens_bases_units_sides
14,842,842,12,12,1,2,3,tens_bases_units_sides
14,843,843,21,21,2,1,3,tens_bases_units_sides
14,844,844,12,12,1,2,3,tens_bases_units_sides
14,845,845,12,12,1,2,3,tens_bases_units_sides
14,846,846,3,3,0,3,3,tens_bases_units_sides
14,847,847,3,3,0,3,3,tens_bases_units_sides
14,848,848,21,21,2,1,3,tens_bases_units_sides
14,849,849,12,12,1,2,3,tens_bases_units_sides
14,850,850,12,12,1,2,3,tens_bases_units_sides
14,851,851,3,3,0,3,3,tens_bases_units_sides
14,852,852,12,12,1,2,3,tens_bases_units_sides
14,853,853,3,3,0,3,3,tens_bases_units_sides
14,854,854,12,12,1,2,3,tens_bases_units_sides
14,855,855,21,21,2,1,3,tens_bases_units_sides
14,856,856,12,12,1,2,3,tens_bases_units_sides
14,857,857,3,3,0,3,3,tens_bases_units_sides
14,858,858,3,3,0,3,3,tens_bases_units_sides
14,859,859,12,12,1,2,3,tens_bases_units_sides
14,860,860,3,3,0,3,3,tens_bases_units_sides
14,861,861,3,3,0,3,3,tens_bases_units_sides
14,862,862,12,12,1,2,3,tens_bases_units_sides
14,863,863,12,12,1,2,3,tens_bases_units_sides
14,864,864,21,21,2,1,3,tens_bases_units_sides
14,865,865,3,3,0,3,3,tens_bases_units_sides
14,866,866,12,12,1,2,3,tens_bases_units_sides
14,867,867,20,20,2,0,2,tens_bases_units_sides
14,868,868,12,12,1,2,3,tens_bases_units_sides
14,869,869,21,21,2,1,3,tens_bases_units_sides
14,870,870,12,12,1,2,3,tens_bases_units_sides
14,871,871,12,12,1,2,3,tens_bases_units_sides
14,872,872,12,12,1,2,3,tens_bases_units_sides
14,873,873,12,12,1,2,3,tens_bases_units_sides
14,874,874,3,3,0,3,3,tens_bases_units_sides
14,875,875,12,12,1,2,3,tens_bases_units_sides
14,876,876,12,12,1,2,3,tens_bases_units_sides
14,877,877,2,2,0,2,2,tens_bases_units_sides
14,878,878,3,3,0,3,3,tens_bases_units_sides
14,879,879,12,12,1,2,3,tens_bases_units_sides
14,880,880,3,3,0,3,3,tens_bases_units_sides
14,881,881,12,12,1,2,3,tens_bases_units_sides
14,882,882,21,21,2,1,3,tens_bases_units_sides
14,883,883,12,12,1,2,3,tens_bases_units_sides
14,884,884,3,3,0,3,3,tens_bases_units_sides
14,885,885,12,12,1,2,3,tens_bases_units_sides
14,886,886,3,3,0,3,3,tens_bases_units_sides
14,887,887,12,12,1,2,3,tens_bases_units_sides
14,888,888,3,3,0,3,3,tens_bases_units_sides
14,889,889,3,3,0,3,3,tens_bases_units_sides
14,890,890,3,3,0,3,3,tens_bases_units_sides
14,891,891,12,12,1,2,3,tens_bases_units_sides
14,892,892,2,2,0,2,2,tens_bases_units_sides
14,893,893,3,3,0,3,3,tens_bases_units_sides
14,894,894,3,3,0,3,3,tens_bases_units_sides
14,895,895,21,21,2,1,3,tens_bases_units_sides
14,896,896,3,3,0,3,3,tens_bases_units_sides
14,897,897,21,21,2,1,3,tens_bases_units_sides
14,898,898,3,3,0,3,3,tens_bases_units_sides
14,899,899,3,3,0,3,3,tens_bases_units_sides
14,900,900,12,12,1,2,3,tens_bases_units_sides
14,901,901,3,3,0,3,3,tens_bases_units_sides
14,902,902,3,3,0,3,3,tens_bases_units_sides
14,903,903,3,3,0,3,3,tens_bases_units_sides
14,904,904,3,3,0,3,3,tens_bases_units_sides
14,905,905,12,12,1,2,3,tens_bases_units_sides
14,906,906,12,12,1,2,3,tens_bases_units_sides
14,907,907,3,3,0,3,3,tens_bases_units_sides
14,908,908,12,12,1,2,3,tens_bases_units_sides
14,909,909,3,3,0,3,3,tens_bases_units_sides
14,910,910,3,3,0,3,3,tens_bases_units_sides
14,911,911,12,12,1,2,3,tens_bases_units_sides
14,912,912,3,3,0,3,3,tens_bases_units_sides
14,913,913,3,3,0,3,3,tens_bases_units_sides
14,914,914,12,12,1,2,3,tens_bases_units_sides
14,915,915,3,3,0,3,3,tens_bases_units_sides
14,916,916,12,12,1,2,3,tens_bases_units_sides
14,917,917,21,21,2,1,3,tens_bases_units_sides
14,918,918,12,12,1,2,3,tens_bases_units_sides
14,919,919,3,3,0,3,3,tens_bases_units_sides
14,920,920,3,3,0,3,3,tens_bases_units_sides
14,921,921,12,12,1,2,3,tens_bases_units_sides
14,922,922,12,12,1,2,3,tens_bases_units_sides
14,923,923,12,12,1,2,3,tens_bases_units_sides
14,924,924,12,12,1,2,3,tens_bases_units_sides
14,925,925,12,12,1,2,3,tens_bases_units_sides
14,926,926,21,21,2,1,3,tens_bases_units_sides
14,927,927,12,12,1,2,3,tens_bases_units_sides
14,928,928,3,3,0,3,3,tens_bases_units_sides
14,929,929,12,12,1,2,3,tens_bases_units_sides
14,930,930,3,3,0,3,3,tens_bases_units_sides
14,931,931,3,3,0,3,3,tens_bases_units_sides
14,932,932,3,3,0,3,3,tens_bases_units_sides
14,933,933,12,12,1,2,3,tens_bases_units_sides
14,934,934,3,3,0,3,3,tens_bases_units_sides
14,935,935,12,12,1,2,3,tens_bases_units_sides
14,936,936,3,3,0,3,3,tens_bases_units_sides
14,937,937,12,12,1,2,3,tens_bases_units_sides
14,938,938,12,12,1,2,3,tens_bases_units_sides
14,939,939,12,12,1,2,3,tens_bases_units_sides
14,940,940,3,3,0,3,3,tens_bases_units_sides
14,941,941,21,21,2,1,3,tens_bases_units_sides
14,942,942,3,3,0,3,3,tens_bases_units_sides
14,943,943,12,12,1,2,3,tens_bases_units_sides
14,944,944,3,3,0,3,3,tens_bases_units_sides
14,945,945,12,12,1,2,3,tens_bases_units_sides
14,946,946,12,12,1,2,3,tens_bases_units_sides
14,947,947,21,21,2,1,3,tens_bases_units_sides
14,948,948,12,12,1,2,3,tens_bases_units_sides
14,949,949,3,3,0,3,3,tens_bases_units_sides
14,950,950,12,12,1,2,3,tens_bases_units_sides
14,951,951,3,3,0,3,3,tens_bases_units_sides
14,952,952,3,3,0,3,3,tens_bases_units_sides
14,953,953,3,3,0,3,3,tens_bases_units_sides
14,954,954,21,21,2,1,3,tens_bases_units_sides
14,955,955,3,3,0,3,3,tens_bases_units_sides
14,956,956,3,3,0,3,3,tens_bases_units_sides
14,957,957,3,3,0,3,3,tens_bases_units_sides
14,958,958,12,12,1,2,3,tens_bases_units_sides
14,959,959,21,21,2,1,3,tens_bases_units_sides
14,960,960,3,3,0,3,3,tens_bases_units_sides
14,961,961,12,12,1,2,3,tens_bases_units_sides
14,962,962,12,12,1,2,3,tens_bases_units_sides
14,963,963,21,21,2,1,3,tens_bases_units_sides
14,964,964,12,12,1,2,3,tens_bases_units_sides
14,965,965,21,21,2,1,3,tens_bases_units_sides
14,966,966,12,12,1,2,3,tens_bases_units_sides
14,967,967,3,3,0,3,3,tens_bases_units_sides
14,968,968,3,3,0,3,3,tens_bases_units_sides
14,969,969,12,12,1,2,3,tens_bases_units_sides
14,970,970,12,12,1,2,3,tens_bases_units_sides
14,971,971,12,12,1,2,3,tens_bases_units_sides
14,972,972,12,12,1,2,3,tens_bases_units_sides
14,973,973,12,12,1,2,3,tens_bases_units_sides
14,974,974,12,12,1,2,3,tens_bases_units_sides
14,975,975,12,12,1,2,3,tens_bases_units_sides
14,976,976,12,12,1,2,3,tens_bases_units_sides
14,977,977,3,3,0,3,3,tens_bases_units_sides
14,978,978,3,3,0,3,3,tens_bases_units_sides
14,979,979,21,21,2,1,3,tens_bases_units_sides
14,980,980,3,3,0,3,3,tens_bases_units_sides
14,981,981,12,12,1,2,3,tens_bases_units_sides
14,982,982,2,2,0,2,2,tens_bases_units_sides
14,983,983,4,4,0,4,4,tens_bases_units_sides
14,984,984,12,12,1,2,3,tens_bases_units_sides
14,985,985,3,3,0,3,3,tens_bases_units_sides
14,986,986,21,21,2,1,3,tens_bases_units_sides
14,987,987,12,12,1,2,3,tens_bases_units_sides
14,988,988,12,12,1,2,3,tens_bases_units_sides
14,989,989,3,3,0,3,3,tens_bases_units_sides
14,990,990,12,12,1,2,3,tens_bases_units_sides
14,991,991,12,12,1,2,3,tens_bases_units_sides
14,992,992,21,21,2,1,3,tens_bases_units_sides
14,993,993,12,12,1,2,3,tens_bases_units_sides
14,994,994,12,12,1,2,3,tens_bases_units_sides
14,995,995,3,3,0,3,3,tens_bases_units_sides
14,996,996,3,3,0,3,3,tens_bases_units_sides
14,997,997,12,12,1,2,3,tens_bases_units_sides
14,998,998,12,12,1,2,3,tens_bases_units_sides
14,999,999,12,12,1,2,3,tens_bases_units_sides
14,1000,1000,12,12,1,2,3,tens_bases_units_sides
14,1001,1001,3,3,0,3,3,tens_bases_units_sides
14,1002,1002,3,3,0,3,3,tens_bases_units_sides
14,1003,1003,12,12,1,2,3,tens_bases_units_sides
14,1004,1004,3,3,0,3,3,tens_bases_units_sides
14,1005,1005,12,12,1,2,3,tens_bases_units_sides
14,1006,1006,3,3,0,3,3,tens_bases_units_sides
14,1007,1007,3,3,0,3,3,tens_bases_units_sides
14,1008,1008,12,12,1,2,3,tens_bases_units_sides
14,1009,1009,12,12,1,2,3,tens_bases_units_sides
14,1010,1010,3,3,0,3,3,tens_bases_units_sides
14,1011,1011,12,12,1,2,3,tens_bases_units_sides
14,1012,1012,21,21,2,1,3,tens_bases_units_sides
14,1013,1013,3,3,0,3,3,tens_bases_units_sides
14,1014,1014,3,3,0,3,3,tens_bases_units_sides
14,1015,1015,12,12,1,2,3,tens_bases_units_sides
14,1016,1016,3,3,0,3,3,tens_bases_units_sides
14,1017,1017,3,3,0,3,3,tens_bases_units_sides
14,1018,1018,3,3,0,3,3,tens_bases_units_sides
14,1019,1019,3,3,0,3,3,tens_bases_units_sides
14,1020,1020,12,12,1,2,3,tens_bases_units_sides
14,1021,1021,3,3,0,3,3,tens_bases_units_sides
14,1022,1022,21,21,2,1,3,tens_bases_units_sides
14,1023,1023,12,12,1,2,3,tens_bases_units_sides
14,1024,1024,3,3,0,3,3,tens_bases_units_sides
14,1025,1025,12,12,1,2,3,tens_bases_units_sides
14,1026,1026,12,12,1,2,3,tens_bases_units_sides
14,1027,1027,12,12,1,2,3,tens_bases_units_sides
14,1028,1028,3,3,0,3,3,tens_bases_units_sides
14,1029,1029,21,21,2,1,3,tens_bases_units_sides
14,1030,1030,3,3,0,3,3,tens_bases_units_sides
14,1031,1031,12,12,1,2,3,tens_bases_units_sides
14,1032,1032,12,12,1,2,3,tens_bases_units_sides
14,1033,1033,3,3,0,3,3,tens_bases_units_sides
14,1034,1034,12,12,1,2,3,tens_bases_units_sides
14,1035,1035,21,21,2,1,3,tens_bases_units_sides
14,1036,1036,3,3,0,3,3,tens_bases_units_sides
14,1037,1037,12,12,1,2,3,tens_bases_units_sides
14,1038,1038,3,3,0,3,3,tens_bases_units_sides
14,1039,1039,12,12,1,2,3,tens_bases_units_sides
14,1040,1040,21,21,2,1,3,tens_bases_units_sides
14,1041,1041,12,12,1,2,3,tens_bases_units_sides
14,1042,1042,3,3,0,3,3,tens_bases_units_sides
14,1043,1043,3,3,0,3,3,tens_bases_units_sides
14,1044,1044,12,12,1,2,3,tens_bases_units_sides
14,1045,1045,3,3,0,3,3,tens_bases_units_sides
14,1046,1046,3,3,0,3,3,tens_bases_units_sides
14,1047,1047,12,12,1,2,3,tens_bases_units_sides
14,1048,1048,3,3,0,3,3,tens_bases_units_sides
14,1049,1049,21,21,2,1,3,tens_bases_units_sides
14,1050,1050,21,21,2,1,3,tens_bases_units_sides
14,1051,1051,3,3,0,3,3,tens_bases_units_sides
14,1052,1052,3,3,0,3,3,tens_bases_units_sides
14,1053,1053,3,3,0,3,3,tens_bases_units_sides
14,1054,1054,3,3,0,3,3,tens_bases_units_sides
14,1055,1055,12,12,1,2,3,tens_bases_units_sides
14,1056,1056,12,12,1,2,3,tens_bases_units_sides
14,1057,1057,12,12,1,2,3,tens_bases_units_sides
14,1058,1058,12,12,1,2,3,tens_bases_units_sides
14,1059,1059,12,12,1,2,3,tens_bases_units_sides
14,1060,1060,21,21,2,1,3,tens_bases_units_sides
14,1061,1061,3,3,0,3,3,tens_bases_units_sides
14,1062,1062,21,21,2,1,3,tens_bases_units_sides
14,1063,1063,3,3,0,3,3,tens_bases_units_sides
14,1064,1064,12,12,1,2,3,tens_bases_units_sides
14,1065,1065,12,12,1,2,3,tens_bases_units_sides
14,1066,1066,3,3,0,3,3,tens_bases_units_sides
14,1067,1067,12,12,1,2,3,tens_bases_units_sides
14,1068,1068,12,12,1,2,3,tens_bases_units_sides
14,1069,1069,3,3,0,3,3,tens_bases_units_sides
14,1070,1070,3,3,0,3,3,tens_bases_units_sides
14,1071,1071,3,3,0,3,3,tens_bases_units_sides
14,1072,1072,12,12,1,2,3,tens_bases_units_sides
14,1073,1073,12,12,1,2,3,tens_bases_units_sides
14,1074,1074,3,3,0,3,3,tens_bases_units_sides
14,1075,1075,3,3,0,3,3,tens_bases_units_sides
14,1076,1076,12,12,1,2,3,tens_bases_units_sides
14,1077,1077,12,12,1,2,3,tens_bases_units_sides
14,1078,1078,21,21,2,1,3,tens_bases_units_sides
14,1079,1079,3,3,0,3,3,tens_bases_units_sides
14,1080,1080,3,3,0,3,3,tens_bases_units_sides
14,1081,1081,12,12,1,2,3,tens_bases_units_sides
14,1082,1082,3,3,0,3,3,tens_bases_units_sides
14,1083,1083,12,12,1,2,3,tens_bases_units_sides
14,1084,1084,21,21,2,1,3,tens_bases_units_sides
14,1085,1085,3,3,0,3,3,tens_bases_units_sides
14,1086,1086,12,12,1,2,3,tens_bases_units_sides
14,1087,1087,3,3,0,3,3,tens_bases_units_sides
14,1088,1088,3,3,0,3,3,tens_bases_units_sides
14,1089,1089,21,21,2,1,3,tens_bases_units_sides
14,1090,1090,3,3,0,3,3,tens_bases_units_sides
14,1091,1091,12,12,1,2,3,tens_bases_units_sides
14,1092,1092,12,12,1,2,3,tens_bases_units_sides
14,1093,1093,3,3,0,3,3,tens_bases_units_sides
14,1094,1094,3,3,0,3,3,tens_bases_units_sides
14,1095,1095,12,12,1,2,3,tens_bases_units_sides
14,1096,1096,12,12,1,2,3,tens_bases_units_sides
14,1097,1097,12,12,1,2,3,tens_bases_units_sides
14,1098,1098,12,12,1,2,3,tens_bases_units_sides
14,1099,1099,3,3,0,3,3,tens_bases_units_sides
14,1100,1100,3,3,0,3,3,tens_bases_units_sides
14,1101,1101,12,12,1,2,3,tens_bases_units_sides
14,1102,1102,21,21,2,1,3,tens_bases_units_sides
14,1103,1103,21,21,2,1,3,tens_bases_units_sides
14,1104,1104,12,12,1,2,3,tens_bases_units_sides
14,1105,1105,12,12,1,2,3,tens_bases_units_sides
14,1106,1106,3,3,0,3,3,tens_bases_units_sides
14,1107,1107,3,3,0,3,3,tens_bases_units_sides
14,1108,1108,12,12,1,2,3,tens_bases_units_sides
14,1109,1109,12,12,1,2,3,tens_bases_units_sides
14,1110,1110,3,3,0,3,3,tens_bases_units_sides
14,1111,1111,12,12,1,2,3,tens_bases_units_sides
14,1112,1112,3,3,0,3,3,tens_bases_units_sides
14,1113,1113,30,30,3,0,3,tens_bases_units_sides
14,1114,1114,12,12,1,2,3,tens_bases_units_sides
14,1115,1115,21,21,2,1,3,tens_bases_units_sides
14,1116,1116,12,12,1,2,3,tens_bases_units_sides
14,1117,1117,3,3,0,3,3,tens_bases_units_sides
14,1118,1118,3,3,0,3,3,tens_bases_units_sides
14,1119,1119,3,3,0,3,3,tens_bases_units_sides
14,1120,1120,3,3,0,3,3,tens_bases_units_sides
14,1121,1121,3,3,0,3,3,tens_bases_units_sides
14,1122,1122,21,21,2,1,3,tens_bases_units_sides
14,1123,1123,12,12,1,2,3,tens_bases_units_sides
14,1124,1124,3,3,0,3,3,tens_bases_units_sides
14,1125,1125,3,3,0,3,3,tens_bases_units_sides
14,1126,1126,3,3,0,3,3,tens_bases_units_sides
14,1127,1127,21,21,2,1,3,tens_bases_units_sides
14,1128,1128,12,12,1,2,3,tens_bases_units_sides
14,1129,1129,21,21,2,1,3,tens_bases_units_sides
14,1130,1130,3,3,0,3,3,tens_bases_units_sides
14,1131,1131,3,3,0,3,3,tens_bases_units_sides
14,1132,1132,21,21,2,1,3,tens_bases_units_sides
14,1133,1133,3,3,0,3,3,tens_bases_units_sides
14,1134,1134,3,3,0,3,3,tens_bases_units_sides
14,1135,1135,3,3,0,3,3,tens_bases_units_sides
14,1136,1136,12,12,1,2,3,tens_bases_units_sides
14,1137,1137,12,12,1,2,3,tens_bases_units_sides
14,1138,1138,12,12,1,2,3,tens_bases_units_sides
14,1139,1139,21,21,2,1,3,tens_bases_units_sides
14,1140,1140,12,12,1,2,3,tens_bases_units_sides
14,1141,1141,3,3,0,3,3,tens_bases_units_sides
14,1142,1142,3,3,0,3,3,tens_bases_units_sides
14,1143,1143,12,12,1,2,3,tens_bases_units_sides
14,1144,1144,3,3,0,3,3,tens_bases_units_sides
14,1145,1145,3,3,0,3,3,tens_bases_units_sides
14,1146,1146,3,3,0,3,3,tens_bases_units_sides
14,1147,1147,21,21,2,1,3,tens_bases_units_sides
14,1148,1148,21,21,2,1,3,tens_bases_units_sides
14,1149,1149,3,3,0,3,3,tens_bases_units_sides
14,1150,1150,12,12,1,2,3,tens_bases_units_sides
14,1151,1151,12,12,1,2,3,tens_bases_units_sides
14,1152,1152,3,3,0,3,3,tens_bases_units_sides
14,1153,1153,21,21,2,1,3,tens_bases_units_sides
14,1154,1154,21,21,2,1,3,tens_bases_units_sides
14,1155,1155,21,21,2,1,3,tens_bases_units_sides
14,1156,1156,3,3,0,3,3,tens_bases_units_sides
14,1157,1157,12,12,1,2,3,tens_bases_units_sides
14,1158,1158,11,11,1,1,2,tens_bases_units_sides
14,1159,1159,20,20,2,0,2,tens_bases_units_sides
14,1160,1160,11,11,1,1,2,tens_bases_units_sides
14,1161,1161,13,13,1,3,4,tens_bases_units_sides
14,1162,1162,12,12,1,2,3,tens_bases_units_sides
14,1163,1163,12,12,1,2,3,tens_bases_units_sides
14,1164,1164,12,12,1,2,3,tens_bases_units_sides
14,1165,1165,21,21,2,1,3,tens_bases_units_sides
14,1166,1166,12,12,1,2,3,tens_bases_units_sides
14,1167,1167,12,12,1,2,3,tens_bases_units_sides
14,1168,1168,12,12,1,2,3,tens_bases_units_sides
14,1169,1169,3,3,0,3,3,tens_bases_units_sides
14,1170,1170,30,30,3,0,3,tens_bases_units_sides
14,1171,1171,21,21,2,1,3,tens_bases_units_sides
14,1172,1172,3,3,0,3,3,tens_bases_units_sides
14,1173,1173,3,3,0,3,3,tens_bases_units_sides
14,1174,1174,12,12,1,2,3,tens_bases_units_sides
14,1175,1175,12,12,1,2,3,tens_bases_units_sides
14,1176,1176,3,3,0,3,3,tens_bases_units_sides
14,1177,1177,3,3,0,3,3,tens_bases_units_sides
14,1178,1178,12,12,1,2,3,tens_bases_units_sides
14,1179,1179,12,12,1,2,3,tens_bases_units_sides
14,1180,1180,3,3,0,3,3,tens_bases_units_sides
14,1181,1181,3,3,0,3,3,tens_bases_units_sides
14,1182,1182,3,3,0,3,3,tens_bases_units_sides
14,1183,1183,12,12,1,2,3,tens_bases_units_sides
14,1184,1184,3,3,0,3,3,tens_bases_units_sides
14,1185,1185,12,12,1,2,3,tens_bases_units_sides
14,1186,1186,3,3,0,3,3,tens_bases_units_sides
14,1187,1187,21,21,2,1,3,tens_bases_units_sides
14,1188,1188,12,12,1,2,3,tens_bases_units_sides
14,1189,1189,12,12,1,2,3,tens_bases_units_sides
14,1190,1190,12,12,1,2,3,tens_bases_units_sides
14,1191,1191,30,30,3,0,3,tens_bases_units_sides
14,1192,1192,12,12,1,2,3,tens_bases_units_sides
14,1193,1193,3,3,0,3,3,tens_bases_units_sides
14,1194,1194,3,3,0,3,3,tens_bases_units_sides
14,1195,1195,12,12,1,2,3,tens_bases_units_sides
14,1196,1196,3,3,0,3,3,tens_bases_units_sides
14,1197,1197,3,3,0,3,3,tens_bases_units_sides
14,1198,1198,12,12,1,2,3,tens_bases_units_sides
14,1199,1199,12,12,1,2,3,tens_bases_units_sides
14,1200,1200,12,12,1,2,3,tens_bases_units_sides
14,1201,1201,12,12,1,2,3,tens_bases_units_sides
14,1202,1202,3,3,0,3,3,tens_bases_units_sides
14,1203,1203,3,3,0,3,3,tens_bases_units_sides
14,1204,1204,21,21,2,1,3,tens_bases_units_sides
14,1205,1205,3,3,0,3,3,tens_bases_units_sides
14,1206,1206,3,3,0,3,3,tens_bases_units_sides
14,1207,1207,3,3,0,3,3,tens_bases_units_sides
14,1208,1208,3,3,0,3,3,tens_bases_units_sides
14,1209,1209,3,3,0,3,3,tens_bases_units_sides
14,1210,1210,12,12,1,2,3,tens_bases_units_sides
14,1211,1211,12,12,1,2,3,tens_bases_units_sides
14,1212,1212,3,3,0,3,3,tens_bases_units_sides
14,1213,1213,3,3,0,3,3,tens_bases_units_sides
14,1214,1214,3,3,0,3,3,tens_bases_units_sides
14,1215,1215,12,12,1,2,3,tens_bases_units_sides
14,1216,1216,3,3,0,3,3,tens_bases_units_sides
14,1217,1217,21,21,2,1,3,tens_bases_units_sides
14,1218,1218,3,3,0,3,3,tens_bases_units_sides
14,1219,1219,3,3,0,3,3,tens_bases_units_sides
14,1220,1220,12,12,1,2,3,tens_bases_units_sides
14,1221,1221,3,3,0,3,3,tens_bases_units_sides
14,1222,1222,12,12,1,2,3,tens_bases_units_sides
14,1223,1223,12,12,1,2,3,tens_bases_units_sides
14,1224,1224,2,2,0,2,2,tens_bases_units_sides
14,1225,1225,3,3,0,3,3,tens_bases_units_sides
14,1226,1226,3,3,0,3,3,tens_bases_units_sides
14,1227,1227,21,21,2,1,3,tens_bases_units_sides
14,1228,1228,12,12,1,2,3,tens_bases_units_sides
14,1229,1229,3,3,0,3,3,tens_bases_units_sides
14,1230,1230,12,12,1,2,3,tens_bases_units_sides
14,1231,1231,3,3,0,3,3,tens_bases_units_sides
14,1232,1232,12,12,1,2,3,tens_bases_units_sides
14,1233,1233,3,3,0,3,3,tens_bases_units_sides
14,1234,1234,3,3,0,3,3,tens_bases_units_sides
14,1235,1235,21,21,2,1,3,tens_bases_units_sides
14,1236,1236,3,3,0,3,3,tens_bases_units_sides
14,1237,1237,3,3,0,3,3,tens_bases_units_sides
14,1238,1238,12,12,1,2,3,tens_bases_units_sides
14,1239,1239,21,21,2,1,3,tens_bases_units_sides
14,1240,1240,3,3,0,3,3,tens_bases_units_sides
14,1241,1241,3,3,0,3,3,tens_bases_units_sides
14,1242,1242,3,3,0,3,3,tens_bases_units_sides
14,1243,1243,3,3,0,3,3,tens_bases_units_sides
14,1244,1244,12,12,1,2,3,tens_bases_units_sides
14,1245,1245,12,12,1,2,3,tens_bases_units_sides
14,1246,1246,3,3,0,3,3,tens_bases_units_sides
14,1247,1247,21,21,2,1,3,tens_bases_units_sides
14,1248,1248,12,12,1,2,3,tens_bases_units_sides
14,1249,1249,21,21,2,1,3,tens_bases_units_sides
14,1250,1250,3,3,0,3,3,tens_bases_units_sides
14,1251,1251,3,3,0,3,3,tens_bases_units_sides
14,1252,1252,21,21,2,1,3,tens_bases_units_sides
14,1253,1253,3,3,0,3,3,tens_bases_units_sides
14,1254,1254,3,3,0,3,3,tens_bases_units_sides
14,1255,1255,3,3,0,3,3,tens_bases_units_sides
14,1256,1256,12,12,1,2,3,tens_bases_units_sides
14,1257,1257,3,3,0,3,3,tens_bases_units_sides
14,1258,1258,12,12,1,2,3,tens_bases_units_sides
14,1259,1259,12,12,1,2,3,tens_bases_units_sides
14,1260,1260,12,12,1,2,3,tens_bases_units_sides
14,1261,1261,12,12,1,2,3,tens_bases_units_sides
14,1262,1262,3,3,0,3,3,tens_bases_units_sides
14,1263,1263,12,12,1,2,3,tens_bases_units_sides
14,1264,1264,3,3,0,3,3,tens_bases_units_sides
14,1265,1265,30,30,3,0,3,tens_bases_units_sides
14,1266,1266,3,3,0,3,3,tens_bases_units_sides
14,1267,1267,3,3,0,3,3,tens_bases_units_sides
14,1268,1268,3,3,0,3,3,tens_bases_units_sides
14,1269,1269,21,21,2,1,3,tens_bases_units_sides
14,1270,1270,3,3,0,3,3,tens_bases_units_sides
14,1271,1271,3,3,0,3,3,tens_bases_units_sides
14,1272,1272,12,12,1,2,3,tens_bases_units_sides
14,1273,1273,12,12,1,2,3,tens_bases_units_sides
14,1274,1274,12,12,1,2,3,tens_bases_units_sides
14,1275,1275,3,3,0,3,3,tens_bases_units_sides
14,1276,1276,3,3,0,3,3,tens_bases_units_sides
14,1277,1277,3,3,0,3,3,tens_bases_units_sides
14,1278,1278,12,12,1,2,3,tens_bases_units_sides
14,1279,1279,3,3,0,3,3,tens_bases_units_sides
14,1280,1280,3,3,0,3,3,tens_bases_units_sides
14,1281,1281,21,21,2,1,3,tens_bases_units_sides
14,1282,1282,12,12,1,2,3,tens_bases_units_sides
14,1283,1283,12,12,1,2,3,tens_bases_units_sides
14,1284,1284,12,12,1,2,3,tens_bases_units_sides
14,1285,1285,3,3,0,3,3,tens_bases_units_sides
14,1286,1286,3,3,0,3,3,tens_bases_units_sides
14,1287,1287,3,3,0,3,3,tens_bases_units_sides
14,1288,1288,12,12,1,2,3,tens_bases_units_sides
14,1289,1289,3,3,0,3,3,tens_bases_units_sides
14,1290,1290,12,12,1,2,3,tens_bases_units_sides
14,1291,1291,3,3,0,3,3,tens_bases_units_sides
14,1292,1292,3,3,0,3,3,tens_bases_units_sides
14,1293,1293,3,3,0,3,3,tens_bases_units_sides
14,1294,1294,3,3,0,3,3,tens_bases_units_sides
14,1295,1295,30,30,3,0,3,tens_bases_units_sides
14,1296,1296,3,3,0,3,3,tens_bases_units_sides
14,1297,1297,3,3,0,3,3,tens_bases_units_sides
14,1298,1298,3,3,0,3,3,tens_bases_units_sides
14,1299,1299,12,12,1,2,3,tens_bases_units_sides
14,1300,1300,12,12,1,2,3,tens_bases_units_sides
14,1301,1301,12,12,1,2,3,tens_bases_units_sides
14,1302,1302,3,3,0,3,3,tens_bases_units_sides
14,1303,1303,12,12,1,2,3,tens_bases_units_sides
14,1304,1304,12,12,1,2,3,tens_bases_units_sides
14,1305,1305,12,12,1,2,3,tens_bases_units_sides
14,1306,1306,21,21,2,1,3,tens_bases_units_sides
14,1307,1307,12,12,1,2,3,tens_bases_units_sides
14,1308,1308,3,3,0,3,3,tens_bases_units_sides
14,1309,1309,12,12,1,2,3,tens_bases_units_sides
14,1310,1310,3,3,0,3,3,tens_bases_units_sides
14,1311,1311,3,3,0,3,3,tens_bases_units_sides
14,1312,1312,12,12,1,2,3,tens_bases_units_sides
14,1313,1313,21,21,2,1,3,tens_bases_units_sides
14,1314,1314,3,3,0,3,3,tens_bases_units_sides
14,1315,1315,3,3,0,3,3,tens_bases_units_sides
14,1316,1316,3,3,0,3,3,tens_bases_units_sides
14,1317,1317,3,3,0,3,3,tens_bases_units_sides
14,1318,1318,12,12,1,2,3,tens_bases_units_sides
14,1319,1319,3,3,0,3,3,tens_bases_units_sides
14,1320,1320,3,3,0,3,3,tens_bases_units_sides
14,1321,1321,3,3,0,3,3,tens_bases_units_sides
14,1322,1322,3,3,0,3,3,tens_bases_units_sides
14,1323,1323,3,3,0,3,3,tens_bases_units_sides
14,1324,1324,12,12,1,2,3,tens_bases_units_sides
14,1325,1325,12,12,1,2,3,tens_bases_units_sides
14,1326,1326,3,3,0,3,3,tens_bases_units_sides
14,1327,1327,3,3,0,3,3,tens_bases_units_sides
14,1328,1328,3,3,0,3,3,tens_bases_units_sides
14,1329,1329,3,3,0,3,3,tens_bases_units_sides
14,1330,1330,12,12,1,2,3,tens_bases_units_sides
14,1331,1331,12,12,1,2,3,tens_bases_units_sides
14,1332,1332,3,3,0,3,3,tens_bases_units_sides
14,1333,1333,12,12,1,2,3,tens_bases_units_sides
14,1334,1334,3,3,0,3,3,tens_bases_units_sides
14,1335,1335,3,3,0,3,3,tens_bases_units_sides
14,1336,1336,12,12,1,2,3,tens_bases_units_sides
14,1337,1337,3,3,0,3,3,tens_bases_units_sides
14,1338,1338,3,3,0,3,3,tens_bases_units_sides
14,1339,1339,3,3,0,3,3,tens_bases_units_sides
14,1340,1340,12,12,1,2,3,tens_bases_units_sides
14,1341,1341,3,3,0,3,3,tens_bases_units_sides
14,1342,1342,21,21,2,1,3,tens_bases_units_sides
14,1343,1343,12,12,1,2,3,tens_bases_units_sides
14,1344,1344,12,12,1,2,3,tens_bases_units_sides
14,1345,1345,12,12,1,2,3,tens_bases_units_sides
14,1346,1346,3,3,0,3,3,tens_bases_units_sides
14,1347,1347,12,12,1,2,3,tens_bases_units_sides
14,1348,1348,12,12,1,2,3,tens_bases_units_sides
14,1349,1349,12,12,1,2,3,tens_bases_units_sides
14,1350,1350,3,3,0,3,3,tens_bases_units_sides
14,1351,1351,12,12,1,2,3,tens_bases_units_sides
14,1352,1352,3,3,0,3,3,tens_bases_units_sides
14,1353,1353,12,12,1,2,3,tens_bases_units_sides
14,1354,1354,12,12,1,2,3,tens_bases_units_sides
14,1355,1355,21,21,2,1,3,tens_bases_units_sides
14,1356,1356,3,3,0,3,3,tens_bases_units_sides
14,1357,1357,12,12,1,2,3,tens_bases_units_sides
14,1358,1358,12,12,1,2,3,tens_bases_units_sides
14,1359,1359,3,3,0,3,3,tens_bases_units_sides
14,1360,1360,2,2,0,2,2,tens_bases_units_sides
14,1361,1361,11,11,1,1,2,tens_bases_units_sides
14,1362,1362,12,12,1,2,3,tens_bases_units_sides
14,1363,1363,3,3,0,3,3,tens_bases_units_sides
14,1364,1364,3,3,0,3,3,tens_bases_units_sides
14,1365,1365,3,3,0,3,3,tens_bases_units_sides
14,1366,1366,12,12,1,2,3,tens_bases_units_sides
14,1367,1367,3,3,0,3,3,tens_bases_units_sides
14,1368,1368,3,3,0,3,3,tens_bases_units_sides
14,1369,1369,3,3,0,3,3,tens_bases_units_sides
14,1370,1370,12,12,1,2,3,tens_bases_units_sides
14,1371,1371,12,12,1,2,3,tens_bases_units_sides
14,1372,1372,21,21,2,1,3,tens_bases_units_sides
14,1373,1373,21,21,2,1,3,tens_bases_units_sides
14,1374,1374,21,21,2,1,3,tens_bases_units_sides
14,1375,1375,21,21,2,1,3,tens_bases_units_sides
14,1376,1376,3,3,0,3,3,tens_bases_units_sides
14,1377,1377,3,3,0,3,3,tens_bases_units_sides
14,1378,1378,3,3,0,3,3,tens_bases_units_sides
14,1379,1379,12,12,1,2,3,tens_bases_units_sides
14,1380,1380,12,12,1,2,3,tens_bases_units_sides
14,1381,1381,3,3,0,3,3,tens_bases_units_sides
14,1382,1382,12,12,1,2,3,tens_bases_units_sides
14,1383,1383,3,3,0,3,3,tens_bases_units_sides
14,1384,1384,21,21,2,1,3,tens_bases_units_sides
14,1385,1385,12,12,1,2,3,tens_bases_units_sides
14,1386,1386,3,3,0,3,3,tens_bases_units_sides
14,1387,1387,3,3,0,3,3,tens_bases_units_sides
14,1388,1388,3,3,0,3,3,tens_bases_units_sides
14,1389,1389,3,3,0,3,3,tens_bases_units_sides
14,1390,1390,3,3,0,3,3,tens_bases_units_sides
14,1391,1391,12,12,1,2,3,tens_bases_units_sides
14,1392,1392,30,30,3,0,3,tens_bases_units_sides
14,1393,1393,3,3,0,3,3,tens_bases_units_sides
14,1394,1394,12,12,1,2,3,tens_bases_units_sides
14,1395,1395,3,3,0,3,3,tens_bases_units_sides
14,1396,1396,3,3,0,3,3,tens_bases_units_sides
14,1397,1397,3,3,0,3,3,tens_bases_units_sides
14,1398,1398,3,3,0,3,3,tens_bases_units_sides
14,1399,1399,3,3,0,3,3,tens_bases_units_sides
14,1400,1400,3,3,0,3,3,tens_bases_units_sides
14,1401,1401,3,3,0,3,3,tens_bases_units_sides
14,1402,1402,3,3,0,3,3,tens_bases_units_sides
14,1403,1403,12,12,1,2,3,tens_bases_units_sides
14,1404,1404,3,3,0,3,3,tens_bases_units_sides
14,1405,1405,3,3,0,3,3,tens_bases_units_sides
14,1406,1406,21,21,2,1,3,tens_bases_units_sides
14,1407,1407,3,3,0,3,3,tens_bases_units_sides
14,1408,1408,12,12,1,2,3,tens_bases_units_sides
14,1409,1409,12,12,1,2,3,tens_bases_units_sides
14,1410,1410,3,3,0,3,3,tens_bases_units_sides
14,1411,1411,3,3,0,3,3,tens_bases_units_sides
14,1412,1412,3,3,0,3,3,tens_bases_units_sides
14,1413,1413,3,3,0,3,3,tens_bases_units_sides
14,1414,1414,3,3,0,3,3,tens_bases_units_sides
14,1415,1415,12,12,1,2,3,tens_bases_units_sides
14,1416,1416,3,3,0,3,3,tens_bases_units_sides
14,1417,1417,3,3,0,3,3,tens_bases_units_sides
14,1418,1418,3,3,0,3,3,tens_bases_units_sides
14,1419,1419,12,12,1,2,3,tens_bases_units_sides
14,1420,1420,3,3,0,3,3,tens_bases_units_sides
14,1421,1421,12,12,1,2,3,tens_bases_units_sides
14,1422,1422,12,12,1,2,3,tens_bases_units_sides
14,1423,1423,12,12,1,2,3,tens_bases_units_sides
14,1424,1424,3,3,0,3,3,tens_bases_units_sides
14,1425,1425,21,21,2,1,3,tens_bases_units_sides
14,1426,1426,2,2,0,2,2,tens_bases_units_sides
14,1427,1427,11,11,1,1,2,tens_bases_units_sides
14,1428,1428,11,11,1,1,2,tens_bases_units_sides
14,1429,1429,11,11,1,1,2,tens_bases_units_sides
14,1430,1430,2,2,0,2,2,tens_bases_units_sides
14,1431,1431,11,11,1,1,2,tens_bases_units_sides
14,1432,1432,2,2,0,2,2,tens_bases_units_sides
14,1433,1433,3,3,0,3,3,tens_bases_units_sides
14,1434,1434,3,3,0,3,3,tens_bases_units_sides
14,1435,1435,3,3,0,3,3,tens_bases_units_sides
14,1436,1436,12,12,1,2,3,tens_bases_units_sides
14,1437,1437,12,12,1,2,3,tens_bases_units_sides
14,1438,1438,3,3,0,3,3,tens_bases_units_sides
14,1439,1439,3,3,0,3,3,tens_bases_units_sides
14,1440,1440,12,12,1,2,3,tens_bases_units_sides
14,1441,1441,3,3,0,3,3,tens_bases_units_sides
14,1442,1442,21,21,2,1,3,tens_bases_units_sides
14,1443,1443,12,12,1,2,3,tens_bases_units_sides
14,1444,1444,3,3,0,3,3,tens_bases_units_sides
14,1445,1445,12,12,1,2,3,tens_bases_units_sides
14,1446,1446,12,12,1,2,3,tens_bases_units_sides
14,1447,1447,12,12,1,2,3,tens_bases_units_sides
14,1448,1448,3,3,0,3,3,tens_bases_units_sides
14,1449,1449,12,12,1,2,3,tens_bases_units_sides
14,1450,1450,12,12,1,2,3,tens_bases_units_sides
14,1451,1451,3,3,0,3,3,tens_bases_units_sides
14,1452,1452,2,2,0,2,2,tens_bases_units_sides
14,1453,1453,20,20,2,0,2,tens_bases_units_sides
14,1454,1454,4,4,0,4,4,tens_bases_units_sides
14,1455,1455,12,12,1,2,3,tens_bases_units_sides
14,1456,1456,3,3,0,3,3,tens_bases_units_sides
14,1457,1457,12,12,1,2,3,tens_bases_units_sides
14,1458,1458,3,3,0,3,3,tens_bases_units_sides
14,1459,1459,3,3,0,3,3,tens_bases_units_sides
14,1460,1460,12,12,1,2,3,tens_bases_units_sides
14,1461,1461,12,12,1,2,3,tens_bases_units_sides
14,1462,1462,21,21,2,1,3,tens_bases_units_sides
14,1463,1463,21,21,2,1,3,tens_bases_units_sides
14,1464,1464,12,12,1,2,3,tens_bases_units_sides
14,1465,1465,12,12,1,2,3,tens_bases_units_sides
14,1466,1466,12,12,1,2,3,tens_bases_units_sides
14,1467,1467,12,12,1,2,3,tens_bases_units_sides
14,1468,1468,3,3,0,3,3,tens_bases_units_sides
14,1469,1469,12,12,1,2,3,tens_bases_units_sides
14,1470,1470,3,3,0,3,3,tens_bases_units_sides
14,1471,1471,3,3,0,3,3,tens_bases_units_sides
14,1472,1472,12,12,1,2,3,tens_bases_units_sides
14,1473,1473,21,21,2,1,3,tens_bases_units_sides
14,1474,1474,2,2,0,2,2,tens_bases_units_sides
14,1475,1475,12,12,1,2,3,tens_bases_units_sides
14,1476,1476,3,3,0,3,3,tens_bases_units_sides
14,1477,1477,3,3,0,3,3,tens_bases_units_sides
14,1478,1478,12,12,1,2,3,tens_bases_units_sides
14,1479,1479,3,3,0,3,3,tens_bases_units_sides
14,1480,1480,3,3,0,3,3,tens_bases_units_sides
14,1481,1481,12,12,1,2,3,tens_bases_units_sides
14,1482,1482,3,3,0,3,3,tens_bases_units_sides
14,1483,1483,3,3,0,3,3,tens_bases_units_sides
14,1484,1484,3,3,0,3,3,tens_bases_units_sides
14,1485,1485,12,12,1,2,3,tens_bases_units_sides
14,1486,1486,3,3,0,3,3,tens_bases_units_sides
14,1487,1487,3,3,0,3,3,tens_bases_units_sides
14,1488,1488,12,12,1,2,3,tens_bases_units_sides
14,1489,1489,12,12,1,2,3,tens_bases_units_sides
14,1490,1490,12,12,1,2,3,tens_bases_units_sides
14,1491,1491,12,12,1,2,3,tens_bases_units_sides
14,1492,1492,3,3,0,3,3,tens_bases_units_sides
14,1493,1493,12,12,1,2,3,tens_bases_units_sides
14,1494,1494,21,21,2,1,3,tens_bases_units_sides
14,1495,1495,3,3,0,3,3,tens_bases_units_sides
14,1496,1496,3,3,0,3,3,tens_bases_units_sides
14,1497,1497,12,12,1,2,3,tens_bases_units_sides
14,1498,1498,3,3,0,3,3,tens_bases_units_sides
14,1499,1499,3,3,0,3,3,tens_bases_units_sides
14,1500,1500,3,3,0,3,3,tens_bases_units_sides
14,1501,1501,3,3,0,3,3,tens_bases_units_sides
14,1502,1502,3,3,0,3,3,tens_bases_units_sides
14,1503,1503,3,3,0,3,3,tens_bases_units_sides
14,1504,1504,3,3,0,3,3,tens_bases_units_sides
14,1505,1505,12,12,1,2,3,tens_bases_units_sides
14,1506,1506,12,12,1,2,3,tens_bases_units_sides
14,1507,1507,12,12,1,2,3,tens_bases_units_sides
14,1508,1508,3,3,0,3,3,tens_bases_units_sides
14,1509,1509,21,21,2,1,3,tens_bases_units_sides
14,1510,1510,12,12,1,2,3,tens_bases_units_sides
14,1511,1511,12,12,1,2,3,tens_bases_units_sides
14,1512,1512,3,3,0,3,3,tens_bases_units_sides
14,1513,1513,3,3,0,3,3,tens_bases_units_sides
14,1514,1514,12,12,1,2,3,tens_bases_units_sides
14,1515,1515,3,3,0,3,3,tens_bases_units_sides
14,1516,1516,3,3,0,3,3,tens_bases_units_sides
14,1517,1517,3,3,0,3,3,tens_bases_units_sides
14,1518,1518,3,3,0,3,3,tens_bases_units_sides
14,1519,1519,12,12,1,2,3,tens_bases_units_sides
14,1520,1520,21,21,2,1,3,tens_bases_units_sides
14,1521,1521,12,12,1,2,3,tens_bases_units_sides
14,1522,1522,12,12,1,2,3,tens_bases_units_sides
14,1523,1523,3,3,0,3,3,tens_bases_units_sides
14,1524,1524,3,3,0,3,3,tens_bases_units_sides
14,1525,1525,12,12,1,2,3,tens_bases_units_sides
14,1526,1526,3,3,0,3,3,tens_bases_units_sides
14,1527,1527,12,12,1,2,3,tens_bases_units_sides
14,1528,1528,30,30,3,0,3,tens_bases_units_sides
14,1529,1529,3,3,0,3,3,tens_bases_units_sides
14,1530,1530,12,12,1,2,3,tens_bases_units_sides
14,1531,1531,3,3,0,3,3,tens_bases_units_sides
14,1532,1532,3,3,0,3,3,tens_bases_units_sides
14,1533,1533,3,3,0,3,3,tens_bases_units_sides
14,1534,1534,12,12,1,2,3,tens_bases_units_sides
14,1535,1535,12,12,1,2,3,tens_bases_units_sides
14,1536,1536,12,12,1,2,3,tens_bases_units_sides
14,1537,1537,12,12,1,2,3,tens_bases_units_sides
14,1538,1538,21,21,2,1,3,tens_bases_units_sides
14,1539,1539,12,12,1,2,3,tens_bases_units_sides
14,1540,1540,12,12,1,2,3,tens_bases_units_sides
14,1541,1541,3,3,0,3,3,tens_bases_units_sides
14,1542,1542,3,3,0,3,3,tens_bases_units_sides
14,1543,1543,3,3,0,3,3,tens_bases_units_sides
14,1544,1544,12,12,1,2,3,tens_bases_units_sides
14,1545,1545,3,3,0,3,3,tens_bases_units_sides
14,1546,1546,3,3,0,3,3,tens_bases_units_sides
14,1547,1547,3,3,0,3,3,tens_bases_units_sides
14,1548,1548,12,12,1,2,3,tens_bases_units_sides
14,1549,1549,12,12,1,2,3,tens_bases_units_sides
14,1550,1550,12,12,1,2,3,tens_bases_units_sides
14,1551,1551,3,3,0,3,3,tens_bases_units_sides
14,1552,1552,12,12,1,2,3,tens_bases_units_sides
14,1553,1553,3,3,0,3,3,tens_bases_units_sides
14,1554,1554,3,3,0,3,3,tens_bases_units_sides
14,1555,1555,21,21,2,1,3,tens_bases_units_sides
14,1556,1556,3,3,0,3,3,tens_bases_units_sides
14,1557,1557,3,3,0,3,3,tens_bases_units_sides
14,1558,1558,12,12,1,2,3,tens_bases_units_sides
14,1559,1559,3,3,0,3,3,tens_bases_units_sides
14,1560,1560,3,3,0,3,3,tens_bases_units_sides
14,1561,1561,3,3,0,3,3,tens_bases_units_sides
14,1562,1562,3,3,0,3,3,tens_bases_units_sides
14,1563,1563,12,12,1,2,3,tens_bases_units_sides
14,1564,1564,3,3,0,3,3,tens_bases_units_sides
14,1565,1565,12,12,1,2,3,tens_bases_units_sides
14,1566,1566,3,3,0,3,3,tens_bases_units_sides
14,1567,1567,21,21,2,1,3,tens_bases_units_sides
14,1568,1568,3,3,0,3,3,tens_bases_units_sides
14,1569,1569,3,3,0,3,3,tens_bases_units_sides
14,1570,1570,21,21,2,1,3,tens_bases_units_sides
14,1571,1571,12,12,1,2,3,tens_bases_units_sides
14,1572,1572,3,3,0,3,3,tens_bases_units_sides
14,1573,1573,12,12,1,2,3,tens_bases_units_sides
14,1574,1574,3,3,0,3,3,tens_bases_units_sides
14,1575,1575,3,3,0,3,3,tens_bases_units_sides
14,1576,1576,3,3,0,3,3,tens_bases_units_sides
14,1577,1577,3,3,0,3,3,tens_bases_units_sides
14,1578,1578,21,21,2,1,3,tens_bases_units_sides
14,1579,1579,3,3,0,3,3,tens_bases_units_sides
14,1580,1580,3,3,0,3,3,tens_bases_units_sides
14,1581,1581,12,12,1,2,3,tens_bases_units_sides
14,1582,1582,3,3,0,3,3,tens_bases_units_sides
14,1583,1583,12,12,1,2,3,tens_bases_units_sides
14,1584,1584,21,21,2,1,3,tens_bases_units_sides
14,1585,1585,12,12,1,2,3,tens_bases_units_sides
14,1586,1586,3,3,0,3,3,tens_bases_units_sides
14,1587,1587,3,3,0,3,3,tens_bases_units_sides
14,1588,1588,3,3,0,3,3,tens_bases_units_sides
14,1589,1589,3,3,0,3,3,tens_bases_units_sides
14,1590,1590,3,3,0,3,3,tens_bases_units_sides
14,1591,1591,12,12,1,2,3,tens_bases_units_sides
14,1592,1592,12,12,1,2,3,tens_bases_units_sides
16,2,2,3,3,0,3,3,tens_bases_units_sides
16,3,3,12,12,1,2,3,tens_bases_units_sides
16,4,4,12,12,1,2,3,tens_bases_units_sides
16,5,5,2,2,0,2,2,tens_bases_units_sides
16,6,6,22,22,2,2,4,tens_bases_units_sides
16,7,7,3,3,0,3,3,tens_bases_units_sides
16,8,8,12,12,1,2,3,tens_bases_units_sides
16,9,9,3,3,0,3,3,tens_bases_units_sides
16,10,10,3,3,0,3,3,tens_bases_units_sides
16,11,11,3,3,0,3,3,tens_bases_units_sides
16,12,12,3,3,0,3,3,tens_bases_units_sides
16,13,13,3,3,0,3,3,tens_bases_units_sides
16,14,14,12,12,1,2,3,tens_bases_units_sides
16,15,15,21,21,2,1,3,tens_bases_units_sides
16,16,16,3,3,0,3,3,tens_bases_units_sides
16,17,17,3,3,0,3,3,tens_bases_units_sides
16,18,18,12,12,1,2,3,tens_bases_units_sides
16,19,19,3,3,0,3,3,tens_bases_units_sides
16,20,20,3,3,0,3,3,tens_bases_units_sides
16,21,21,12,12,1,2,3,tens_bases_units_sides
16,22,22,3,3,0,3,3,tens_bases_units_sides
16,23,23,3,3,0,3,3,tens_bases_units_sides
16,24,24,12,12,1,2,3,tens_bases_units_sides
16,25,25,3,3,0,3,3,tens_bases_units_sides
16,26,26,12,12,1,2,3,tens_bases_units_sides
16,27,27,3,3,0,3,3,tens_bases_units_sides
16,28,28,12,12,1,2,3,tens_bases_units_sides
16,29,29,3,3,0,3,3,tens_bases_units_sides
16,30,30,12,12,1,2,3,tens_bases_units_sides
16,31,31,3,3,0,3,3,tens_bases_units_sides
16,32,32,3,3,0,3,3,tens_bases_units_sides
16,33,33,3,3,0,3,3,tens_bases_units_sides
16,34,34,3,3,0,3,3,tens_bases_units_sides
16,35,35,12,12,1,2,3,tens_bases_units_sides
16,36,36,12,12,1,2,3,tens_bases_units_sides
16,37,37,21,21,2,1,3,tens_bases_units_sides
16,38,38,3,3,0,3,3,tens_bases_units_sides
16,39,39,3,3,0,3,3,tens_bases_units_sides
16,40,40,3,3,0,3,3,tens_bases_units_sides
16,41,41,3,3,0,3,3,tens_bases_units_sides
16,42,42,3,3,0,3,3,tens_bases_units_sides
16,43,43,3,3,0,3,3,tens_bases_units_sides
16,44,44,3,3,0,3,3,tens_bases_units_sides
16,45,45,3,3,0,3,3,tens_bases_units_sides
16,46,46,21,21,2,1,3,tens_bases_units_sides
16,47,47,3,3,0,3,3,tens_bases_units_sides
16,48,48,21,21,2,1,3,tens_bases_units_sides
16,49,49,3,3,0,3,3,tens_bases_units_sides
16,50,50,21,21,2,1,3,tens_bases_units_sides
16,51,51,3,3,0,3,3,tens_bases_units_sides
16,52,52,3,3,0,3,3,tens_bases_units_sides
16,53,53,12,12,1,2,3,tens_bases_units_sides
16,54,54,3,3,0,3,3,tens_bases_units_sides
16,55,55,3,3,0,3,3,tens_bases_units_sides
16,56,56,3,3,0,3,3,tens_bases_units_sides
16,57,57,12,12,1,2,3,tens_bases_units_sides
16,58,58,3,3,0,3,3,tens_bases_units_sides
16,59,59,12,12,1,2,3,tens_bases_units_sides
16,60,60,3,3,0,3,3,tens_bases_units_sides
16,61,61,3,3,0,3,3,tens_bases_units_sides
16,62,62,3,3,0,3,3,tens_bases_units_sides
16,63,63,12,12,1,2,3,tens_bases_units_sides
16,64,64,12,12,1,2,3,tens_bases_units_sides
16,65,65,3,3,0,3,3,tens_bases_units_sides
16,66,66,12,12,1,2,3,tens_bases_units_sides
16,67,67,12,12,1,2,3,tens_bases_units_sides
16,68,68,3,3,0,3,3,tens_bases_units_sides
16,69,69,3,3,0,3,3,tens_bases_units_sides
16,70,70,3,3,0,3,3,tens_bases_units_sides
16,71,71,3,3,0,3,3,tens_bases_units_sides
16,72,72,3,3,0,3,3,tens_bases_units_sides
16,73,73,12,12,1,2,3,tens_bases_units_sides
16,74,74,12,12,1,2,3,tens_bases_units_sides
16,75,75,3,3,0,3,3,tens_bases_units_sides
16,76,76,3,3,0,3,3,tens_bases_units_sides
16,77,77,3,3,0,3,3,tens_bases_units_sides
16,78,78,12,12,1,2,3,tens_bases_units_sides
16,79,79,12,12,1,2,3,tens_bases_units_sides
16,80,80,3,3,0,3,3,tens_bases_units_sides
16,81,81,3,3,0,3,3,tens_bases_units_sides
16,82,82,3,3,0,3,3,tens_bases_units_sides
16,83,83,3,3,0,3,3,tens_bases_units_sides
16,84,84,21,21,2,1,3,tens_bases_units_sides
16,85,85,3,3,0,3,3,tens_bases_units_sides
16,86,86,3,3,0,3,3,tens_bases_units_sides
16,87,87,2,2,0,2,2,tens_bases_units_sides
16,88,88,11,11,1,1,2,tens_bases_units_sides
16,89,89,11,11,1,1,2,tens_bases_units_sides
16,90,90,12,12,1,2,3,tens_bases_units_sides
16,91,91,12,12,1,2,3,tens_bases_units_sides
16,92,92,3,3,0,3,3,tens_bases_units_sides
16,93,93,3,3,0,3,3,tens_bases_units_sides
16,94,94,3,3,0,3,3,tens_bases_units_sides
16,95,95,3,3,0,3,3,tens_bases_units_sides
16,96,96,3,3,0,3,3,tens_bases_units_sides
16,97,97,3,3,0,3,3,tens_bases_units_sides
16,98,98,3,3,0,3,3,tens_bases_units_sides
16,99,99,12,12,1,2,3,tens_bases_units_sides
16,100,100,12,12,1,2,3,tens_bases_units_sides
16,101,101,3,3,0,3,3,tens_bases_units_sides
16,102,102,3,3,0,3,3,tens_bases_units_sides
16,103,103,12,12,1,2,3,tens_bases_units_sides
16,104,104,12,12,1,2,3,tens_bases_units_sides
16,105,105,3,3,0,3,3,tens_bases_units_sides
16,106,106,3,3,0,3,3,tens_bases_units_sides
16,107,107,3,3,0,3,3,tens_bases_units_sides
16,108,108,12,12,1,2,3,tens_bases_units_sides
16,109,109,12,12,1,2,3,tens_bases_units_sides
16,110,110,3,3,0,3,3,tens_bases_units_sides
16,111,111,12,12,1,2,3,tens_bases_units_sides
16,112,112,3,3,0,3,3,tens_bases_units_sides
16,113,113,3,3,0,3,3,tens_bases_units_sides
16,114,114,12,12,1,2,3,tens_bases_units_sides
16,115,115,3,3,0,3,3,tens_bases_units_sides
16,116,116,3,3,0,3,3,tens_bases_units_sides
16,117,117,3,3,0,3,3,tens_bases_units_sides
16,118,118,3,3,0,3,3,tens_bases_units_sides
16,119,119,3,3,0,3,3,tens_bases_units_sides
16,120,120,12,12,1,2,3,tens_bases_units_sides
16,121,121,21,21,2,1,3,tens_bases_units_sides
16,122,122,12,12,1,2,3,tens_bases_units_sides
16,123,123,12,12,1,2,3,tens_bases_units_sides
16,124,124,12,12,1,2,3,tens_bases_units_sides
16,125,125,3,3,0,3,3,tens_bases_units_sides
16,126,126,3,3,0,3,3,tens_bases_units_sides
16,127,127,3,3,0,3,3,tens_bases_units_sides
16,128,128,12,12,1,2,3,tens_bases_units_sides
16,129,129,3,3,0,3,3,tens_bases_units_sides
16,130,130,12,12,1,2,3,tens_bases_units_sides
16,131,131,12,12,1,2,3,tens_bases_units_sides
16,132,132,12,12,1,2,3,tens_bases_units_sides
16,133,133,21,21,2,1,3,tens_bases_units_sides
16,134,134,12,12,1,2,3,tens_bases_units_sides
16,135,135,3,3,0,3,3,tens_bases_units_sides
16,136,136,3,3,0,3,3,tens_bases_units_sides
16,137,137,12,12,1,2,3,tens_bases_units_sides
16,138,138,12,12,1,2,3,tens_bases_units_sides
16,139,139,3,3,0,3,3,tens_bases_units_sides
16,140,140,12,12,1,2,3,tens_bases_units_sides
16,141,141,12,12,1,2,3,tens_bases_units_sides
16,142,142,12,12,1,2,3,tens_bases_units_sides
16,143,143,3,3,0,3,3,tens_bases_units_sides
16,144,144,3,3,0,3,3,tens_bases_units_sides
16,145,145,2,2,0,2,2,tens_bases_units_sides
16,146,146,3,3,0,3,3,tens_bases_units_sides
16,147,147,3,3,0,3,3,tens_bases_units_sides
16,148,148,12,12,1,2,3,tens_bases_units_sides
16,149,149,3,3,0,3,3,tens_bases_units_sides
16,150,150,2,2,0,2,2,tens_bases_units_sides
16,151,151,12,12,1,2,3,tens_bases_units_sides
16,152,152,3,3,0,3,3,tens_bases_units_sides
16,153,153,12,12,1,2,3,tens_bases_units_sides
16,154,154,3,3,0,3,3,tens_bases_units_sides
16,155,155,12,12,1,2,3,tens_bases_units_sides
16,156,156,3,3,0,3,3,tens_bases_units_sides
16,157,157,12,12,1,2,3,tens_bases_units_sides
16,158,158,3,3,0,3,3,tens_bases_units_sides
16,159,159,12,12,1,2,3,tens_bases_units_sides
16,160,160,3,3,0,3,3,tens_bases_units_sides
16,161,161,3,3,0,3,3,tens_bases_units_sides
16,162,162,12,12,1,2,3,tens_bases_units_sides
16,163,163,3,3,0,3,3,tens_bases_units_sides
16,164,164,3,3,0,3,3,tens_bases_units_sides
16,165,165,3,3,0,3,3,tens_bases_units_sides
16,166,166,21,21,2,1,3,tens_bases_units_sides
16,167,167,12,12,1,2,3,tens_bases_units_sides
16,168,168,3,3,0,3,3,tens_bases_units_sides
16,169,169,3,3,0,3,3,tens_bases_units_sides
16,170,170,3,3,0,3,3,tens_bases_units_sides
16,171,171,3,3,0,3,3,tens_bases_units_sides
16,172,172,3,3,0,3,3,tens_bases_units_sides
16,173,173,21,21,2,1,3,tens_bases_units_sides
16,174,174,3,3,0,3,3,tens_bases_units_sides
16,175,175,3,3,0,3,3,tens_bases_units_sides
16,176,176,3,3,0,3,3,tens_bases_units_sides
16,177,177,3,3,0,3,3,tens_bases_units_sides
16,178,178,12,12,1,2,3,tens_bases_units_sides
16,179,179,3,3,0,3,3,tens_bases_units_sides
16,180,180,12,12,1,2,3,tens_bases_units_sides
16,181,181,3,3,0,3,3,tens_bases_units_sides
16,182,182,3,3,0,3,3,tens_bases_units_sides
16,183,183,3,3,0,3,3,tens_bases_units_sides
16,184,184,12,12,1,2,3,tens_bases_units_sides
16,185,185,3,3,0,3,3,tens_bases_units_sides
16,186,186,21,21,2,1,3,tens_bases_units_sides
16,187,187,12,12,1,2,3,tens_bases_units_sides
16,188,188,3,3,0,3,3,tens_bases_units_sides
16,189,189,3,3,0,3,3,tens_bases_units_sides
16,190,190,3,3,0,3,3,tens_bases_units_sides
16,191,191,3,3,0,3,3,tens_bases_units_sides
16,192,192,3,3,0,3,3,tens_bases_units_sides
16,193,193,12,12,1,2,3,tens_bases_units_sides
16,194,194,3,3,0,3,3,tens_bases_units_sides
16,195,195,3,3,0,3,3,tens_bases_units_sides
16,196,196,3,3,0,3,3,tens_bases_units_sides
16,197,197,12,12,1,2,3,tens_bases_units_sides
16,198,198,3,3,0,3,3,tens_bases_units_sides
16,199,199,12,12,1,2,3,tens_bases_units_sides
16,200,200,3,3,0,3,3,tens_bases_units_sides
16,201,201,12,12,1,2,3,tens_bases_units_sides
16,202,202,3,3,0,3,3,tens_bases_units_sides
16,203,203,3,3,0,3,3,tens_bases_units_sides
16,204,204,3,3,0,3,3,tens_bases_units_sides
16,205,205,3,3,0,3,3,tens_bases_units_sides
16,206,206,3,3,0,3,3,tens_bases_units_sides
16,207,207,21,21,2,1,3,tens_bases_units_sides
16,208,208,3,3,0,3,3,tens_bases_units_sides
16,209,209,3,3,0,3,3,tens_bases_units_sides
16,210,210,3,3,0,3,3,tens_bases_units_sides
16,211,211,12,12,1,2,3,tens_bases_units_sides
16,212,212,3,3,0,3,3,tens_bases_units_sides
16,213,213,3,3,0,3,3,tens_bases_units_sides
16,214,214,3,3,0,3,3,tens_bases_units_sides
16,215,215,12,12,1,2,3,tens_bases_units_sides
16,216,216,3,3,0,3,3,tens_bases_units_sides
16,217,217,3,3,0,3,3,tens_bases_units_sides
16,218,218,3,3,0,3,3,tens_bases_units_sides
16,219,219,3,3,0,3,3,tens_bases_units_sides
16,220,220,12,12,1,2,3,tens_bases_units_sides
16,221,221,3,3,0,3,3,tens_bases_units_sides
16,222,222,11,11,1,1,2,tens_bases_units_sides
16,223,223,11,11,1,1,2,tens_bases_units_sides
16,224,224,2,2,0,2,2,tens_bases_units_sides
16,225,225,2,2,0,2,2,tens_bases_units_sides
16,226,226,11,11,1,1,2,tens_bases_units_sides
16,227,227,3,3,0,3,3,tens_bases_units_sides
16,228,228,3,3,0,3,3,tens_bases_units_sides
16,229,229,21,21,2,1,3,tens_bases_units_sides
16,230,230,3,3,0,3,3,tens_bases_units_sides
16,231,231,3,3,0,3,3,tens_bases_units_sides
16,232,232,3,3,0,3,3,tens_bases_units_sides
16,233,233,3,3,0,3,3,tens_bases_units_sides
16,234,234,12,12,1,2,3,tens_bases_units_sides
16,235,235,3,3,0,3,3,tens_bases_units_sides
16,236,236,12,12,1,2,3,tens_bases_units_sides
16,237,237,3,3,0,3,3,tens_bases_units_sides
16,238,238,3,3,0,3,3,tens_bases_units_sides
16,239,239,3,3,0,3,3,tens_bases_units_sides
16,240,240,3,3,0,3,3,tens_bases_units_sides
16,241,241,12,12,1,2,3,tens_bases_units_sides
16,242,242,3,3,0,3,3,tens_bases_units_sides
16,243,243,3,3,0,3,3,tens_bases_units_sides
16,244,244,12,12,1,2,3,tens_bases_units_sides
16,245,245,12,12,1,2,3,tens_bases_units_sides
16,246,246,3,3,0,3,3,tens_bases_units_sides
16,247,247,12,12,1,2,3,tens_bases_units_sides
16,248,248,3,3,0,3,3,tens_bases_units_sides
16,249,249,3,3,0,3,3,tens_bases_units_sides
16,250,250,12,12,1,2,3,tens_bases_units_sides
16,251,251,21,21,2,1,3,tens_bases_units_sides
16,252,252,3,3,0,3,3,tens_bases_units_sides
16,253,253,3,3,0,3,3,tens_bases_units_sides
16,254,254,3,3,0,3,3,tens_bases_units_sides
16,255,255,12,12,1,2,3,tens_bases_units_sides
16,256,256,3,3,0,3,3,tens_bases_units_sides
16,257,257,3,3,0,3,3,tens_bases_units_sides
16,258,258,3,3,0,3,3,tens_bases_units_sides
16,259,259,3,3,0,3,3,tens_bases_units_sides
16,260,260,3,3,0,3,3,tens_bases_units_sides
16,261,261,3,3,0,3,3,tens_bases_units_sides
16,262,262,3,3,0,3,3,tens_bases_units_sides
16,263,263,12,12,1,2,3,tens_bases_units_sides
16,264,264,3,3,0,3,3,tens_bases_units_sides
16,265,265,3,3,0,3,3,tens_bases_units_sides
16,266,266,12,12,1,2,3,tens_bases_units_sides
16,267,267,12,12,1,2,3,tens_bases_units_sides
16,268,268,21,21,2,1,3,tens_bases_units_sides
16,269,269,3,3,0,3,3,tens_bases_units_sides
16,270,270,3,3,0,3,3,tens_bases_units_sides
16,271,271,3,3,0,3,3,tens_bases_units_sides
16,272,272,3,3,0,3,3,tens_bases_units_sides
16,273,273,12,12,1,2,3,tens_bases_units_sides
16,274,274,3,3,0,3,3,tens_bases_units_sides
16,275,275,3,3,0,3,3,tens_bases_units_sides
16,276,276,3,3,0,3,3,tens_bases_units_sides
16,277,277,3,3,0,3,3,tens_bases_units_sides
16,278,278,3,3,0,3,3,tens_bases_units_sides
16,279,279,3,3,0,3,3,tens_bases_units_sides
16,280,280,3,3,0,3,3,tens_bases_units_sides
16,281,281,12,12,1,2,3,tens_bases_units_sides
16,282,282,3,3,0,3,3,tens_bases_units_sides
16,283,283,12,12,1,2,3,tens_bases_units_sides
16,284,284,3,3,0,3,3,tens_bases_units_sides
16,285,285,3,3,0,3,3,tens_bases_units_sides
16,286,286,12,12,1,2,3,tens_bases_units_sides
16,287,287,3,3,0,3,3,tens_bases_units_sides
16,288,288,3,3,0,3,3,tens_bases_units_sides
16,289,289,0,0,0,0,0,tens_bases_units_sides
16,290,290,3,3,0,3,3,tens_bases_units_sides
16,291,291,3,3,0,3,3,tens_bases_units_sides
16,292,292,3,3,0,3,3,tens_bases_units_sides
16,293,293,3,3,0,3,3,tens_bases_units_sides
16,294,294,3,3,0,3,3,tens_bases_units_sides
16,295,295,3,3,0,3,3,tens_bases_units_sides
16,296,296,3,3,0,3,3,tens_bases_units_sides
16,297,297,3,3,0,3,3,tens_bases_units_sides
16,298,298,12,12,1,2,3,tens_bases_units_sides
16,299,299,3,3,0,3,3,tens_bases_units_sides
16,300,300,3,3,0,3,3,tens_bases_units_sides
16,301,301,12,12,1,2,3,tens_bases_units_sides
16,302,302,3,3,0,3,3,tens_bases_units_sides
16,303,303,3,3,0,3,3,tens_bases_units_sides
16,304,304,3,3,0,3,3,tens_bases_units_sides
16,305,305,12,12,1,2,3,tens_bases_units_sides
16,306,306,3,3,0,3,3,tens_bases_units_sides
16,307,307,3,3,0,3,3,tens_bases_units_sides
16,308,308,21,21,2,1,3,tens_bases_units_sides
16,309,309,3,3,0,3,3,tens_bases_units_sides
16,310,310,12,12,1,2,3,tens_bases_units_sides
16,311,311,3,3,0,3,3,tens_bases_units_sides
16,312,312,3,3,0,3,3,tens_bases_units_sides
16,313,313,3,3,0,3,3,tens_bases_units_sides
16,314,314,12,12,1,2,3,tens_bases_units_sides
16,315,315,3,3,0,3,3,tens_bases_units_sides
16,316,316,3,3,0,3,3,tens_bases_units_sides
16,317,317,3,3,0,3,3,tens_bases_units_sides
16,318,318,3,3,0,3,3,tens_bases_units_sides
16,319,319,3,3,0,3,3,tens_bases_units_sides
16,320,320,3,3,0,3,3,tens_bases_units_sides
16,321,321,3,3,0,3,3,tens_bases_units_sides
16,322,322,3,3,0,3,3,tens_bases_units_sides
16,323,323,3,3,0,3,3,tens_bases_units_sides
16,324,324,3,3,0,3,3,tens_bases_units_sides
16,325,325,12,12,1,2,3,tens_bases_units_sides
16,326,326,3,3,0,3,3,tens_bases_units_sides
16,327,327,12,12,1,2,3,tens_bases_units_sides
16,328,328,12,12,1,2,3,tens_bases_units_sides
16,329,329,3,3,0,3,3,tens_bases_units_sides
16,330,330,3,3,0,3,3,tens_bases_units_sides
16,331,331,3,3,0,3,3,tens_bases_units_sides
16,332,332,3,3,0,3,3,tens_bases_units_sides
16,333,333,21,21,2,1,3,tens_bases_units_sides
16,334,334,3,3,0,3,3,tens_bases_units_sides
16,335,335,3,3,0,3,3,tens_bases_units_sides
16,336,336,3,3,0,3,3,tens_bases_units_sides
16,337,337,12,12,1,2,3,tens_bases_units_sides
16,338,338,12,12,1,2,3,tens_bases_units_sides
16,339,339,12,12,1,2,3,tens_bases_units_sides
16,340,340,12,12,1,2,3,tens_bases_units_sides
16,341,341,3,3,0,3,3,tens_bases_units_sides
16,342,342,12,12,1,2,3,tens_bases_units_sides
16,343,343,12,12,1,2,3,tens_bases_units_sides
16,344,344,3,3,0,3,3,tens_bases_units_sides
16,345,345,12,12,1,2,3,tens_bases_units_sides
16,346,346,3,3,0,3,3,tens_bases_units_sides
16,347,347,3,3,0,3,3,tens_bases_units_sides
16,348,348,12,12,1,2,3,tens_bases_units_sides
16,349,349,2,2,0,2,2,tens_bases_units_sides
16,350,350,2,2,0,2,2,tens_bases_units_sides
16,351,351,20,20,2,0,2,tens_bases_units_sides
16,352,352,2,2,0,2,2,tens_bases_units_sides
16,353,353,3,3,0,3,3,tens_bases_units_sides
16,354,354,3,3,0,3,3,tens_bases_units_sides
16,355,355,12,12,1,2,3,tens_bases_units_sides
16,356,356,3,3,0,3,3,tens_bases_units_sides
16,357,357,12,12,1,2,3,tens_bases_units_sides
16,358,358,3,3,0,3,3,tens_bases_units_sides
16,359,359,3,3,0,3,3,tens_bases_units_sides
16,360,360,3,3,0,3,3,tens_bases_units_sides
16,361,361,3,3,0,3,3,tens_bases_units_sides
16,362,362,12,12,1,2,3,tens_bases_units_sides
16,363,363,3,3,0,3,3,tens_bases_units_sides
16,364,364,3,3,0,3,3,tens_bases_units_sides
16,365,365,3,3,0,3,3,tens_bases_units_sides
16,366,366,3,3,0,3,3,tens_bases_units_sides
16,367,367,12,12,1,2,3,tens_bases_units_sides
16,368,368,12,12,1,2,3,tens_bases_units_sides
16,369,369,3,3,0,3,3,tens_bases_units_sides
16,370,370,12,12,1,2,3,tens_bases_units_sides
16,371,371,3,3,0,3,3,tens_bases_units_sides
16,372,372,3,3,0,3,3,tens_bases_units_sides
16,373,373,12,12,1,2,3,tens_bases_units_sides
16,374,374,3,3,0,3,3,tens_bases_units_sides
16,375,375,12,12,1,2,3,tens_bases_units_sides
16,376,376,3,3,0,3,3,tens_bases_units_sides
16,377,377,21,21,2,1,3,tens_bases_units_sides
16,378,378,3,3,0,3,3,tens_bases_units_sides
16,379,379,3,3,0,3,3,tens_bases_units_sides
16,380,380,21,21,2,1,3,tens_bases_units_sides
16,381,381,3,3,0,3,3,tens_bases_units_sides
16,382,382,3,3,0,3,3,tens_bases_units_sides
16,383,383,3,3,0,3,3,tens_bases_units_sides
16,384,384,12,12,1,2,3,tens_bases_units_sides
16,385,385,12,12,1,2,3,tens_bases_units_sides
16,386,386,3,3,0,3,3,tens_bases_units_sides
16,387,387,3,3,0,3,3,tens_bases_units_sides
16,388,388,3,3,0,3,3,tens_bases_units_sides
16,389,389,12,12,1,2,3,tens_bases_units_sides
16,390,390,12,12,1,2,3,tens_bases_units_sides
16,391,391,3,3,0,3,3,tens_bases_units_sides
16,392,392,3,3,0,3,3,tens_bases_units_sides
16,393,393,3,3,0,3,3,tens_bases_units_sides
16,394,394,3,3,0,3,3,tens_bases_units_sides
16,395,395,12,12,1,2,3,tens_bases_units_sides
16,396,396,12,12,1,2,3,tens_bases_units_sides
16,397,397,2,2,0,2,2,tens_bases_units_sides
16,398,398,3,3,0,3,3,tens_bases_units_sides
16,399,399,3,3,0,3,3,tens_bases_units_sides
16,400,400,3,3,0,3,3,tens_bases_units_sides
16,401,401,3,3,0,3,3,tens_bases_units_sides
16,402,402,3,3,0,3,3,tens_bases_units_sides
16,403,403,3,3,0,3,3,tens_bases_units_sides
16,404,404,12,12,1,2,3,tens_bases_units_sides
16,405,405,3,3,0,3,3,tens_bases_units_sides
16,406,406,3,3,0,3,3,tens_bases_units_sides
16,407,407,21,21,2,1,3,tens_bases_units_sides
16,408,408,12,12,1,2,3,tens_bases_units_sides
16,409,409,3,3,0,3,3,tens_bases_units_sides
16,410,410,3,3,0,3,3,tens_bases_units_sides
16,411,411,21,21,2,1,3,tens_bases_units_sides
16,412,412,12,12,1,2,3,tens_bases_units_sides
16,413,413,3,3,0,3,3,tens_bases_units_sides
16,414,414,3,3,0,3,3,tens_bases_units_sides
16,415,415,3,3,0,3,3,tens_bases_units_sides
16,416,416,3,3,0,3,3,tens_bases_units_sides
16,417,417,12,12,1,2,3,tens_bases_units_sides
16,418,418,12,12,1,2,3,tens_bases_units_sides
16,419,419,3,3,0,3,3,tens_bases_units_sides
16,420,420,3,3,0,3,3,tens_bases_units_sides
16,421,421,3,3,0,3,3,tens_bases_units_sides
16,422,422,12,12,1,2,3,tens_bases_units_sides
16,423,423,3,3,0,3,3,tens_bases_units_sides
16,424,424,3,3,0,3,3,tens_bases_units_sides
16,425,425,12,12,1,2,3,tens_bases_units_sides
16,426,426,3,3,0,3,3,tens_bases_units_sides
16,427,427,3,3,0,3,3,tens_bases_units_sides
16,428,428,12,12,1,2,3,tens_bases_units_sides
16,429,429,3,3,0,3,3,tens_bases_units_sides
16,430,430,12,12,1,2,3,tens_bases_units_sides
16,431,431,12,12,1,2,3,tens_bases_units_sides
16,432,432,3,3,0,3,3,tens_bases_units_sides
16,433,433,3,3,0,3,3,tens_bases_units_sides
16,434,434,3,3,0,3,3,tens_bases_units_sides
16,435,435,3,3,0,3,3,tens_bases_units_sides
16,436,436,3,3,0,3,3,tens_bases_units_sides
16,437,437,12,12,1,2,3,tens_bases_units_sides
16,438,438,3,3,0,3,3,tens_bases_units_sides
16,439,439,12,12,1,2,3,tens_bases_units_sides
16,440,440,3,3,0,3,3,tens_bases_units_sides
16,441,441,3,3,0,3,3,tens_bases_units_sides
16,442,442,3,3,0,3,3,tens_bases_units_sides
16,443,443,3,3,0,3,3,tens_bases_units_sides
16,444,444,3,3,0,3,3,tens_bases_units_sides
16,445,445,3,3,0,3,3,tens_bases_units_sides
16,446,446,3,3,0,3,3,tens_bases_units_sides
16,447,447,3,3,0,3,3,tens_bases_units_sides
16,448,448,3,3,0,3,3,tens_bases_units_sides
16,449,449,3,3,0,3,3,tens_bases_units_sides
16,450,450,3,3,0,3,3,tens_bases_units_sides
16,451,451,3,3,0,3,3,tens_bases_units_sides
16,452,452,3,3,0,3,3,tens_bases_units_sides
16,453,453,12,12,1,2,3,tens_bases_units_sides
16,454,454,3,3,0,3,3,tens_bases_units_sides
16,455,455,21,21,2,1,3,tens_bases_units_sides
16,456,456,12,12,1,2,3,tens_bases_units_sides
16,457,457,3,3,0,3,3,tens_bases_units_sides
16,458,458,2,2,0,2,2,tens_bases_units_sides
16,459,459,2,2,0,2,2,tens_bases_units_sides
16,460,460,3,3,0,3,3,tens_bases_units_sides
16,461,461,3,3,0,3,3,tens_bases_units_sides
16,462,462,3,3,0,3,3,tens_bases_units_sides
16,463,463,3,3,0,3,3,tens_bases_units_sides
16,464,464,3,3,0,3,3,tens_bases_units_sides
16,465,465,3,3,0,3,3,tens_bases_units_sides
16,466,466,3,3,0,3,3,tens_bases_units_sides
16,467,467,3,3,0,3,3,tens_bases_units_sides
16,468,468,3,3,0,3,3,tens_bases_units_sides
16,469,469,3,3,0,3,3,tens_bases_units_sides
16,470,470,12,12,1,2,3,tens_bases_units_sides
16,471,471,3,3,0,3,3,tens_bases_units_sides
16,472,472,3,3,0,3,3,tens_bases_units_sides
16,473,473,12,12,1,2,3,tens_bases_units_sides
16,474,474,12,12,1,2,3,tens_bases_units_sides
16,475,475,12,12,1,2,3,tens_bases_units_sides
16,476,476,3,3,0,3,3,tens_bases_units_sides
16,477,477,12,12,1,2,3,tens_bases_units_sides
16,478,478,3,3,0,3,3,tens_bases_units_sides
16,479,479,3,3,0,3,3,tens_bases_units_sides
16,480,480,3,3,0,3,3,tens_bases_units_sides
16,481,481,3,3,0,3,3,tens_bases_units_sides
16,482,482,3,3,0,3,3,tens_bases_units_sides
16,483,483,12,12,1,2,3,tens_bases_units_sides
16,484,484,12,12,1,2,3,tens_bases_units_sides
16,485,485,12,12,1,2,3,tens_bases_units_sides
16,486,486,3,3,0,3,3,tens_bases_units_sides
16,487,487,3,3,0,3,3,tens_bases_units_sides
16,488,488,3,3,0,3,3,tens_bases_units_sides
16,489,489,3,3,0,3,3,tens_bases_units_sides
16,490,490,12,12,1,2,3,tens_bases_units_sides
16,491,491,3,3,0,3,3,tens_bases_units_sides
16,492,492,3,3,0,3,3,tens_bases_units_sides
16,493,493,12,12,1,2,3,tens_bases_units_sides
16,494,494,12,12,1,2,3,tens_bases_units_sides
16,495,495,12,12,1,2,3,tens_bases_units_sides
16,496,496,3,3,0,3,3,tens_bases_units_sides
16,497,497,12,12,1,2,3,tens_bases_units_sides
16,498,498,3,3,0,3,3,tens_bases_units_sides
16,499,499,3,3,0,3,3,tens_bases_units_sides
16,500,500,3,3,0,3,3,tens_bases_units_sides
16,501,501,12,12,1,2,3,tens_bases_units_sides
16,502,502,21,21,2,1,3,tens_bases_units_sides
16,503,503,21,21,2,1,3,tens_bases_units_sides
16,504,504,3,3,0,3,3,tens_bases_units_sides
16,505,505,12,12,1,2,3,tens_bases_units_sides
16,506,506,12,12,1,2,3,tens_bases_units_sides
16,507,507,3,3,0,3,3,tens_bases_units_sides
16,508,508,3,3,0,3,3,tens_bases_units_sides
16,509,509,3,3,0,3,3,tens_bases_units_sides
16,510,510,3,3,0,3,3,tens_bases_units_sides
16,511,511,12,12,1,2,3,tens_bases_units_sides
16,512,512,12,12,1,2,3,tens_bases_units_sides
16,513,513,12,12,1,2,3,tens_bases_units_sides
16,514,514,3,3,0,3,3,tens_bases_units_sides
16,515,515,3,3,0,3,3,tens_bases_units_sides
16,516,516,3,3,0,3,3,tens_bases_units_sides
16,517,517,3,3,0,3,3,tens_bases_units_sides
16,518,518,3,3,0,3,3,tens_bases_units_sides
16,519,519,3,3,0,3,3,tens_bases_units_sides
16,520,520,3,3,0,3,3,tens_bases_units_sides
16,521,521,3,3,0,3,3,tens_bases_units_sides
16,522,522,3,3,0,3,3,tens_bases_units_sides
16,523,523,3,3,0,3,3,tens_bases_units_sides
16,524,524,3,3,0,3,3,tens_bases_units_sides
16,525,525,3,3,0,3,3,tens_bases_units_sides
16,526,526,21,21,2,1,3,tens_bases_units_sides
16,527,527,3,3,0,3,3,tens_bases_units_sides
16,528,528,12,12,1,2,3,tens_bases_units_sides
16,529,529,3,3,0,3,3,tens_bases_units_sides
16,530,530,12,12,1,2,3,tens_bases_units_sides
16,531,531,3,3,0,3,3,tens_bases_units_sides
16,532,532,12,12,1,2,3,tens_bases_units_sides
16,533,533,3,3,0,3,3,tens_bases_units_sides
16,534,534,12,12,1,2,3,tens_bases_units_sides
16,535,535,12,12,1,2,3,tens_bases_units_sides
16,536,536,3,3,0,3,3,tens_bases_units_sides
16,537,537,12,12,1,2,3,tens_bases_units_sides
16,538,538,3,3,0,3,3,tens_bases_units_sides
16,539,539,3,3,0,3,3,tens_bases_units_sides
16,540,540,3,3,0,3,3,tens_bases_units_sides
16,541,541,3,3,0,3,3,tens_bases_units_sides
16,542,542,21,21,2,1,3,tens_bases_units_sides
16,543,543,3,3,0,3,3,tens_bases_units_sides
16,544,544,12,12,1,2,3,tens_bases_units_sides
16,545,545,3,3,0,3,3,tens_bases_units_sides
16,546,546,12,12,1,2,3,tens_bases_units_sides
16,547,547,3,3,0,3,3,tens_bases_units_sides
16,548,548,3,3,0,3,3,tens_bases_units_sides
16,549,549,3,3,0,3,3,tens_bases_units_sides
16,550,550,3,3,0,3,3,tens_bases_units_sides
16,551,551,3,3,0,3,3,tens_bases_units_sides
16,552,552,12,12,1,2,3,tens_bases_units_sides
16,553,553,3,3,0,3,3,tens_bases_units_sides
16,554,554,3,3,0,3,3,tens_bases_units_sides
16,555,555,12,12,1,2,3,tens_bases_units_sides
16,556,556,3,3,0,3,3,tens_bases_units_sides
16,557,557,3,3,0,3,3,tens_bases_units_sides
16,558,558,12,12,1,2,3,tens_bases_units_sides
16,559,559,12,12,1,2,3,tens_bases_units_sides
16,560,560,3,3,0,3,3,tens_bases_units_sides
16,561,561,3,3,0,3,3,tens_bases_units_sides
16,562,562,3,3,0,3,3,tens_bases_units_sides
16,563,563,3,3,0,3,3,tens_bases_units_sides
16,564,564,12,12,1,2,3,tens_bases_units_sides
16,565,565,11,11,1,1,2,tens_bases_units_sides
16,566,566,12,12,1,2,3,tens_bases_units_sides
16,567,567,3,3,0,3,3,tens_bases_units_sides
16,568,568,3,3,0,3,3,tens_bases_units_sides
16,569,569,3,3,0,3,3,tens_bases_units_sides
16,570,570,12,12,1,2,3,tens_bases_units_sides
16,571,571,3,3,0,3,3,tens_bases_units_sides
16,572,572,3,3,0,3,3,tens_bases_units_sides
16,573,573,12,12,1,2,3,tens_bases_units_sides
16,574,574,3,3,0,3,3,tens_bases_units_sides
16,575,575,3,3,0,3,3,tens_bases_units_sides
16,576,576,3,3,0,3,3,tens_bases_units_sides
16,577,577,21,21,2,1,3,tens_bases_units_sides
16,578,578,21,21,2,1,3,tens_bases_units_sides
16,579,579,3,3,0,3,3,tens_bases_units_sides
16,580,580,21,21,2,1,3,tens_bases_units_sides
16,581,581,3,3,0,3,3,tens_bases_units_sides
16,582,582,3,3,0,3,3,tens_bases_units_sides
16,583,583,12,12,1,2,3,tens_bases_units_sides
16,584,584,3,3,0,3,3,tens_bases_units_sides
16,585,585,3,3,0,3,3,tens_bases_units_sides
16,586,586,3,3,0,3,3,tens_bases_units_sides
16,587,587,3,3,0,3,3,tens_bases_units_sides
16,588,588,12,12,1,2,3,tens_bases_units_sides
16,589,589,3,3,0,3,3,tens_bases_units_sides
16,590,590,3,3,0,3,3,tens_bases_units_sides
16,591,591,3,3,0,3,3,tens_bases_units_sides
16,592,592,3,3,0,3,3,tens_bases_units_sides
16,593,593,12,12,1,2,3,tens_bases_units_sides
16,594,594,3,3,0,3,3,tens_bases_units_sides
16,595,595,3,3,0,3,3,tens_bases_units_sides
16,596,596,3,3,0,3,3,tens_bases_units_sides
16,597,597,3,3,0,3,3,tens_bases_units_sides
16,598,598,3,3,0,3,3,tens_bases_units_sides
16,599,599,12,12,1,2,3,tens_bases_units_sides
16,600,600,3,3,0,3,3,tens_bases_units_sides
16,601,601,3,3,0,3,3,tens_bases_units_sides
16,602,602,21,21,2,1,3,tens_bases_units_sides
16,603,603,3,3,0,3,3,tens_bases_units_sides
16,604,604,3,3,0,3,3,tens_bases_units_sides
16,605,605,3,3,0,3,3,tens_bases_units_sides
16,606,606,3,3,0,3,3,tens_bases_units_sides
16,607,607,12,12,1,2,3,tens_bases_units_sides
16,608,608,12,12,1,2,3,tens_bases_units_sides
16,609,609,12,12,1,2,3,tens_bases_units_sides
16,610,610,3,3,0,3,3,tens_bases_units_sides
16,611,611,3,3,0,3,3,tens_bases_units_sides
16,612,612,3,3,0,3,3,tens_bases_units_sides
16,613,613,3,3,0,3,3,tens_bases_units_sides
16,614,614,3,3,0,3,3,tens_bases_units_sides
16,615,615,3,3,0,3,3,tens_bases_units_sides
16,616,616,3,3,0,3,3,tens_bases_units_sides
16,617,617,3,3,0,3,3,tens_bases_units_sides
16,618,618,3,3,0,3,3,tens_bases_units_sides
16,619,619,3,3,0,3,3,tens_bases_units_sides
16,620,620,21,21,2,1,3,tens_bases_units_sides
16,621,621,12,12,1,2,3,tens_bases_units_sides
16,622,622,3,3,0,3,3,tens_bases_units_sides
16,623,623,3,3,0,3,3,tens_bases_units_sides
16,624,624,3,3,0,3,3,tens_bases_units_sides
16,625,625,3,3,0,3,3,tens_bases_units_sides
16,626,626,3,3,0,3,3,tens_bases_units_sides
16,627,627,3,3,0,3,3,tens_bases_units_sides
16,628,628,12,12,1,2,3,tens_bases_units_sides
16,629,629,3,3,0,3,3,tens_bases_units_sides
16,630,630,3,3,0,3,3,tens_bases_units_sides
16,631,631,3,3,0,3,3,tens_bases_units_sides
16,632,632,3,3,0,3,3,tens_bases_units_sides
16,633,633,3,3,0,3,3,tens_bases_units_sides
16,634,634,3,3,0,3,3,tens_bases_units_sides
16,635,635,3,3,0,3,3,tens_bases_units_sides
16,636,636,3,3,0,3,3,tens_bases_units_sides
16,637,637,3,3,0,3,3,tens_bases_units_sides
16,638,638,3,3,0,3,3,tens_bases_units_sides
16,639,639,3,3,0,3,3,tens_bases_units_sides
16,640,640,12,12,1,2,3,tens_bases_units_sides
16,641,641,3,3,0,3,3,tens_bases_units_sides
16,642,642,3,3,0,3,3,tens_bases_units_sides
16,643,643,3,3,0,3,3,tens_bases_units_sides
16,644,644,3,3,0,3,3,tens_bases_units_sides
16,645,645,3,3,0,3,3,tens_bases_units_sides
16,646,646,3,3,0,3,3,tens_bases_units_sides
16,647,647,3,3,0,3,3,tens_bases_units_sides
16,648,648,3,3,0,3,3,tens_bases_units_sides
16,649,649,3,3,0,3,3,tens_bases_units_sides
16,650,650,12,12,1,2,3,tens_bases_units_sides
16,651,651,3,3,0,3,3,tens_bases_units_sides
16,652,652,12,12,1,2,3,tens_bases_units_sides
16,653,653,3,3,0,3,3,tens_bases_units_sides
16,654,654,3,3,0,3,3,tens_bases_units_sides
16,655,655,3,3,0,3,3,tens_bases_units_sides
16,656,656,12,12,1,2,3,tens_bases_units_sides
16,657,657,3,3,0,3,3,tens_bases_units_sides
16,658,658,3,3,0,3,3,tens_bases_units_sides
16,659,659,3,3,0,3,3,tens_bases_units_sides
16,660,660,3,3,0,3,3,tens_bases_units_sides
16,661,661,3,3,0,3,3,tens_bases_units_sides
16,662,662,3,3,0,3,3,tens_bases_units_sides
16,663,663,3,3,0,3,3,tens_bases_units_sides
16,664,664,12,12,1,2,3,tens_bases_units_sides
16,665,665,12,12,1,2,3,tens_bases_units_sides
16,666,666,21,21,2,1,3,tens_bases_units_sides
16,667,667,3,3,0,3,3,tens_bases_units_sides
16,668,668,3,3,0,3,3,tens_bases_units_sides
16,669,669,3,3,0,3,3,tens_bases_units_sides
16,670,670,3,3,0,3,3,tens_bases_units_sides
16,671,671,12,12,1,2,3,tens_bases_units_sides
16,672,672,3,3,0,3,3,tens_bases_units_sides
16,673,673,3,3,0,3,3,tens_bases_units_sides
16,674,674,3,3,0,3,3,tens_bases_units_sides
16,675,675,3,3,0,3,3,tens_bases_units_sides
16,676,676,12,12,1,2,3,tens_bases_units_sides
16,677,677,12,12,1,2,3,tens_bases_units_sides
16,678,678,3,3,0,3,3,tens_bases_units_sides
16,679,679,3,3,0,3,3,tens_bases_units_sides
16,680,680,3,3,0,3,3,tens_bases_units_sides
16,681,681,12,12,1,2,3,tens_bases_units_sides
16,682,682,3,3,0,3,3,tens_bases_units_sides
16,683,683,3,3,0,3,3,tens_bases_units_sides
16,684,684,3,3,0,3,3,tens_bases_units_sides
16,685,685,3,3,0,3,3,tens_bases_units_sides
16,686,686,3,3,0,3,3,tens_bases_units_sides
16,687,687,3,3,0,3,3,tens_bases_units_sides
16,688,688,3,3,0,3,3,tens_bases_units_sides
16,689,689,3,3,0,3,3,tens_bases_units_sides
16,690,690,3,3,0,3,3,tens_bases_units_sides
16,691,691,3,3,0,3,3,tens_bases_units_sides
16,692,692,3,3,0,3,3,tens_bases_units_sides
16,693,693,3,3,0,3,3,tens_bases_units_sides
16,694,694,3,3,0,3,3,tens_bases_units_sides
16,695,695,12,12,1,2,3,tens_bases_units_sides
16,696,696,12,12,1,2,3,tens_bases_units_sides
16,697,697,2,2,0,2,2,tens_bases_units_sides
16,698,698,2,2,0,2,2,tens_bases_units_sides
16,699,699,12,12,1,2,3,tens_bases_units_sides
16,700,700,12,12,1,2,3,tens_bases_units_sides
16,701,701,30,30,3,0,3,tens_bases_units_sides
16,702,702,12,12,1,2,3,tens_bases_units_sides
16,703,703,3,3,0,3,3,tens_bases_units_sides
16,704,704,12,12,1,2,3,tens_bases_units_sides
16,705,705,3,3,0,3,3,tens_bases_units_sides
16,706,706,3,3,0,3,3,tens_bases_units_sides
16,707,707,12,12,1,2,3,tens_bases_units_sides
16,708,708,3,3,0,3,3,tens_bases_units_sides
16,709,709,3,3,0,3,3,tens_bases_units_sides
16,710,710,12,12,1,2,3,tens_bases_units_sides
16,711,711,3,3,0,3,3,tens_bases_units_sides
16,712,712,3,3,0,3,3,tens_bases_units_sides
16,713,713,3,3,0,3,3,tens_bases_units_sides
16,714,714,3,3,0,3,3,tens_bases_units_sides
16,715,715,3,3,0,3,3,tens_bases_units_sides
16,716,716,3,3,0,3,3,tens_bases_units_sides
16,717,717,3,3,0,3,3,tens_bases_units_sides
16,718,718,3,3,0,3,3,tens_bases_units_sides
16,719,719,3,3,0,3,3,tens_bases_units_sides
16,720,720,3,3,0,3,3,tens_bases_units_sides
16,721,721,12,12,1,2,3,tens_bases_units_sides
16,722,722,3,3,0,3,3,tens_bases_units_sides
16,723,723,3,3,0,3,3,tens_bases_units_sides
16,724,724,3,3,0,3,3,tens_bases_units_sides
16,725,725,3,3,0,3,3,tens_bases_units_sides
16,726,726,3,3,0,3,3,tens_bases_units_sides
16,727,727,12,12,1,2,3,tens_bases_units_sides
16,728,728,3,3,0,3,3,tens_bases_units_sides
16,729,729,12,12,1,2,3,tens_bases_units_sides
16,730,730,3,3,0,3,3,tens_bases_units_sides
16,731,731,3,3,0,3,3,tens_bases_units_sides
16,732,732,3,3,0,3,3,tens_bases_units_sides
16,733,733,3,3,0,3,3,tens_bases_units_sides
16,734,734,12,12,1,2,3,tens_bases_units_sides
16,735,735,12,12,1,2,3,tens_bases_units_sides
16,736,736,3,3,0,3,3,tens_bases_units_sides
16,737,737,3,3,0,3,3,tens_bases_units_sides
16,738,738,3,3,0,3,3,tens_bases_units_sides
16,739,739,3,3,0,3,3,tens_bases_units_sides
16,740,740,3,3,0,3,3,tens_bases_units_sides
16,741,741,30,30,3,0,3,tens_bases_units_sides
16,742,742,3,3,0,3,3,tens_bases_units_sides
16,743,743,11,11,1,1,2,tens_bases_units_sides
16,744,744,2,2,0,2,2,tens_bases_units_sides
16,745,745,2,2,0,2,2,tens_bases_units_sides
16,746,746,11,11,1,1,2,tens_bases_units_sides
16,747,747,3,3,0,3,3,tens_bases_units_sides
16,748,748,3,3,0,3,3,tens_bases_units_sides
16,749,749,3,3,0,3,3,tens_bases_units_sides
16,750,750,12,12,1,2,3,tens_bases_units_sides
16,751,751,3,3,0,3,3,tens_bases_units_sides
16,752,752,3,3,0,3,3,tens_bases_units_sides
16,753,753,3,3,0,3,3,tens_bases_units_sides
16,754,754,12,12,1,2,3,tens_bases_units_sides
16,755,755,12,12,1,2,3,tens_bases_units_sides
16,756,756,3,3,0,3,3,tens_bases_units_sides
16,757,757,12,12,1,2,3,tens_bases_units_sides
16,758,758,12,12,1,2,3,tens_bases_units_sides
16,759,759,3,3,0,3,3,tens_bases_units_sides
16,760,760,12,12,1,2,3,tens_bases_units_sides
16,761,761,3,3,0,3,3,tens_bases_units_sides
16,762,762,3,3,0,3,3,tens_bases_units_sides
16,763,763,12,12,1,2,3,tens_bases_units_sides
16,764,764,3,3,0,3,3,tens_bases_units_sides
16,765,765,3,3,0,3,3,tens_bases_units_sides
16,766,766,3,3,0,3,3,tens_bases_units_sides
16,767,767,3,3,0,3,3,tens_bases_units_sides
16,768,768,12,12,1,2,3,tens_bases_units_sides
16,769,769,3,3,0,3,3,tens_bases_units_sides
16,770,770,3,3,0,3,3,tens_bases_units_sides
16,771,771,3,3,0,3,3,tens_bases_units_sides
16,772,772,3,3,0,3,3,tens_bases_units_sides
16,773,773,3,3,0,3,3,tens_bases_units_sides
16,774,774,12,12,1,2,3,tens_bases_units_sides
16,775,775,3,3,0,3,3,tens_bases_units_sides
16,776,776,12,12,1,2,3,tens_bases_units_sides
16,777,777,12,12,1,2,3,tens_bases_units_sides
16,778,778,21,21,2,1,3,tens_bases_units_sides
16,779,779,3,3,0,3,3,tens_bases_units_sides
16,780,780,3,3,0,3,3,tens_bases_units_sides
16,781,781,12,12,1,2,3,tens_bases_units_sides
16,782,782,3,3,0,3,3,tens_bases_units_sides
16,783,783,12,12,1,2,3,tens_bases_units_sides
16,784,784,3,3,0,3,3,tens_bases_units_sides
16,785,785,12,12,1,2,3,tens_bases_units_sides
16,786,786,3,3,0,3,3,tens_bases_units_sides
16,787,787,3,3,0,3,3,tens_bases_units_sides
16,788,788,3,3,0,3,3,tens_bases_units_sides
16,789,789,30,30,3,0,3,tens_bases_units_sides
16,790,790,3,3,0,3,3,tens_bases_units_sides
16,791,791,3,3,0,3,3,tens_bases_units_sides
16,792,792,12,12,1,2,3,tens_bases_units_sides
16,793,793,12,12,1,2,3,tens_bases_units_sides
16,794,794,12,12,1,2,3,tens_bases_units_sides
16,795,795,3,3,0,3,3,tens_bases_units_sides
16,796,796,3,3,0,3,3,tens_bases_units_sides
16,797,797,3,3,0,3,3,tens_bases_units_sides
16,798,798,3,3,0,3,3,tens_bases_units_sides
16,799,799,3,3,0,3,3,tens_bases_units_sides
16,800,800,3,3,0,3,3,tens_bases_units_sides
16,801,801,3,3,0,3,3,tens_bases_units_sides
16,802,802,12,12,1,2,3,tens_bases_units_sides
16,803,803,3,3,0,3,3,tens_bases_units_sides
16,804,804,3,3,0,3,3,tens_bases_units_sides
16,805,805,12,12,1,2,3,tens_bases_units_sides
16,806,806,3,3,0,3,3,tens_bases_units_sides
16,807,807,3,3,0,3,3,tens_bases_units_sides
16,808,808,12,12,1,2,3,tens_bases_units_sides
16,809,809,12,12,1,2,3,tens_bases_units_sides
16,810,810,3,3,0,3,3,tens_bases_units_sides
16,811,811,3,3,0,3,3,tens_bases_units_sides
16,812,812,3,3,0,3,3,tens_bases_units_sides
16,813,813,12,12,1,2,3,tens_bases_units_sides
16,814,814,3,3,0,3,3,tens_bases_units_sides
16,815,815,3,3,0,3,3,tens_bases_units_sides
16,816,816,3,3,0,3,3,tens_bases_units_sides
16,817,817,3,3,0,3,3,tens_bases_units_sides
16,818,818,3,3,0,3,3,tens_bases_units_sides
16,819,819,21,21,2,1,3,tens_bases_units_sides
16,820,820,3,3,0,3,3,tens_bases_units_sides
16,821,821,12,12,1,2,3,tens_bases_units_sides
16,822,822,3,3,0,3,3,tens_bases_units_sides
16,823,823,12,12,1,2,3,tens_bases_units_sides
16,824,824,3,3,0,3,3,tens_bases_units_sides
16,825,825,3,3,0,3,3,tens_bases_units_sides
16,826,826,3,3,0,3,3,tens_bases_units_sides
16,827,827,12,12,1,2,3,tens_bases_units_sides
16,828,828,3,3,0,3,3,tens_bases_units_sides
16,829,829,2,2,0,2,2,tens_bases_units_sides
16,830,830,2,2,0,2,2,tens_bases_units_sides
16,831,831,2,2,0,2,2,tens_bases_units_sides
16,832,832,2,2,0,2,2,tens_bases_units_sides
16,833,833,2,2,0,2,2,tens_bases_units_sides
16,834,834,2,2,0,2,2,tens_bases_units_sides
16,835,835,3,3,0,3,3,tens_bases_units_sides
16,836,836,12,12,1,2,3,tens_bases_units_sides
16,837,837,3,3,0,3,3,tens_bases_units_sides
16,838,838,3,3,0,3,3,tens_bases_units_sides
16,839,839,3,3,0,3,3,tens_bases_units_sides
16,840,840,3,3,0,3,3,tens_bases_units_sides
16,841,841,3,3,0,3,3,tens_bases_units_sides
16,842,842,12,12,1,2,3,tens_bases_units_sides
16,843,843,12,12,1,2,3,tens_bases_units_sides
16,844,844,3,3,0,3,3,tens_bases_units_sides
16,845,845,3,3,0,3,3,tens_bases_units_sides
16,846,846,3,3,0,3,3,tens_bases_units_sides
16,847,847,12,12,1,2,3,tens_bases_units_sides
16,848,848,21,21,2,1,3,tens_bases_units_sides
16,849,849,3,3,0,3,3,tens_bases_units_sides
16,850,850,3,3,0,3,3,tens_bases_units_sides
16,851,851,3,3,0,3,3,tens_bases_units_sides
16,852,852,3,3,0,3,3,tens_bases_units_sides
16,853,853,3,3,0,3,3,tens_bases_units_sides
16,854,854,21,21,2,1,3,tens_bases_units_sides
16,855,855,3,3,0,3,3,tens_bases_units_sides
16,856,856,3,3,0,3,3,tens_bases_units_sides
16,857,857,12,12,1,2,3,tens_bases_units_sides
16,858,858,3,3,0,3,3,tens_bases_units_sides
16,859,859,3,3,0,3,3,tens_bases_units_sides
16,860,860,12,12,1,2,3,tens_bases_units_sides
16,861,861,12,12,1,2,3,tens_bases_units_sides
16,862,862,3,3,0,3,3,tens_bases_units_sides
16,863,863,12,12,1,2,3,tens_bases_units_sides
16,864,864,3,3,0,3,3,tens_bases_units_sides
16,865,865,3,3,0,3,3,tens_bases_units_sides
16,866,866,3,3,0,3,3,tens_bases_units_sides
16,867,867,3,3,0,3,3,tens_bases_units_sides
16,868,868,12,12,1,2,3,tens_bases_units_sides
16,869,869,3,3,0,3,3,tens_bases_units_sides
16,870,870,12,12,1,2,3,tens_bases_units_sides
16,871,871,3,3,0,3,3,tens_bases_units_sides
16,872,872,12,12,1,2,3,tens_bases_units_sides
16,873,873,3,3,0,3,3,tens_bases_units_sides
16,874,874,3,3,0,3,3,tens_bases_units_sides
16,875,875,3,3,0,3,3,tens_bases_units_sides
16,876,876,3,3,0,3,3,tens_bases_units_sides
16,877,877,12,12,1,2,3,tens_bases_units_sides
16,878,878,3,3,0,3,3,tens_bases_units_sides
16,879,879,3,3,0,3,3,tens_bases_units_sides
16,880,880,3,3,0,3,3,tens_bases_units_sides
16,881,881,12,12,1,2,3,tens_bases_units_sides
16,882,882,3,3,0,3,3,tens_bases_units_sides
16,883,883,3,3,0,3,3,tens_bases_units_sides
16,884,884,3,3,0,3,3,tens_bases_units_sides
16,885,885,3,3,0,3,3,tens_bases_units_sides
16,886,886,3,3,0,3,3,tens_bases_units_sides
16,887,887,3,3,0,3,3,tens_bases_units_sides
16,888,888,12,12,1,2,3,tens_bases_units_sides
16,889,889,3,3,0,3,3,tens_bases_units_sides
16,890,890,12,12,1,2,3,tens_bases_units_sides
16,891,891,3,3,0,3,3,tens_bases_units_sides
16,892,892,3,3,0,3,3,tens_bases_units_sides
16,893,893,12,12,1,2,3,tens_bases_units_sides
16,894,894,3,3,0,3,3,tens_bases_units_sides
16,895,895,21,21,2,1,3,tens_bases_units_sides
16,896,896,12,12,1,2,3,tens_bases_units_sides
16,897,897,3,3,0,3,3,tens_bases_units_sides
16,898,898,21,21,2,1,3,tens_bases_units_sides
16,899,899,3,3,0,3,3,tens_bases_units_sides
16,900,900,3,3,0,3,3,tens_bases_units_sides
16,901,901,2,2,0,2,2,tens_bases_units_sides
16,902,902,12,12,1,2,3,tens_bases_units_sides
16,903,903,2,2,0,2,2,tens_bases_units_sides
16,904,904,4,4,0,4,4,tens_bases_units_sides
16,905,905,11,11,1,1,2,tens_bases_units_sides
16,906,906,3,3,0,3,3,tens_bases_units_sides
16,907,907,3,3,0,3,3,tens_bases_units_sides
16,908,908,2,2,0,2,2,tens_bases_units_sides
16,909,909,2,2,0,2,2,tens_bases_units_sides
16,910,910,2,2,0,2,2,tens_bases_units_sides
16,911,911,3,3,0,3,3,tens_bases_units_sides
16,912,912,12,12,1,2,3,tens_bases_units_sides
16,913,913,21,21,2,1,3,tens_bases_units_sides
16,914,914,3,3,0,3,3,tens_bases_units_sides
16,915,915,11,11,1,1,2,tens_bases_units_sides
16,916,916,3,3,0,3,3,tens_bases_units_sides
16,917,917,3,3,0,3,3,tens_bases_units_sides
16,918,918,1,1,0,1,1,tens_bases_units_sides
16,919,919,3,3,0,3,3,tens_bases_units_sides
16,920,920,12,12,1,2,3,tens_bases_units_sides
16,921,921,2,2,0,2,2,tens_bases_units_sides
16,922,922,12,12,1,2,3,tens_bases_units_sides
16,923,923,21,21,2,1,3,tens_bases_units_sides
16,924,924,11,11,1,1,2,tens_bases_units_sides
16,925,925,12,12,1,2,3,tens_bases_units_sides
16,926,926,3,3,0,3,3,tens_bases_units_sides
16,927,927,3,3,0,3,3,tens_bases_units_sides
16,928,928,12,12,1,2,3,tens_bases_units_sides
16,929,929,3,3,0,3,3,tens_bases_units_sides
16,930,930,21,21,2,1,3,tens_bases_units_sides
16,931,931,12,12,1,2,3,tens_bases_units_sides
16,932,932,3,3,0,3,3,tens_bases_units_sides
16,933,933,12,12,1,2,3,tens_bases_units_sides
16,934,934,3,3,0,3,3,tens_bases_units_sides
16,935,935,3,3,0,3,3,tens_bases_units_sides
16,936,936,3,3,0,3,3,tens_bases_units_sides
16,937,937,12,12,1,2,3,tens_bases_units_sides
16,938,938,3,3,0,3,3,tens_bases_units_sides
16,939,939,3,3,0,3,3,tens_bases_units_sides
16,940,940,12,12,1,2,3,tens_bases_units_sides
16,941,941,3,3,0,3,3,tens_bases_units_sides
16,942,942,3,3,0,3,3,tens_bases_units_sides
16,943,943,3,3,0,3,3,tens_bases_units_sides
16,944,944,3,3,0,3,3,tens_bases_units_sides
16,945,945,12,12,1,2,3,tens_bases_units_sides
16,946,946,3,3,0,3,3,tens_bases_units_sides
16,947,947,3,3,0,3,3,tens_bases_units_sides
16,948,948,3,3,0,3,3,tens_bases_units_sides
16,949,949,12,12,1,2,3,tens_bases_units_sides
16,950,950,3,3,0,3,3,tens_bases_units_sides
16,951,951,3,3,0,3,3,tens_bases_units_sides
16,952,952,3,3,0,3,3,tens_bases_units_sides
16,953,953,21,21,2,1,3,tens_bases_units_sides
16,954,954,3,3,0,3,3,tens_bases_units_sides
16,955,955,3,3,0,3,3,tens_bases_units_sides
16,956,956,3,3,0,3,3,tens_bases_units_sides
16,957,957,3,3,0,3,3,tens_bases_units_sides
16,958,958,3,3,0,3,3,tens_bases_units_sides
16,959,959,3,3,0,3,3,tens_bases_units_sides
16,960,960,3,3,0,3,3,tens_bases_units_sides
16,961,961,3,3,0,3,3,tens_bases_units_sides
16,962,962,3,3,0,3,3,tens_bases_units_sides
16,963,963,3,3,0,3,3,tens_bases_units_sides
16,964,964,3,3,0,3,3,tens_bases_units_sides
16,965,965,3,3,0,3,3,tens_bases_units_sides
16,966,966,3,3,0,3,3,tens_bases_units_sides
16,967,967,3,3,0,3,3,tens_bases_units_sides
16,968,968,12,12,1,2,3,tens_bases_units_sides
16,969,969,3,3,0,3,3,tens_bases_units_sides
16,970,970,3,3,0,3,3,tens_bases_units_sides
16,971,971,3,3,0,3,3,tens_bases_units_sides
16,972,972,3,3,0,3,3,tens_bases_units_sides
16,973,973,3,3,0,3,3,tens_bases_units_sides
16,974,974,3,3,0,3,3,tens_bases_units_sides
16,975,975,3,3,0,3,3,tens_bases_units_sides
16,976,976,3,3,0,3,3,tens_bases_units_sides
16,977,977,21,21,2,1,3,tens_bases_units_sides
16,978,978,3,3,0,3,3,tens_bases_units_sides
16,979,979,21,21,2,1,3,tens_bases_units_sides
16,980,980,3,3,0,3,3,tens_bases_units_sides
16,981,981,3,3,0,3,3,tens_bases_units_sides
16,982,982,12,12,1,2,3,tens_bases_units_sides
16,983,983,30,30,3,0,3,tens_bases_units_sides
16,984,984,12,12,1,2,3,tens_bases_units_sides
16,985,985,3,3,0,3,3,tens_bases_units_sides
16,986,986,3,3,0,3,3,tens_bases_units_sides
16,987,987,3,3,0,3,3,tens_bases_units_sides
16,988,988,3,3,0,3,3,tens_bases_units_sides
16,989,989,3,3,0,3,3,tens_bases_units_sides
16,990,990,3,3,0,3,3,tens_bases_units_sides
16,991,991,3,3,0,3,3,tens_bases_units_sides
16,992,992,1,1,0,1,1,tens_bases_units_sides
16,993,993,30,30,3,0,3,tens_bases_units_sides
16,994,994,3,3,0,3,3,tens_bases_units_sides
16,995,995,3,3,0,3,3,tens_bases_units_sides
16,996,996,12,12,1,2,3,tens_bases_units_sides
16,997,997,3,3,0,3,3,tens_bases_units_sides
16,998,998,30,30,3,0,3,tens_bases_units_sides
16,999,999,3,3,0,3,3,tens_bases_units_sides
16,1000,1000,21,21,2,1,3,tens_bases_units_sides
16,1001,1001,12,12,1,2,3,tens_bases_units_sides
16,1002,1002,3,3,0,3,3,tens_bases_units_sides
16,1003,1003,3,3,0,3,3,tens_bases_units_sides
16,1004,1004,3,3,0,3,3,tens_bases_units_sides
16,1005,1005,12,12,1,2,3,tens_bases_units_sides
16,1006,1006,12,12,1,2,3,tens_bases_units_sides
16,1007,1007,3,3,0,3,3,tens_bases_units_sides
16,1008,1008,3,3,0,3,3,tens_bases_units_sides
16,1009,1009,12,12,1,2,3,tens_bases_units_sides
16,1010,1010,3,3,0,3,3,tens_bases_units_sides
16,1011,1011,3,3,0,3,3,tens_bases_units_sides
16,1012,1012,2,2,0,2,2,tens_bases_units_sides
16,1013,1013,2,2,0,2,2,tens_bases_units_sides
16,1014,1014,3,3,0,3,3,tens_bases_units_sides
16,1015,1015,3,3,0,3,3,tens_bases_units_sides
16,1016,1016,2,2,0,2,2,tens_bases_units_sides
16,1017,1017,12,12,1,2,3,tens_bases_units_sides
16,1018,1018,12,12,1,2,3,tens_bases_units_sides
16,1019,1019,3,3,0,3,3,tens_bases_units_sides
16,1020,1020,2,2,0,2,2,tens_bases_units_sides
16,1021,1021,3,3,0,3,3,tens_bases_units_sides
16,1022,1022,3,3,0,3,3,tens_bases_units_sides
16,1023,1023,3,3,0,3,3,tens_bases_units_sides
16,1024,1024,3,3,0,3,3,tens_bases_units_sides
16,1025,1025,3,3,0,3,3,tens_bases_units_sides
16,1026,1026,3,3,0,3,3,tens_bases_units_sides
16,1027,1027,21,21,2,1,3,tens_bases_units_sides
16,1028,1028,12,12,1,2,3,tens_bases_units_sides
16,1029,1029,3,3,0,3,3,tens_bases_units_sides
16,1030,1030,3,3,0,3,3,tens_bases_units_sides
16,1031,1031,3,3,0,3,3,tens_bases_units_sides
16,1032,1032,3,3,0,3,3,tens_bases_units_sides
16,1033,1033,12,12,1,2,3,tens_bases_units_sides
16,1034,1034,3,3,0,3,3,tens_bases_units_sides
16,1035,1035,3,3,0,3,3,tens_bases_units_sides
16,1036,1036,12,12,1,2,3,tens_bases_units_sides
16,1037,1037,12,12,1,2,3,tens_bases_units_sides
16,1038,1038,3,3,0,3,3,tens_bases_units_sides
16,1039,1039,3,3,0,3,3,tens_bases_units_sides
16,1040,1040,3,3,0,3,3,tens_bases_units_sides
16,1041,1041,12,12,1,2,3,tens_bases_units_sides
16,1042,1042,3,3,0,3,3,tens_bases_units_sides
16,1043,1043,3,3,0,3,3,tens_bases_units_sides
16,1044,1044,3,3,0,3,3,tens_bases_units_sides
16,1045,1045,12,12,1,2,3,tens_bases_units_sides
16,1046,1046,3,3,0,3,3,tens_bases_units_sides
16,1047,1047,3,3,0,3,3,tens_bases_units_sides
16,1048,1048,3,3,0,3,3,tens_bases_units_sides
16,1049,1049,12,12,1,2,3,tens_bases_units_sides
16,1050,1050,3,3,0,3,3,tens_bases_units_sides
16,1051,1051,3,3,0,3,3,tens_bases_units_sides
16,1052,1052,3,3,0,3,3,tens_bases_units_sides
16,1053,1053,3,3,0,3,3,tens_bases_units_sides
16,1054,1054,3,3,0,3,3,tens_bases_units_sides
16,1055,1055,2,2,0,2,2,tens_bases_units_sides
16,1056,1056,11,11,1,1,2,tens_bases_units_sides
16,1057,1057,3,3,0,3,3,tens_bases_units_sides
16,1058,1058,3,3,0,3,3,tens_bases_units_sides
16,1059,1059,3,3,0,3,3,tens_bases_units_sides
16,1060,1060,3,3,0,3,3,tens_bases_units_sides
16,1061,1061,12,12,1,2,3,tens_bases_units_sides
16,1062,1062,3,3,0,3,3,tens_bases_units_sides
16,1063,1063,2,2,0,2,2,tens_bases_units_sides
16,1064,1064,12,12,1,2,3,tens_bases_units_sides
16,1065,1065,21,21,2,1,3,tens_bases_units_sides
16,1066,1066,3,3,0,3,3,tens_bases_units_sides
16,1067,1067,3,3,0,3,3,tens_bases_units_sides
16,1068,1068,3,3,0,3,3,tens_bases_units_sides
16,1069,1069,3,3,0,3,3,tens_bases_units_sides
16,1070,1070,12,12,1,2,3,tens_bases_units_sides
16,1071,1071,3,3,0,3,3,tens_bases_units_sides
16,1072,1072,21,21,2,1,3,tens_bases_units_sides
16,1073,1073,3,3,0,3,3,tens_bases_units_sides
16,1074,1074,12,12,1,2,3,tens_bases_units_sides
16,1075,1075,3,3,0,3,3,tens_bases_units_sides
16,1076,1076,12,12,1,2,3,tens_bases_units_sides
16,1077,1077,3,3,0,3,3,tens_bases_units_sides
16,1078,1078,12,12,1,2,3,tens_bases_units_sides
16,1079,1079,3,3,0,3,3,tens_bases_units_sides
16,1080,1080,3,3,0,3,3,tens_bases_units_sides
16,1081,1081,3,3,0,3,3,tens_bases_units_sides
16,1082,1082,3,3,0,3,3,tens_bases_units_sides
16,1083,1083,12,12,1,2,3,tens_bases_units_sides
16,1084,1084,3,3,0,3,3,tens_bases_units_sides
16,1085,1085,12,12,1,2,3,tens_bases_units_sides
16,1086,1086,3,3,0,3,3,tens_bases_units_sides
16,1087,1087,3,3,0,3,3,tens_bases_units_sides
16,1088,1088,3,3,0,3,3,tens_bases_units_sides
16,1089,1089,2,2,0,2,2,tens_bases_units_sides
16,1090,1090,12,12,1,2,3,tens_bases_units_sides
16,1091,1091,3,3,0,3,3,tens_bases_units_sides
16,1092,1092,3,3,0,3,3,tens_bases_units_sides
16,1093,1093,2,2,0,2,2,tens_bases_units_sides
16,1094,1094,3,3,0,3,3,tens_bases_units_sides
16,1095,1095,3,3,0,3,3,tens_bases_units_sides
16,1096,1096,3,3,0,3,3,tens_bases_units_sides
16,1097,1097,3,3,0,3,3,tens_bases_units_sides
16,1098,1098,3,3,0,3,3,tens_bases_units_sides
16,1099,1099,2,2,0,2,2,tens_bases_units_sides
16,1100,1100,12,12,1,2,3,tens_bases_units_sides
16,1101,1101,2,2,0,2,2,tens_bases_units_sides
16,1102,1102,12,12,1,2,3,tens_bases_units_sides
16,1103,1103,3,3,0,3,3,tens_bases_units_sides
16,1104,1104,12,12,1,2,3,tens_bases_units_sides
16,1105,1105,3,3,0,3,3,tens_bases_units_sides
16,1106,1106,3,3,0,3,3,tens_bases_units_sides
16,1107,1107,3,3,0,3,3,tens_bases_units_sides
16,1108,1108,3,3,0,3,3,tens_bases_units_sides
16,1109,1109,12,12,1,2,3,tens_bases_units_sides
16,1110,1110,3,3,0,3,3,tens_bases_units_sides
16,1111,1111,3,3,0,3,3,tens_bases_units_sides
16,1112,1112,3,3,0,3,3,tens_bases_units_sides
16,1113,1113,3,3,0,3,3,tens_bases_units_sides
16,1114,1114,3,3,0,3,3,tens_bases_units_sides
16,1115,1115,12,12,1,2,3,tens_bases_units_sides
16,1116,1116,3,3,0,3,3,tens_bases_units_sides
16,1117,1117,3,3,0,3,3,tens_bases_units_sides
16,1118,1118,3,3,0,3,3,tens_bases_units_sides
16,1119,1119,3,3,0,3,3,tens_bases_units_sides
16,1120,1120,3,3,0,3,3,tens_bases_units_sides
16,1121,1121,3,3,0,3,3,tens_bases_units_sides
16,1122,1122,3,3,0,3,3,tens_bases_units_sides
16,1123,1123,3,3,0,3,3,tens_bases_units_sides
16,1124,1124,12,12,1,2,3,tens_bases_units_sides
16,1125,1125,3,3,0,3,3,tens_bases_units_sides
16,1126,1126,12,12,1,2,3,tens_bases_units_sides
16,1127,1127,12,12,1,2,3,tens_bases_units_sides
16,1128,1128,12,12,1,2,3,tens_bases_units_sides
16,1129,1129,3,3,0,3,3,tens_bases_units_sides
16,1130,1130,3,3,0,3,3,tens_bases_units_sides
16,1131,1131,12,12,1,2,3,tens_bases_units_sides
16,1132,1132,3,3,0,3,3,tens_bases_units_sides
16,1133,1133,3,3,0,3,3,tens_bases_units_sides
16,1134,1134,3,3,0,3,3,tens_bases_units_sides
16,1135,1135,3,3,0,3,3,tens_bases_units_sides
16,1136,1136,3,3,0,3,3,tens_bases_units_sides
16,1137,1137,21,21,2,1,3,tens_bases_units_sides
16,1138,1138,3,3,0,3,3,tens_bases_units_sides
16,1139,1139,3,3,0,3,3,tens_bases_units_sides
16,1140,1140,3,3,0,3,3,tens_bases_units_sides
16,1141,1141,3,3,0,3,3,tens_bases_units_sides
16,1142,1142,3,3,0,3,3,tens_bases_units_sides
16,1143,1143,3,3,0,3,3,tens_bases_units_sides
16,1144,1144,3,3,0,3,3,tens_bases_units_sides
16,1145,1145,3,3,0,3,3,tens_bases_units_sides
16,1146,1146,3,3,0,3,3,tens_bases_units_sides
16,1147,1147,12,12,1,2,3,tens_bases_units_sides
16,1148,1148,12,12,1,2,3,tens_bases_units_sides
16,1149,1149,12,12,1,2,3,tens_bases_units_sides
16,1150,1150,12,12,1,2,3,tens_bases_units_sides
16,1151,1151,3,3,0,3,3,tens_bases_units_sides
16,1152,1152,3,3,0,3,3,tens_bases_units_sides
16,1153,1153,3,3,0,3,3,tens_bases_units_sides
16,1154,1154,3,3,0,3,3,tens_bases_units_sides
16,1155,1155,12,12,1,2,3,tens_bases_units_sides
16,1156,1156,21,21,2,1,3,tens_bases_units_sides
16,1157,1157,3,3,0,3,3,tens_bases_units_sides
16,1158,1158,3,3,0,3,3,tens_bases_units_sides
16,1159,1159,3,3,0,3,3,tens_bases_units_sides
16,1160,1160,3,3,0,3,3,tens_bases_units_sides
16,1161,1161,12,12,1,2,3,tens_bases_units_sides
16,1162,1162,3,3,0,3,3,tens_bases_units_sides
16,1163,1163,3,3,0,3,3,tens_bases_units_sides
16,1164,1164,3,3,0,3,3,tens_bases_units_sides
16,1165,1165,12,12,1,2,3,tens_bases_units_sides
16,1166,1166,2,2,0,2,2,tens_bases_units_sides
16,1167,1167,3,3,0,3,3,tens_bases_units_sides
16,1168,1168,3,3,0,3,3,tens_bases_units_sides
16,1169,1169,3,3,0,3,3,tens_bases_units_sides
16,1170,1170,3,3,0,3,3,tens_bases_units_sides
16,1171,1171,3,3,0,3,3,tens_bases_units_sides
16,1172,1172,3,3,0,3,3,tens_bases_units_sides
16,1173,1173,3,3,0,3,3,tens_bases_units_sides
16,1174,1174,3,3,0,3,3,tens_bases_units_sides
16,1175,1175,3,3,0,3,3,tens_bases_units_sides
16,1176,1176,3,3,0,3,3,tens_bases_units_sides
16,1177,1177,12,12,1,2,3,tens_bases_units_sides
16,1178,1178,2,2,0,2,2,tens_bases_units_sides
16,1179,1179,12,12,1,2,3,tens_bases_units_sides
16,1180,1180,2,2,0,2,2,tens_bases_units_sides
16,1181,1181,3,3,0,3,3,tens_bases_units_sides
16,1182,1182,12,12,1,2,3,tens_bases_units_sides
16,1183,1183,12,12,1,2,3,tens_bases_units_sides
16,1184,1184,3,3,0,3,3,tens_bases_units_sides
16,1185,1185,3,3,0,3,3,tens_bases_units_sides
16,1186,1186,12,12,1,2,3,tens_bases_units_sides
16,1187,1187,12,12,1,2,3,tens_bases_units_sides
16,1188,1188,3,3,0,3,3,tens_bases_units_sides
16,1189,1189,21,21,2,1,3,tens_bases_units_sides
16,1190,1190,12,12,1,2,3,tens_bases_units_sides
16,1191,1191,12,12,1,2,3,tens_bases_units_sides
16,1192,1192,3,3,0,3,3,tens_bases_units_sides
16,1193,1193,3,3,0,3,3,tens_bases_units_sides
16,1194,1194,3,3,0,3,3,tens_bases_units_sides
16,1195,1195,21,21,2,1,3,tens_bases_units_sides
16,1196,1196,3,3,0,3,3,tens_bases_units_sides
16,1197,1197,3,3,0,3,3,tens_bases_units_sides
16,1198,1198,3,3,0,3,3,tens_bases_units_sides
16,1199,1199,3,3,0,3,3,tens_bases_units_sides
16,1200,1200,12,12,1,2,3,tens_bases_units_sides
16,1201,1201,3,3,0,3,3,tens_bases_units_sides
16,1202,1202,3,3,0,3,3,tens_bases_units_sides
16,1203,1203,3,3,0,3,3,tens_bases_units_sides
16,1204,1204,3,3,0,3,3,tens_bases_units_sides
16,1205,1205,3,3,0,3,3,tens_bases_units_sides
16,1206,1206,3,3,0,3,3,tens_bases_units_sides
16,1207,1207,12,12,1,2,3,tens_bases_units_sides
16,1208,1208,3,3,0,3,3,tens_bases_units_sides
16,1209,1209,3,3,0,3,3,tens_bases_units_sides
16,1210,1210,3,3,0,3,3,tens_bases_units_sides
16,1211,1211,3,3,0,3,3,tens_bases_units_sides
16,1212,1212,3,3,0,3,3,tens_bases_units_sides
16,1213,1213,1,1,0,1,1,tens_bases_units_sides
16,1214,1214,3,3,0,3,3,tens_bases_units_sides
16,1215,1215,21,21,2,1,3,tens_bases_units_sides
16,1216,1216,2,2,0,2,2,tens_bases_units_sides
16,1217,1217,2,2,0,2,2,tens_bases_units_sides
16,1218,1218,3,3,0,3,3,tens_bases_units_sides
16,1219,1219,2,2,0,2,2,tens_bases_units_sides
16,1220,1220,2,2,0,2,2,tens_bases_units_sides
16,1221,1221,3,3,0,3,3,tens_bases_units_sides
16,1222,1222,12,12,1,2,3,tens_bases_units_sides
16,1223,1223,3,3,0,3,3,tens_bases_units_sides
16,1224,1224,3,3,0,3,3,tens_bases_units_sides
16,1225,1225,3,3,0,3,3,tens_bases_units_sides
16,1226,1226,3,3,0,3,3,tens_bases_units_sides
16,1227,1227,3,3,0,3,3,tens_bases_units_sides
16,1228,1228,3,3,0,3,3,tens_bases_units_sides
16,1229,1229,3,3,0,3,3,tens_bases_units_sides
16,1230,1230,3,3,0,3,3,tens_bases_units_sides
16,1231,1231,3,3,0,3,3,tens_bases_units_sides
16,1232,1232,0,0,0,0,0,tens_bases_units_sides
16,1233,1233,3,3,0,3,3,tens_bases_units_sides
16,1234,1234,3,3,0,3,3,tens_bases_units_sides
16,1235,1235,12,12,1,2,3,tens_bases_units_sides
16,1236,1236,12,12,1,2,3,tens_bases_units_sides
16,1237,1237,12,12,1,2,3,tens_bases_units_sides
16,1238,1238,3,3,0,3,3,tens_bases_units_sides
16,1239,1239,3,3,0,3,3,tens_bases_units_sides
16,1240,1240,3,3,0,3,3,tens_bases_units_sides
16,1241,1241,21,21,2,1,3,tens_bases_units_sides
16,1242,1242,3,3,0,3,3,tens_bases_units_sides
16,1243,1243,3,3,0,3,3,tens_bases_units_sides
16,1244,1244,12,12,1,2,3,tens_bases_units_sides
16,1245,1245,3,3,0,3,3,tens_bases_units_sides
16,1246,1246,21,21,2,1,3,tens_bases_units_sides
16,1247,1247,3,3,0,3,3,tens_bases_units_sides
16,1248,1248,3,3,0,3,3,tens_bases_units_sides
16,1249,1249,3,3,0,3,3,tens_bases_units_sides
16,1250,1250,12,12,1,2,3,tens_bases_units_sides
16,1251,1251,3,3,0,3,3,tens_bases_units_sides
16,1252,1252,3,3,0,3,3,tens_bases_units_sides
16,1253,1253,12,12,1,2,3,tens_bases_units_sides
16,1254,1254,3,3,0,3,3,tens_bases_units_sides
16,1255,1255,3,3,0,3,3,tens_bases_units_sides
16,1256,1256,3,3,0,3,3,tens_bases_units_sides
16,1257,1257,12,12,1,2,3,tens_bases_units_sides
16,1258,1258,3,3,0,3,3,tens_bases_units_sides
16,1259,1259,12,12,1,2,3,tens_bases_units_sides
16,1260,1260,12,12,1,2,3,tens_bases_units_sides
16,1261,1261,3,3,0,3,3,tens_bases_units_sides
16,1262,1262,3,3,0,3,3,tens_bases_units_sides
16,1263,1263,3,3,0,3,3,tens_bases_units_sides
16,1264,1264,3,3,0,3,3,tens_bases_units_sides
16,1265,1265,3,3,0,3,3,tens_bases_units_sides
16,1266,1266,12,12,1,2,3,tens_bases_units_sides
16,1267,1267,3,3,0,3,3,tens_bases_units_sides
16,1268,1268,3,3,0,3,3,tens_bases_units_sides
16,1269,1269,3,3,0,3,3,tens_bases_units_sides
16,1270,1270,3,3,0,3,3,tens_bases_units_sides
16,1271,1271,2,2,0,2,2,tens_bases_units_sides
16,1272,1272,3,3,0,3,3,tens_bases_units_sides
16,1273,1273,12,12,1,2,3,tens_bases_units_sides
16,1274,1274,12,12,1,2,3,tens_bases_units_sides
16,1275,1275,12,12,1,2,3,tens_bases_units_sides
16,1276,1276,12,12,1,2,3,tens_bases_units_sides
16,1277,1277,3,3,0,3,3,tens_bases_units_sides
16,1278,1278,2,2,0,2,2,tens_bases_units_sides
16,1279,1279,2,2,0,2,2,tens_bases_units_sides
16,1280,1280,12,12,1,2,3,tens_bases_units_sides
16,1281,1281,3,3,0,3,3,tens_bases_units_sides
16,1282,1282,12,12,1,2,3,tens_bases_units_sides
16,1283,1283,12,12,1,2,3,tens_bases_units_sides
16,1284,1284,3,3,0,3,3,tens_bases_units_sides
16,1285,1285,12,12,1,2,3,tens_bases_units_sides
16,1286,1286,3,3,0,3,3,tens_bases_units_sides
16,1287,1287,3,3,0,3,3,tens_bases_units_sides
16,1288,1288,3,3,0,3,3,tens_bases_units_sides
16,1289,1289,3,3,0,3,3,tens_bases_units_sides
16,1290,1290,3,3,0,3,3,tens_bases_units_sides
16,1291,1291,12,12,1,2,3,tens_bases_units_sides
16,1292,1292,3,3,0,3,3,tens_bases_units_sides
16,1293,1293,3,3,0,3,3,tens_bases_units_sides
16,1294,1294,12,12,1,2,3,tens_bases_units_sides
16,1295,1295,3,3,0,3,3,tens_bases_units_sides
16,1296,1296,3,3,0,3,3,tens_bases_units_sides
16,1297,1297,3,3,0,3,3,tens_bases_units_sides
16,1298,1298,3,3,0,3,3,tens_bases_units_sides
16,1299,1299,3,3,0,3,3,tens_bases_units_sides
16,1300,1300,3,3,0,3,3,tens_bases_units_sides
16,1301,1301,12,12,1,2,3,tens_bases_units_sides
16,1302,1302,3,3,0,3,3,tens_bases_units_sides
16,1303,1303,21,21,2,1,3,tens_bases_units_sides
16,1304,1304,3,3,0,3,3,tens_bases_units_sides
16,1305,1305,12,12,1,2,3,tens_bases_units_sides
16,1306,1306,3,3,0,3,3,tens_bases_units_sides
16,1307,1307,12,12,1,2,3,tens_bases_units_sides
16,1308,1308,3,3,0,3,3,tens_bases_units_sides
16,1309,1309,3,3,0,3,3,tens_bases_units_sides
16,1310,1310,3,3,0,3,3,tens_bases_units_sides
16,1311,1311,3,3,0,3,3,tens_bases_units_sides
16,1312,1312,3,3,0,3,3,tens_bases_units_sides
16,1313,1313,3,3,0,3,3,tens_bases_units_sides
16,1314,1314,3,3,0,3,3,tens_bases_units_sides
16,1315,1315,3,3,0,3,3,tens_bases_units_sides
16,1316,1316,3,3,0,3,3,tens_bases_units_sides
16,1317,1317,12,12,1,2,3,tens_bases_units_sides
16,1318,1318,12,12,1,2,3,tens_bases_units_sides
16,1319,1319,3,3,0,3,3,tens_bases_units_sides
16,1320,1320,3,3,0,3,3,tens_bases_units_sides
16,1321,1321,3,3,0,3,3,tens_bases_units_sides
16,1322,1322,12,12,1,2,3,tens_bases_units_sides
16,1323,1323,3,3,0,3,3,tens_bases_units_sides
16,1324,1324,3,3,0,3,3,tens_bases_units_sides
16,1325,1325,3,3,0,3,3,tens_bases_units_sides
16,1326,1326,3,3,0,3,3,tens_bases_units_sides
16,1327,1327,12,12,1,2,3,tens_bases_units_sides
16,1328,1328,3,3,0,3,3,tens_bases_units_sides
16,1329,1329,12,12,1,2,3,tens_bases_units_sides
16,1330,1330,3,3,0,3,3,tens_bases_units_sides
16,1331,1331,3,3,0,3,3,tens_bases_units_sides
16,1332,1332,3,3,0,3,3,tens_bases_units_sides
16,1333,1333,12,12,1,2,3,tens_bases_units_sides
16,1334,1334,3,3,0,3,3,tens_bases_units_sides
16,1335,1335,3,3,0,3,3,tens_bases_units_sides
16,1336,1336,3,3,0,3,3,tens_bases_units_sides
16,1337,1337,3,3,0,3,3,tens_bases_units_sides
16,1338,1338,3,3,0,3,3,tens_bases_units_sides
16,1339,1339,12,12,1,2,3,tens_bases_units_sides
16,1340,1340,3,3,0,3,3,tens_bases_units_sides
16,1341,1341,3,3,0,3,3,tens_bases_units_sides
16,1342,1342,3,3,0,3,3,tens_bases_units_sides
16,1343,1343,3,3,0,3,3,tens_bases_units_sides
16,1344,1344,3,3,0,3,3,tens_bases_units_sides
16,1345,1345,3,3,0,3,3,tens_bases_units_sides
16,1346,1346,3,3,0,3,3,tens_bases_units_sides
16,1347,1347,3,3,0,3,3,tens_bases_units_sides
16,1348,1348,3,3,0,3,3,tens_bases_units_sides
16,1349,1349,3,3,0,3,3,tens_bases_units_sides
16,1350,1350,3,3,0,3,3,tens_bases_units_sides
16,1351,1351,3,3,0,3,3,tens_bases_units_sides
16,1352,1352,3,3,0,3,3,tens_bases_units_sides
16,1353,1353,12,12,1,2,3,tens_bases_units_sides
16,1354,1354,3,3,0,3,3,tens_bases_units_sides
16,1355,1355,3,3,0,3,3,tens_bases_units_sides
16,1356,1356,3,3,0,3,3,tens_bases_units_sides
16,1357,1357,3,3,0,3,3,tens_bases_units_sides
16,1358,1358,3,3,0,3,3,tens_bases_units_sides
16,1359,1359,3,3,0,3,3,tens_bases_units_sides
16,1360,1360,12,12,1,2,3,tens_bases_units_sides
16,1361,1361,3,3,0,3,3,tens_bases_units_sides
16,1362,1362,3,3,0,3,3,tens_bases_units_sides
16,1363,1363,12,12,1,2,3,tens_bases_units_sides
16,1364,1364,3,3,0,3,3,tens_bases_units_sides
16,1365,1365,3,3,0,3,3,tens_bases_units_sides
16,1366,1366,3,3,0,3,3,tens_bases_units_sides
16,1367,1367,21,21,2,1,3,tens_bases_units_sides
16,1368,1368,12,12,1,2,3,tens_bases_units_sides
16,1369,1369,3,3,0,3,3,tens_bases_units_sides
16,1370,1370,3,3,0,3,3,tens_bases_units_sides
16,1371,1371,3,3,0,3,3,tens_bases_units_sides
16,1372,1372,12,12,1,2,3,tens_bases_units_sides
16,1373,1373,21,21,2,1,3,tens_bases_units_sides
16,1374,1374,3,3,0,3,3,tens_bases_units_sides
16,1375,1375,3,3,0,3,3,tens_bases_units_sides
16,1376,1376,12,12,1,2,3,tens_bases_units_sides
16,1377,1377,3,3,0,3,3,tens_bases_units_sides
16,1378,1378,3,3,0,3,3,tens_bases_units_sides
16,1379,1379,3,3,0,3,3,tens_bases_units_sides
16,1380,1380,3,3,0,3,3,tens_bases_units_sides
16,1381,1381,12,12,1,2,3,tens_bases_units_sides
16,1382,1382,3,3,0,3,3,tens_bases_units_sides
16,1383,1383,3,3,0,3,3,tens_bases_units_sides
16,1384,1384,3,3,0,3,3,tens_bases_units_sides
16,1385,1385,3,3,0,3,3,tens_bases_units_sides
16,1386,1386,3,3,0,3,3,tens_bases_units_sides
16,1387,1387,12,12,1,2,3,tens_bases_units_sides
16,1388,1388,12,12,1,2,3,tens_bases_units_sides
16,1389,1389,3,3,0,3,3,tens_bases_units_sides
16,1390,1390,3,3,0,3,3,tens_bases_units_sides
16,1391,1391,3,3,0,3,3,tens_bases_units_sides
16,1392,1392,12,12,1,2,3,tens_bases_units_sides
16,1393,1393,3,3,0,3,3,tens_bases_units_sides
16,1394,1394,3,3,0,3,3,tens_bases_units_sides
16,1395,1395,3,3,0,3,3,tens_bases_units_sides
16,1396,1396,3,3,0,3,3,tens_bases_units_sides
16,1397,1397,3,3,0,3,3,tens_bases_units_sides
16,1398,1398,3,3,0,3,3,tens_bases_units_sides
16,1399,1399,11,11,1,1,2,tens_bases_units_sides
16,1400,1400,12,12,1,2,3,tens_bases_units_sides
16,1401,1401,3,3,0,3,3,tens_bases_units_sides
16,1402,1402,3,3,0,3,3,tens_bases_units_sides
16,1403,1403,21,21,2,1,3,tens_bases_units_sides
16,1404,1404,3,3,0,3,3,tens_bases_units_sides
16,1405,1405,12,12,1,2,3,tens_bases_units_sides
16,1406,1406,3,3,0,3,3,tens_bases_units_sides
16,1407,1407,3,3,0,3,3,tens_bases_units_sides
16,1408,1408,3,3,0,3,3,tens_bases_units_sides
16,1409,1409,3,3,0,3,3,tens_bases_units_sides
16,1410,1410,3,3,0,3,3,tens_bases_units_sides
16,1411,1411,3,3,0,3,3,tens_bases_units_sides
16,1412,1412,3,3,0,3,3,tens_bases_units_sides
16,1413,1413,3,3,0,3,3,tens_bases_units_sides
16,1414,1414,3,3,0,3,3,tens_bases_units_sides
16,1415,1415,12,12,1,2,3,tens_bases_units_sides
16,1416,1416,3,3,0,3,3,tens_bases_units_sides
16,1417,1417,12,12,1,2,3,tens_bases_units_sides
16,1418,1418,3,3,0,3,3,tens_bases_units_sides
16,1419,1419,3,3,0,3,3,tens_bases_units_sides
16,1420,1420,21,21,2,1,3,tens_bases_units_sides
16,1421,1421,3,3,0,3,3,tens_bases_units_sides
16,1422,1422,12,12,1,2,3,tens_bases_units_sides
16,1423,1423,12,12,1,2,3,tens_bases_units_sides
16,1424,1424,3,3,0,3,3,tens_bases_units_sides
16,1425,1425,3,3,0,3,3,tens_bases_units_sides
16,1426,1426,12,12,1,2,3,tens_bases_units_sides
16,1427,1427,12,12,1,2,3,tens_bases_units_sides
16,1428,1428,3,3,0,3,3,tens_bases_units_sides
16,1429,1429,3,3,0,3,3,tens_bases_units_sides
16,1430,1430,3,3,0,3,3,tens_bases_units_sides
16,1431,1431,12,12,1,2,3,tens_bases_units_sides
16,1432,1432,21,21,2,1,3,tens_bases_units_sides
16,1433,1433,3,3,0,3,3,tens_bases_units_sides
16,1434,1434,3,3,0,3,3,tens_bases_units_sides
16,1435,1435,3,3,0,3,3,tens_bases_units_sides
16,1436,1436,3,3,0,3,3,tens_bases_units_sides
16,1437,1437,3,3,0,3,3,tens_bases_units_sides
16,1438,1438,12,12,1,2,3,tens_bases_units_sides
16,1439,1439,3,3,0,3,3,tens_bases_units_sides
16,1440,1440,3,3,0,3,3,tens_bases_units_sides
16,1441,1441,3,3,0,3,3,tens_bases_units_sides
16,1442,1442,3,3,0,3,3,tens_bases_units_sides
16,1443,1443,2,2,0,2,2,tens_bases_units_sides
16,1444,1444,3,3,0,3,3,tens_bases_units_sides
16,1445,1445,12,12,1,2,3,tens_bases_units_sides
16,1446,1446,3,3,0,3,3,tens_bases_units_sides
16,1447,1447,3,3,0,3,3,tens_bases_units_sides
16,1448,1448,3,3,0,3,3,tens_bases_units_sides
16,1449,1449,3,3,0,3,3,tens_bases_units_sides
16,1450,1450,3,3,0,3,3,tens_bases_units_sides
16,1451,1451,12,12,1,2,3,tens_bases_units_sides
16,1452,1452,3,3,0,3,3,tens_bases_units_sides
16,1453,1453,3,3,0,3,3,tens_bases_units_sides
16,1454,1454,3,3,0,3,3,tens_bases_units_sides
16,1455,1455,3,3,0,3,3,tens_bases_units_sides
16,1456,1456,3,3,0,3,3,tens_bases_units_sides
16,1457,1457,3,3,0,3,3,tens_bases_units_sides
16,1458,1458,3,3,0,3,3,tens_bases_units_sides
16,1459,1459,21,21,2,1,3,tens_bases_units_sides
16,1460,1460,12,12,1,2,3,tens_bases_units_sides
16,1461,1461,3,3,0,3,3,tens_bases_units_sides
16,1462,1462,3,3,0,3,3,tens_bases_units_sides
16,1463,1463,3,3,0,3,3,tens_bases_units_sides
16,1464,1464,21,21,2,1,3,tens_bases_units_sides
16,1465,1465,3,3,0,3,3,tens_bases_units_sides
16,1466,1466,12,12,1,2,3,tens_bases_units_sides
16,1467,1467,3,3,0,3,3,tens_bases_units_sides
16,1468,1468,3,3,0,3,3,tens_bases_units_sides
16,1469,1469,3,3,0,3,3,tens_bases_units_sides
16,1470,1470,3,3,0,3,3,tens_bases_units_sides
16,1471,1471,3,3,0,3,3,tens_bases_units_sides
16,1472,1472,3,3,0,3,3,tens_bases_units_sides
16,1473,1473,12,12,1,2,3,tens_bases_units_sides
16,1474,1474,3,3,0,3,3,tens_bases_units_sides
16,1475,1475,3,3,0,3,3,tens_bases_units_sides
16,1476,1476,3,3,0,3,3,tens_bases_units_sides
16,1477,1477,12,12,1,2,3,tens_bases_units_sides
16,1478,1478,3,3,0,3,3,tens_bases_units_sides
16,1479,1479,12,12,1,2,3,tens_bases_units_sides
16,1480,1480,21,21,2,1,3,tens_bases_units_sides
16,1481,1481,3,3,0,3,3,tens_bases_units_sides
16,1482,1482,3,3,0,3,3,tens_bases_units_sides
16,1483,1483,3,3,0,3,3,tens_bases_units_sides
16,1484,1484,3,3,0,3,3,tens_bases_units_sides
16,1485,1485,3,3,0,3,3,tens_bases_units_sides
16,1486,1486,3,3,0,3,3,tens_bases_units_sides
16,1487,1487,3,3,0,3,3,tens_bases_units_sides
16,1488,1488,3,3,0,3,3,tens_bases_units_sides
16,1489,1489,3,3,0,3,3,tens_bases_units_sides
16,1490,1490,21,21,2,1,3,tens_bases_units_sides
16,1491,1491,3,3,0,3,3,tens_bases_units_sides
16,1492,1492,3,3,0,3,3,tens_bases_units_sides
16,1493,1493,3,3,0,3,3,tens_bases_units_sides
16,1494,1494,3,3,0,3,3,tens_bases_units_sides
16,1495,1495,3,3,0,3,3,tens_bases_units_sides
16,1496,1496,3,3,0,3,3,tens_bases_units_sides
16,1497,1497,12,12,1,2,3,tens_bases_units_sides
16,1498,1498,3,3,0,3,3,tens_bases_units_sides
16,1499,1499,3,3,0,3,3,tens_bases_units_sides
16,1500,1500,3,3,0,3,3,tens_bases_units_sides
16,1501,1501,3,3,0,3,3,tens_bases_units_sides
16,1502,1502,3,3,0,3,3,tens_bases_units_sides
16,1503,1503,12,12,1,2,3,tens_bases_units_sides
16,1504,1504,3,3,0,3,3,tens_bases_units_sides
16,1505,1505,3,3,0,3,3,tens_bases_units_sides
16,1506,1506,12,12,1,2,3,tens_bases_units_sides
16,1507,1507,3,3,0,3,3,tens_bases_units_sides
16,1508,1508,12,12,1,2,3,tens_bases_units_sides
16,1509,1509,3,3,0,3,3,tens_bases_units_sides
16,1510,1510,3,3,0,3,3,tens_bases_units_sides
16,1511,1511,3,3,0,3,3,tens_bases_units_sides
16,1512,1512,3,3,0,3,3,tens_bases_units_sides
16,1513,1513,12,12,1,2,3,tens_bases_units_sides
16,1514,1514,3,3,0,3,3,tens_bases_units_sides
16,1515,1515,12,12,1,2,3,tens_bases_units_sides
16,1516,1516,3,3,0,3,3,tens_bases_units_sides
16,1517,1517,12,12,1,2,3,tens_bases_units_sides
16,1518,1518,3,3,0,3,3,tens_bases_units_sides
16,1519,1519,12,12,1,2,3,tens_bases_units_sides
16,1520,1520,3,3,0,3,3,tens_bases_units_sides
16,1521,1521,3,3,0,3,3,tens_bases_units_sides
16,1522,1522,3,3,0,3,3,tens_bases_units_sides
16,1523,1523,3,3,0,3,3,tens_bases_units_sides
16,1524,1524,3,3,0,3,3,tens_bases_units_sides
16,1525,1525,3,3,0,3,3,tens_bases_units_sides
16,1526,1526,12,12,1,2,3,tens_bases_units_sides
16,1527,1527,3,3,0,3,3,tens_bases_units_sides
16,1528,1528,12,12,1,2,3,tens_bases_units_sides
16,1529,1529,3,3,0,3,3,tens_bases_units_sides
16,1530,1530,12,12,1,2,3,tens_bases_units_sides
16,1531,1531,3,3,0,3,3,tens_bases_units_sides
16,1532,1532,3,3,0,3,3,tens_bases_units_sides
16,1533,1533,3,3,0,3,3,tens_bases_units_sides
16,1534,1534,12,12,1,2,3,tens_bases_units_sides
16,1535,1535,3,3,0,3,3,tens_bases_units_sides
16,1536,1536,3,3,0,3,3,tens_bases_units_sides
16,1537,1537,12,12,1,2,3,tens_bases_units_sides
16,1538,1538,3,3,0,3,3,tens_bases_units_sides
16,1539,1539,3,3,0,3,3,tens_bases_units_sides
16,1540,1540,3,3,0,3,3,tens_bases_units_sides
16,1541,1541,21,21,2,1,3,tens_bases_units_sides
16,1542,1542,3,3,0,3,3,tens_bases_units_sides
16,1543,1543,3,3,0,3,3,tens_bases_units_sides
16,1544,1544,3,3,0,3,3,tens_bases_units_sides
16,1545,1545,3,3,0,3,3,tens_bases_units_sides
16,1546,1546,12,12,1,2,3,tens_bases_units_sides
16,1547,1547,3,3,0,3,3,tens_bases_units_sides
16,1548,1548,3,3,0,3,3,tens_bases_units_sides
16,1549,1549,3,3,0,3,3,tens_bases_units_sides
16,1550,1550,3,3,0,3,3,tens_bases_units_sides
16,1551,1551,3,3,0,3,3,tens_bases_units_sides
16,1552,1552,3,3,0,3,3,tens_bases_units_sides
16,1553,1553,3,3,0,3,3,tens_bases_units_sides
16,1554,1554,3,3,0,3,3,tens_bases_units_sides
16,1555,1555,3,3,0,3,3,tens_bases_units_sides
16,1556,1556,3,3,0,3,3,tens_bases_units_sides
16,1557,1557,3,3,0,3,3,tens_bases_units_sides
16,1558,1558,12,12,1,2,3,tens_bases_units_sides
16,1559,1559,3,3,0,3,3,tens_bases_units_sides
16,1560,1560,3,3,0,3,3,tens_bases_units_sides
16,1561,1561,3,3,0,3,3,tens_bases_units_sides
16,1562,1562,3,3,0,3,3,tens_bases_units_sides
16,1563,1563,11,11,1,1,2,tens_bases_units_sides
16,1564,1564,11,11,1,1,2,tens_bases_units_sides
16,1565,1565,2,2,0,2,2,tens_bases_units_sides
16,1566,1566,2,2,0,2,2,tens_bases_units_sides
16,1567,1567,2,2,0,2,2,tens_bases_units_sides
16,1568,1568,11,11,1,1,2,tens_bases_units_sides
16,1569,1569,2,2,0,2,2,tens_bases_units_sides
16,1570,1570,11,11,1,1,2,tens_bases_units_sides
16,1571,1571,2,2,0,2,2,tens_bases_units_sides
16,1572,1572,3,3,0,3,3,tens_bases_units_sides
16,1573,1573,12,12,1,2,3,tens_bases_units_sides
16,1574,1574,12,12,1,2,3,tens_bases_units_sides
16,1575,1575,3,3,0,3,3,tens_bases_units_sides
16,1576,1576,3,3,0,3,3,tens_bases_units_sides
16,1577,1577,3,3,0,3,3,tens_bases_units_sides
16,1578,1578,12,12,1,2,3,tens_bases_units_sides
16,1579,1579,3,3,0,3,3,tens_bases_units_sides
16,1580,1580,3,3,0,3,3,tens_bases_units_sides
16,1581,1581,3,3,0,3,3,tens_bases_units_sides
16,1582,1582,3,3,0,3,3,tens_bases_units_sides
16,1583,1583,21,21,2,1,3,tens_bases_units_sides
16,1584,1584,21,21,2,1,3,tens_bases_units_sides
16,1585,1585,12,12,1,2,3,tens_bases_units_sides
16,1586,1586,3,3,0,3,3,tens_bases_units_sides
16,1587,1587,3,3,0,3,3,tens_bases_units_sides
16,1588,1588,3,3,0,3,3,tens_bases_units_sides
16,1589,1589,12,12,1,2,3,tens_bases_units_sides
16,1590,1590,12,12,1,2,3,tens_bases_units_sides
16,1591,1591,3,3,0,3,3,tens_bases_units_sides
16,1592,1592,12,12,1,2,3,tens_bases_units_sides
16,1593,1593,3,3,0,3,3,tens_bases_units_sides
16,1594,1594,21,21,2,1,3,tens_bases_units_sides
16,1595,1595,12,12,1,2,3,tens_bases_units_sides
16,1596,1596,3,3,0,3,3,tens_bases_units_sides
16,1597,1597,3,3,0,3,3,tens_bases_units_sides
16,1598,1598,12,12,1,2,3,tens_bases_units_sides
16,1599,1599,3,3,0,3,3,tens_bases_units_sides
16,1600,1600,3,3,0,3,3,tens_bases_units_sides
16,1601,1601,3,3,0,3,3,tens_bases_units_sides
16,1602,1602,12,12,1,2,3,tens_bases_units_sides
16,1603,1603,3,3,0,3,3,tens_bases_units_sides
16,1604,1604,3,3,0,3,3,tens_bases_units_sides
16,1605,1605,12,12,1,2,3,tens_bases_units_sides
16,1606,1606,3,3,0,3,3,tens_bases_units_sides
16,1607,1607,3,3,0,3,3,tens_bases_units_sides
16,1608,1608,3,3,0,3,3,tens_bases_units_sides
16,1609,1609,21,21,2,1,3,tens_bases_units_sides
16,1610,1610,3,3,0,3,3,tens_bases_units_sides
16,1611,1611,3,3,0,3,3,tens_bases_units_sides
16,1612,1612,21,21,2,1,3,tens_bases_units_sides
16,1613,1613,3,3,0,3,3,tens_bases_units_sides
16,1614,1614,12,12,1,2,3,tens_bases_units_sides
16,1615,1615,12,12,1,2,3,tens_bases_units_sides
16,1616,1616,3,3,0,3,3,tens_bases_units_sides
16,1617,1617,3,3,0,3,3,tens_bases_units_sides
16,1618,1618,3,3,0,3,3,tens_bases_units_sides
16,1619,1619,2,2,0,2,2,tens_bases_units_sides
16,1620,1620,3,3,0,3,3,tens_bases_units_sides
16,1621,1621,12,12,1,2,3,tens_bases_units_sides
16,1622,1622,3,3,0,3,3,tens_bases_units_sides
16,1623,1623,3,3,0,3,3,tens_bases_units_sides
16,1624,1624,3,3,0,3,3,tens_bases_units_sides
16,1625,1625,3,3,0,3,3,tens_bases_units_sides
16,1626,1626,3,3,0,3,3,tens_bases_units_sides
16,1627,1627,12,12,1,2,3,tens_bases_units_sides
16,1628,1628,3,3,0,3,3,tens_bases_units_sides
16,1629,1629,12,12,1,2,3,tens_bases_units_sides
16,1630,1630,3,3,0,3,3,tens_bases_units_sides
16,1631,1631,3,3,0,3,3,tens_bases_units_sides
16,1632,1632,3,3,0,3,3,tens_bases_units_sides
16,1633,1633,3,3,0,3,3,tens_bases_units_sides
16,1634,1634,3,3,0,3,3,tens_bases_units_sides
16,1635,1635,3,3,0,3,3,tens_bases_units_sides
16,1636,1636,12,12,1,2,3,tens_bases_units_sides
16,1637,1637,12,12,1,2,3,tens_bases_units_sides
16,1638,1638,3,3,0,3,3,tens_bases_units_sides
16,1639,1639,3,3,0,3,3,tens_bases_units_sides
16,1640,1640,3,3,0,3,3,tens_bases_units_sides
16,1641,1641,3,3,0,3,3,tens_bases_units_sides
16,1642,1642,3,3,0,3,3,tens_bases_units_sides
16,1643,1643,3,3,0,3,3,tens_bases_units_sides
16,1644,1644,3,3,0,3,3,tens_bases_units_sides
16,1645,1645,3,3,0,3,3,tens_bases_units_sides
16,1646,1646,30,30,3,0,3,tens_bases_units_sides
16,1647,1647,3,3,0,3,3,tens_bases_units_sides
16,1648,1648,3,3,0,3,3,tens_bases_units_sides
16,1649,1649,3,3,0,3,3,tens_bases_units_sides
16,1650,1650,3,3,0,3,3,tens_bases_units_sides
16,1651,1651,21,21,2,1,3,tens_bases_units_sides
16,1652,1652,12,12,1,2,3,tens_bases_units_sides
16,1653,1653,12,12,1,2,3,tens_bases_units_sides
16,1654,1654,3,3,0,3,3,tens_bases_units_sides
16,1655,1655,12,12,1,2,3,tens_bases_units_sides
16,1656,1656,3,3,0,3,3,tens_bases_units_sides
16,1657,1657,3,3,0,3,3,tens_bases_units_sides
16,1658,1658,3,3,0,3,3,tens_bases_units_sides
16,1659,1659,2,2,0,2,2,tens_bases_units_sides
16,1660,1660,3,3,0,3,3,tens_bases_units_sides
16,1661,1661,3,3,0,3,3,tens_bases_units_sides
16,1662,1662,3,3,0,3,3,tens_bases_units_sides
16,1663,1663,12,12,1,2,3,tens_bases_units_sides
16,1664,1664,3,3,0,3,3,tens_bases_units_sides
16,1665,1665,12,12,1,2,3,tens_bases_units_sides
16,1666,1666,3,3,0,3,3,tens_bases_units_sides
16,1667,1667,3,3,0,3,3,tens_bases_units_sides
16,1668,1668,3,3,0,3,3,tens_bases_units_sides
16,1669,1669,12,12,1,2,3,tens_bases_units_sides
16,1670,1670,3,3,0,3,3,tens_bases_units_sides
16,1671,1671,3,3,0,3,3,tens_bases_units_sides
16,1672,1672,3,3,0,3,3,tens_bases_units_sides
16,1673,1673,3,3,0,3,3,tens_bases_units_sides
16,1674,1674,12,12,1,2,3,tens_bases_units_sides
16,1675,1675,3,3,0,3,3,tens_bases_units_sides
16,1676,1676,12,12,1,2,3,tens_bases_units_sides
16,1677,1677,3,3,0,3,3,tens_bases_units_sides
16,1678,1678,3,3,0,3,3,tens_bases_units_sides
16,1679,1679,3,3,0,3,3,tens_bases_units_sides
16,1680,1680,12,12,1,2,3,tens_bases_units_sides
16,1681,1681,12,12,1,2,3,tens_bases_units_sides
16,1682,1682,3,3,0,3,3,tens_bases_units_sides
16,1683,1683,3,3,0,3,3,tens_bases_units_sides
16,1684,1684,3,3,0,3,3,tens_bases_units_sides
16,1685,1685,12,12,1,2,3,tens_bases_units_sides
16,1686,1686,21,21,2,1,3,tens_bases_units_sides
16,1687,1687,3,3,0,3,3,tens_bases_units_sides
16,1688,1688,12,12,1,2,3,tens_bases_units_sides
16,1689,1689,12,12,1,2,3,tens_bases_units_sides
16,1690,1690,3,3,0,3,3,tens_bases_units_sides
16,1691,1691,3,3,0,3,3,tens_bases_units_sides
16,1692,1692,3,3,0,3,3,tens_bases_units_sides
16,1693,1693,3,3,0,3,3,tens_bases_units_sides
16,1694,1694,3,3,0,3,3,tens_bases_units_sides
16,1695,1695,3,3,0,3,3,tens_bases_units_sides
16,1696,1696,2,2,0,2,2,tens_bases_units_sides
16,1697,1697,2,2,0,2,2,tens_bases_units_sides
16,1698,1698,11,11,1,1,2,tens_bases_units_sides
16,1699,1699,21,21,2,1,3,tens_bases_units_sides
16,1700,1700,3,3,0,3,3,tens_bases_units_sides
16,1701,1701,12,12,1,2,3,tens_bases_units_sides
16,1702,1702,12,12,1,2,3,tens_bases_units_sides
16,1703,1703,3,3,0,3,3,tens_bases_units_sides
16,1704,1704,3,3,0,3,3,tens_bases_units_sides
16,1705,1705,3,3,0,3,3,tens_bases_units_sides
16,1706,1706,3,3,0,3,3,tens_bases_units_sides
16,1707,1707,3,3,0,3,3,tens_bases_units_sides
16,1708,1708,12,12,1,2,3,tens_bases_units_sides
16,1709,1709,3,3,0,3,3,tens_bases_units_sides
16,1710,1710,3,3,0,3,3,tens_bases_units_sides
16,1711,1711,12,12,1,2,3,tens_bases_units_sides
16,1712,1712,3,3,0,3,3,tens_bases_units_sides
16,1713,1713,3,3,0,3,3,tens_bases_units_sides
16,1714,1714,3,3,0,3,3,tens_bases_units_sides
16,1715,1715,3,3,0,3,3,tens_bases_units_sides
16,1716,1716,3,3,0,3,3,tens_bases_units_sides
16,1717,1717,3,3,0,3,3,tens_bases_units_sides
16,1718,1718,12,12,1,2,3,tens_bases_units_sides
16,1719,1719,3,3,0,3,3,tens_bases_units_sides
16,1720,1720,3,3,0,3,3,tens_bases_units_sides
16,1721,1721,3,3,0,3,3,tens_bases_units_sides
16,1722,1722,3,3,0,3,3,tens_bases_units_sides
16,1723,1723,12,12,1,2,3,tens_bases_units_sides
16,1724,1724,3,3,0,3,3,tens_bases_units_sides
16,1725,1725,3,3,0,3,3,tens_bases_units_sides
16,1726,1726,3,3,0,3,3,tens_bases_units_sides
16,1727,1727,12,12,1,2,3,tens_bases_units_sides
18,2,2,1,1,0,1,1,tens_bases_units_sides
18,3,3,4,4,0,4,4,tens_bases_units_sides
18,4,4,3,3,0,3,3,tens_bases_units_sides
18,5,5,12,12,1,2,3,tens_bases_units_sides
18,6,6,3,3,0,3,3,tens_bases_units_sides
18,7,7,3,3,0,3,3,tens_bases_units_sides
18,8,8,3,3,0,3,3,tens_bases_units_sides
18,9,9,3,3,0,3,3,tens_bases_units_sides
18,10,10,3,3,0,3,3,tens_bases_units_sides
18,11,11,3,3,0,3,3,tens_bases_units_sides
18,12,12,3,3,0,3,3,tens_bases_units_sides
18,13,13,3,3,0,3,3,tens_bases_units_sides
18,14,14,3,3,0,3,3,tens_bases_units_sides
18,15,15,3,3,0,3,3,tens_bases_units_sides
18,16,16,12,12,1,2,3,tens_bases_units_sides
18,17,17,3,3,0,3,3,tens_bases_units_sides
18,18,18,3,3,0,3,3,tens_bases_units_sides
18,19,19,12,11,1,2,3,tens_bases_units_sides
18,20,20,3,3,0,3,3,tens_bases_units_sides
18,21,21,3,3,0,3,3,tens_bases_units_sides
18,22,22,3,3,0,3,3,tens_bases_units_sides
18,23,23,3,3,0,3,3,tens_bases_units_sides
18,24,24,3,3,0,3,3,tens_bases_units_sides
18,25,25,3,3,0,3,3,tens_bases_units_sides
18,26,26,3,3,0,3,3,tens_bases_units_sides
18,27,27,12,12,1,2,3,tens_bases_units_sides
18,28,28,3,3,0,3,3,tens_bases_units_sides
18,29,29,3,3,0,3,3,tens_bases_units_sides
18,30,30,3,3,0,3,3,tens_bases_units_sides
18,31,31,3,3,0,3,3,tens_bases_units_sides
18,32,32,3,3,0,3,3,tens_bases_units_sides
18,33,33,3,3,0,3,3,tens_bases_units_sides
18,34,34,3,3,0,3,3,tens_bases_units_sides
18,35,35,3,3,0,3,3,tens_bases_units_sides
18,36,36,21,21,2,1,3,tens_bases_units_sides
18,37,37,3,3,0,3,3,tens_bases_units_sides
18,38,38,3,3,0,3,3,tens_bases_units_sides
18,39,39,12,12,1,2,3,tens_bases_units_sides
18,40,40,3,3,0,3,3,tens_bases_units_sides
18,41,41,3,3,0,3,3,tens_bases_units_sides
18,42,42,3,3,0,3,3,tens_bases_units_sides
18,43,43,12,12,1,2,3,tens_bases_units_sides
18,44,44,3,3,0,3,3,tens_bases_units_sides
18,45,45,3,3,0,3,3,tens_bases_units_sides
18,46,46,2,2,0,2,2,tens_bases_units_sides
18,47,47,12,12,1,2,3,tens_bases_units_sides
18,48,48,3,3,0,3,3,tens_bases_units_sides
18,49,49,3,3,0,3,3,tens_bases_units_sides
18,50,50,3,3,0,3,3,tens_bases_units_sides
18,51,51,3,3,0,3,3,tens_bases_units_sides
18,52,52,3,3,0,3,3,tens_bases_units_sides
18,53,53,3,3,0,3,3,tens_bases_units_sides
18,54,54,12,12,1,2,3,tens_bases_units_sides
18,55,55,3,3,0,3,3,tens_bases_units_sides
18,56,56,3,3,0,3,3,tens_bases_units_sides
18,57,57,3,3,0,3,3,tens_bases_units_sides
18,58,58,3,3,0,3,3,tens_bases_units_sides
18,59,59,12,12,1,2,3,tens_bases_units_sides
18,60,60,3,3,0,3,3,tens_bases_units_sides
18,61,61,3,3,0,3,3,tens_bases_units_sides
18,62,62,3,3,0,3,3,tens_bases_units_sides
18,63,63,3,3,0,3,3,tens_bases_units_sides
18,64,64,3,3,0,3,3,tens_bases_units_sides
18,65,65,3,3,0,3,3,tens_bases_units_sides
18,66,66,3,3,0,3,3,tens_bases_units_sides
18,67,67,3,3,0,3,3,tens_bases_units_sides
18,68,68,3,3,0,3,3,tens_bases_units_sides
18,69,69,3,3,0,3,3,tens_bases_units_sides
18,70,70,3,3,0,3,3,tens_bases_units_sides
18,71,71,12,12,1,2,3,tens_bases_units_sides
18,72,72,3,3,0,3,3,tens_bases_units_sides
18,73,73,12,12,1,2,3,tens_bases_units_sides
18,74,74,3,3,0,3,3,tens_bases_units_sides
18,75,75,3,3,0,3,3,tens_bases_units_sides
18,76,76,12,12,1,2,3,tens_bases_units_sides
18,77,77,12,12,1,2,3,tens_bases_units_sides
18,78,78,3,3,0,3,3,tens_bases_units_sides
18,79,79,3,3,0,3,3,tens_bases_units_sides
18,80,80,3,3,0,3,3,tens_bases_units_sides
18,81,81,3,3,0,3,3,tens_bases_units_sides
18,82,82,3,3,0,3,3,tens_bases_units_sides
18,83,83,3,3,0,3,3,tens_bases_units_sides
18,84,84,12,12,1,2,3,tens_bases_units_sides
18,85,85,3,3,0,3,3,tens_bases_units_sides
18,86,86,12,12,1,2,3,tens_bases_units_sides
18,87,87,12,12,1,2,3,tens_bases_units_sides
18,88,88,3,3,0,3,3,tens_bases_units_sides
18,89,89,3,3,0,3,3,tens_bases_units_sides
18,90,90,3,3,0,3,3,tens_bases_units_sides
18,91,91,3,3,0,3,3,tens_bases_units_sides
18,92,92,3,3,0,3,3,tens_bases_units_sides
18,93,93,3,3,0,3,3,tens_bases_units_sides
18,94,94,3,3,0,3,3,tens_bases_units_sides
18,95,95,3,3,0,3,3,tens_bases_units_sides
18,96,96,3,3,0,3,3,tens_bases_units_sides
18,97,97,3,3,0,3,3,tens_bases_units_sides
18,98,98,3,3,0,3,3,tens_bases_units_sides
18,99,99,3,3,0,3,3,tens_bases_units_sides
18,100,100,12,12,1,2,3,tens_bases_units_sides
18,101,101,12,12,1,2,3,tens_bases_units_sides
18,102,102,3,3,0,3,3,tens_bases_units_sides
18,103,103,3,3,0,3,3,tens_bases_units_sides
18,104,104,3,3,0,3,3,tens_bases_units_sides
18,105,105,3,3,0,3,3,tens_bases_units_sides
18,106,106,3,3,0,3,3,tens_bases_units_sides
18,107,107,3,3,0,3,3,tens_bases_units_sides
18,108,108,12,12,1,2,3,tens_bases_units_sides
18,109,109,3,3,0,3,3,tens_bases_units_sides
18,110,110,3,3,0,3,3,tens_bases_units_sides
18,111,111,3,3,0,3,3,tens_bases_units_sides
18,112,112,3,3,0,3,3,tens_bases_units_sides
18,113,113,3,3,0,3,3,tens_bases_units_sides
18,114,114,3,3,0,3,3,tens_bases_units_sides
18,115,115,3,3,0,3,3,tens_bases_units_sides
18,116,116,3,3,0,3,3,tens_bases_units_sides
18,117,117,3,3,0,3,3,tens_bases_units_sides
18,118,118,3,3,0,3,3,tens_bases_units_sides
18,119,119,12,12,1,2,3,tens_bases_units_sides
18,120,120,3,3,0,3,3,tens_bases_units_sides
18,121,121,12,12,1,2,3,tens_bases_units_sides
18,122,122,3,3,0,3,3,tens_bases_units_sides
18,123,123,3,3,0,3,3,tens_bases_units_sides
18,124,124,3,3,0,3,3,tens_bases_units_sides
18,125,125,3,3,0,3,3,tens_bases_units_sides
18,126,126,3,3,0,3,3,tens_bases_units_sides
18,127,127,3,3,0,3,3,tens_bases_units_sides
18,128,128,3,3,0,3,3,tens_bases_units_sides
18,129,129,12,3,1,2,3,tens_bases_units_sides
18,130,130,3,3,0,3,3,tens_bases_units_sides
18,131,131,3,3,0,3,3,tens_bases_units_sides
18,132,132,3,3,0,3,3,tens_bases_units_sides
18,133,133,3,3,0,3,3,tens_bases_units_sides
18,134,134,3,3,0,3,3,tens_bases_units_sides
18,135,135,12,12,1,2,3,tens_bases_units_sides
18,136,136,3,3,0,3,3,tens_bases_units_sides
18,137,137,3,3,0,3,3,tens_bases_units_sides
18,138,138,3,3,0,3,3,tens_bases_units_sides
18,139,139,3,3,0,3,3,tens_bases_units_sides
18,140,140,12,12,1,2,3,tens_bases_units_sides
18,141,141,3,3,0,3,3,tens_bases_units_sides
18,142,142,3,3,0,3,3,tens_bases_units_sides
18,143,143,3,3,0,3,3,tens_bases_units_sides
18,144,144,3,3,0,3,3,tens_bases_units_sides
18,145,145,3,3,0,3,3,tens_bases_units_sides
18,146,146,3,3,0,3,3,tens_bases_units_sides
18,147,147,3,3,0,3,3,tens_bases_units_sides
18,148,148,3,3,0,3,3,tens_bases_units_sides
18,149,149,12,12,1,2,3,tens_bases_units_sides
18,150,150,3,3,0,3,3,tens_bases_units_sides
18,151,151,3,3,0,3,3,tens_bases_units_sides
18,152,152,3,3,0,3,3,tens_bases_units_sides
18,153,153,3,3,0,3,3,tens_bases_units_sides
18,154,154,3,3,0,3,3,tens_bases_units_sides
18,155,155,3,3,0,3,3,tens_bases_units_sides
18,156,156,3,3,0,3,3,tens_bases_units_sides
18,157,157,3,3,0,3,3,tens_bases_units_sides
18,158,158,3,3,0,3,3,tens_bases_units_sides
18,159,159,3,3,0,3,3,tens_bases_units_sides
18,160,160,12,12,1,2,3,tens_bases_units_sides
18,161,161,3,3,0,3,3,tens_bases_units_sides
18,162,162,3,3,0,3,3,tens_bases_units_sides
18,163,163,3,3,0,3,3,tens_bases_units_sides
18,164,164,12,12,1,2,3,tens_bases_units_sides
18,165,165,3,3,0,3,3,tens_bases_units_sides
18,166,166,3,3,0,3,3,tens_bases_units_sides
18,167,167,3,3,0,3,3,tens_bases_units_sides
18,168,168,3,3,0,3,3,tens_bases_units_sides
18,169,169,3,3,0,3,3,tens_bases_units_sides
18,170,170,3,3,0,3,3,tens_bases_units_sides
18,171,171,3,3,0,3,3,tens_bases_units_sides
18,172,172,3,3,0,3,3,tens_bases_units_sides
18,173,173,3,3,0,3,3,tens_bases_units_sides
18,174,174,12,12,1,2,3,tens_bases_units_sides
18,175,175,3,3,0,3,3,tens_bases_units_sides
18,176,176,12,12,1,2,3,tens_bases_units_sides
18,177,177,3,3,0,3,3,tens_bases_units_sides
18,178,178,3,3,0,3,3,tens_bases_units_sides
18,179,179,12,12,1,2,3,tens_bases_units_sides
18,180,180,3,3,0,3,3,tens_bases_units_sides
18,181,181,3,3,0,3,3,tens_bases_units_sides
18,182,182,3,3,0,3,3,tens_bases_units_sides
18,183,183,12,12,1,2,3,tens_bases_units_sides
18,184,184,3,3,0,3,3,tens_bases_units_sides
18,185,185,3,3,0,3,3,tens_bases_units_sides
18,186,186,3,3,0,3,3,tens_bases_units_sides
18,187,187,12,12,1,2,3,tens_bases_units_sides
18,188,188,3,3,0,3,3,tens_bases_units_sides
18,189,189,3,3,0,3,3,tens_bases_units_sides
18,190,190,12,12,1,2,3,tens_bases_units_sides
18,191,191,3,3,0,3,3,tens_bases_units_sides
18,192,192,3,3,0,3,3,tens_bases_units_sides
18,193,193,12,12,1,2,3,tens_bases_units_sides
18,194,194,3,3,0,3,3,tens_bases_units_sides
18,195,195,3,3,0,3,3,tens_bases_units_sides
18,196,196,3,3,0,3,3,tens_bases_units_sides
18,197,197,3,3,0,3,3,tens_bases_units_sides
18,198,198,3,3,0,3,3,tens_bases_units_sides
18,199,199,3,3,0,3,3,tens_bases_units_sides
18,200,200,3,3,0,3,3,tens_bases_units_sides
18,201,201,3,3,0,3,3,tens_bases_units_sides
18,202,202,3,3,0,3,3,tens_bases_units_sides
18,203,203,3,3,0,3,3,tens_bases_units_sides
18,204,204,3,3,0,3,3,tens_bases_units_sides
18,205,205,3,3,0,3,3,tens_bases_units_sides
18,206,206,3,3,0,3,3,tens_bases_units_sides
18,207,207,3,3,0,3,3,tens_bases_units_sides
18,208,208,3,3,0,3,3,tens_bases_units_sides
18,209,209,3,3,0,3,3,tens_bases_units_sides
18,210,210,3,3,0,3,3,tens_bases_units_sides
18,211,211,3,3,0,3,3,tens_bases_units_sides
18,212,212,21,21,2,1,3,tens_bases_units_sides
18,213,213,3,3,0,3,3,tens_bases_units_sides
18,214,214,12,12,1,2,3,tens_bases_units_sides
18,215,215,3,3,0,3,3,tens_bases_units_sides
18,216,216,3,3,0,3,3,tens_bases_units_sides
18,217,217,3,3,0,3,3,tens_bases_units_sides
18,218,218,3,3,0,3,3,tens_bases_units_sides
18,219,219,12,12,1,2,3,tens_bases_units_sides
18,220,220,12,12,1,2,3,tens_bases_units_sides
18,221,221,3,3,0,3,3,tens_bases_units_sides
18,222,222,3,3,0,3,3,tens_bases_units_sides
18,223,223,2,3,0,2,2,tens_bases_units_sides
18,224,224,2,2,0,2,2,tens_bases_units_sides
18,225,225,3,3,0,3,3,tens_bases_units_sides
18,226,226,12,12,1,2,3,tens_bases_units_sides
18,227,227,3,3,0,3,3,tens_bases_units_sides
18,228,228,3,3,0,3,3,tens_bases_units_sides
18,229,229,3,3,0,3,3,tens_bases_units_sides
18,230,230,3,3,0,3,3,tens_bases_units_sides
18,231,231,3,3,0,3,3,tens_bases_units_sides
18,232,232,3,3,0,3,3,tens_bases_units_sides
18,233,233,3,3,0,3,3,tens_bases_units_sides
18,234,234,3,3,0,3,3,tens_bases_units_sides
18,235,235,12,12,1,2,3,tens_bases_units_sides
18,236,236,3,3,0,3,3,tens_bases_units_sides
18,237,237,3,3,0,3,3,tens_bases_units_sides
18,238,238,12,12,1,2,3,tens_bases_units_sides
18,239,239,3,3,0,3,3,tens_bases_units_sides
18,240,240,12,12,1,2,3,tens_bases_units_sides
18,241,241,12,12,1,2,3,tens_bases_units_sides
18,242,242,3,3,0,3,3,tens_bases_units_sides
18,243,243,3,3,0,3,3,tens_bases_units_sides
18,244,244,3,3,0,3,3,tens_bases_units_sides
18,245,245,3,3,0,3,3,tens_bases_units_sides
18,246,246,3,3,0,3,3,tens_bases_units_sides
18,247,247,12,12,1,2,3,tens_bases_units_sides
18,248,248,12,12,1,2,3,tens_bases_units_sides
18,249,249,12,12,1,2,3,tens_bases_units_sides
18,250,250,12,12,1,2,3,tens_bases_units_sides
18,251,251,3,3,0,3,3,tens_bases_units_sides
18,252,252,3,3,0,3,3,tens_bases_units_sides
18,253,253,3,3,0,3,3,tens_bases_units_sides
18,254,254,3,3,0,3,3,tens_bases_units_sides
18,255,255,12,12,1,2,3,tens_bases_units_sides
18,256,256,3,3,0,3,3,tens_bases_units_sides
18,257,257,3,3,0,3,3,tens_bases_units_sides
18,258,258,3,3,0,3,3,tens_bases_units_sides
18,259,259,3,3,0,3,3,tens_bases_units_sides
18,260,260,3,3,0,3,3,tens_bases_units_sides
18,261,261,3,3,0,3,3,tens_bases_units_sides
18,262,262,3,3,0,3,3,tens_bases_units_sides
18,263,263,3,3,0,3,3,tens_bases_units_sides
18,264,264,3,3,0,3,3,tens_bases_units_sides
18,265,265,3,3,0,3,3,tens_bases_units_sides
18,266,266,3,3,0,3,3,tens_bases_units_sides
18,267,267,12,12,1,2,3,tens_bases_units_sides
18,268,268,3,3,0,3,3,tens_bases_units_sides
18,269,269,12,12,1,2,3,tens_bases_units_sides
18,270,270,3,3,0,3,3,tens_bases_units_sides
18,271,271,3,3,0,3,3,tens_bases_units_sides
18,272,272,3,3,0,3,3,tens_bases_units_sides
18,273,273,21,21,2,1,3,tens_bases_units_sides
18,274,274,12,12,1,2,3,tens_bases_units_sides
18,275,275,3,3,0,3,3,tens_bases_units_sides
18,276,276,3,3,0,3,3,tens_bases_units_sides
18,277,277,3,3,0,3,3,tens_bases_units_sides
18,278,278,3,3,0,3,3,tens_bases_units_sides
18,279,279,12,12,1,2,3,tens_bases_units_sides
18,280,280,3,3,0,3,3,tens_bases_units_sides
18,281,281,12,12,1,2,3,tens_bases_units_sides
18,282,282,3,3,0,3,3,tens_bases_units_sides
18,283,283,12,12,1,2,3,tens_bases_units_sides
18,284,284,3,3,0,3,3,tens_bases_units_sides
18,285,285,3,3,0,3,3,tens_bases_units_sides
18,286,286,11,11,1,1,2,tens_bases_units_sides
18,287,287,2,2,0,2,2,tens_bases_units_sides
18,288,288,3,3,0,3,3,tens_bases_units_sides
18,289,289,3,3,0,3,3,tens_bases_units_sides
18,290,290,3,3,0,3,3,tens_bases_units_sides
18,291,291,12,12,1,2,3,tens_bases_units_sides
18,292,292,3,3,0,3,3,tens_bases_units_sides
18,293,293,3,3,0,3,3,tens_bases_units_sides
18,294,294,12,12,1,2,3,tens_bases_units_sides
18,295,295,3,3,0,3,3,tens_bases_units_sides
18,296,296,12,12,1,2,3,tens_bases_units_sides
18,297,297,3,3,0,3,3,tens_bases_units_sides
18,298,298,3,3,0,3,3,tens_bases_units_sides
18,299,299,3,3,0,3,3,tens_bases_units_sides
18,300,300,3,3,0,3,3,tens_bases_units_sides
18,301,301,3,3,0,3,3,tens_bases_units_sides
18,302,302,12,12,1,2,3,tens_bases_units_sides
18,303,303,3,3,0,3,3,tens_bases_units_sides
18,304,304,3,3,0,3,3,tens_bases_units_sides
18,305,305,12,21,1,2,3,tens_bases_units_sides
18,306,306,3,3,0,3,3,tens_bases_units_sides
18,307,307,3,3,0,3,3,tens_bases_units_sides
18,308,308,3,3,0,3,3,tens_bases_units_sides
18,309,309,2,2,0,2,2,tens_bases_units_sides
18,310,310,2,2,0,2,2,tens_bases_units_sides
18,311,311,3,3,0,3,3,tens_bases_units_sides
18,312,312,3,3,0,3,3,tens_bases_units_sides
18,313,313,3,3,0,3,3,tens_bases_units_sides
18,314,314,3,3,0,3,3,tens_bases_units_sides
18,315,315,3,3,0,3,3,tens_bases_units_sides
18,316,316,12,12,1,2,3,tens_bases_units_sides
18,317,317,3,3,0,3,3,tens_bases_units_sides
18,318,318,3,3,0,3,3,tens_bases_units_sides
18,319,319,3,3,0,3,3,tens_bases_units_sides
18,320,320,12,12,1,2,3,tens_bases_units_sides
18,321,321,3,3,0,3,3,tens_bases_units_sides
18,322,322,3,3,0,3,3,tens_bases_units_sides
18,323,323,3,3,0,3,3,tens_bases_units_sides
18,324,324,3,3,0,3,3,tens_bases_units_sides
18,325,325,3,3,0,3,3,tens_bases_units_sides
18,326,326,3,3,0,3,3,tens_bases_units_sides
18,327,327,3,3,0,3,3,tens_bases_units_sides
18,328,328,3,3,0,3,3,tens_bases_units_sides
18,329,329,3,3,0,3,3,tens_bases_units_sides
18,330,330,3,3,0,3,3,tens_bases_units_sides
18,331,331,3,3,0,3,3,tens_bases_units_sides
18,332,332,3,3,0,3,3,tens_bases_units_sides
18,333,333,2,2,0,2,2,tens_bases_units_sides
18,334,334,11,11,1,1,2,tens_bases_units_sides
18,335,335,2,2,0,2,2,tens_bases_units_sides
18,336,336,3,3,0,3,3,tens_bases_units_sides
18,337,337,3,3,0,3,3,tens_bases_units_sides
18,338,338,21,21,2,1,3,tens_bases_units_sides
18,339,339,3,3,0,3,3,tens_bases_units_sides
18,340,340,3,3,0,3,3,tens_bases_units_sides
18,341,341,3,3,0,3,3,tens_bases_units_sides
18,342,342,3,3,0,3,3,tens_bases_units_sides
18,343,343,3,3,0,3,3,tens_bases_units_sides
18,344,344,3,3,0,3,3,tens_bases_units_sides
18,345,345,3,3,0,3,3,tens_bases_units_sides
18,346,346,12,12,1,2,3,tens_bases_units_sides
18,347,347,3,3,0,3,3,tens_bases_units_sides
18,348,348,3,3,0,3,3,tens_bases_units_sides
18,349,349,3,3,0,3,3,tens_bases_units_sides
18,350,350,3,3,0,3,3,tens_bases_units_sides
18,351,351,3,3,0,3,3,tens_bases_units_sides
18,352,352,3,3,0,3,3,tens_bases_units_sides
18,353,353,3,3,0,3,3,tens_bases_units_sides
18,354,354,12,12,1,2,3,tens_bases_units_sides
18,355,355,3,3,0,3,3,tens_bases_units_sides
18,356,356,3,3,0,3,3,tens_bases_units_sides
18,357,357,3,3,0,3,3,tens_bases_units_sides
18,358,358,3,3,0,3,3,tens_bases_units_sides
18,359,359,3,3,0,3,3,tens_bases_units_sides
18,360,360,3,3,0,3,3,tens_bases_units_sides
18,361,361,3,3,0,3,3,tens_bases_units_sides
18,362,362,3,3,0,3,3,tens_bases_units_sides
18,363,363,3,3,0,3,3,tens_bases_units_sides
18,364,364,11,11,1,1,2,tens_bases_units_sides
18,365,365,2,2,0,2,2,tens_bases_units_sides
18,366,366,2,2,0,2,2,tens_bases_units_sides
18,367,367,12,12,1,2,3,tens_bases_units_sides
18,368,368,3,3,0,3,3,tens_bases_units_sides
18,369,369,3,3,0,3,3,tens_bases_units_sides
18,370,370,12,12,1,2,3,tens_bases_units_sides
18,371,371,3,3,0,3,3,tens_bases_units_sides
18,372,372,3,3,0,3,3,tens_bases_units_sides
18,373,373,3,3,0,3,3,tens_bases_units_sides
18,374,374,3,3,0,3,3,tens_bases_units_sides
18,375,375,12,12,1,2,3,tens_bases_units_sides
18,376,376,3,3,0,3,3,tens_bases_units_sides
18,377,377,3,,0,3,3,tens_bases_units_sides
18,378,378,3,,0,3,3,tens_bases_units_sides
18,379,379,3,,0,3,3,tens_bases_units_sides
18,380,380,3,,0,3,3,tens_bases_units_sides
18,381,381,3,,0,3,3,tens_bases_units_sides
18,382,382,3,,0,3,3,tens_bases_units_sides
18,383,383,3,,0,3,3,tens_bases_units_sides
18,384,384,3,,0,3,3,tens_bases_units_sides
18,385,385,3,,0,3,3,tens_bases_units_sides
18,386,386,3,,0,3,3,tens_bases_units_sides
18,387,387,3,,0,3,3,tens_bases_units_sides
18,388,388,12,,1,2,3,tens_bases_units_sides
18,389,389,3,,0,3,3,tens_bases_units_sides
18,390,390,3,,0,3,3,tens_bases_units_sides
18,391,391,3,,0,3,3,tens_bases_units_sides
18,392,392,3,,0,3,3,tens_bases_units_sides
18,393,393,12,,1,2,3,tens_bases_units_sides
18,394,394,3,,0,3,3,tens_bases_units_sides
18,395,395,3,,0,3,3,tens_bases_units_sides
18,396,396,3,,0,3,3,tens_bases_units_sides
18,397,397,12,,1,2,3,tens_bases_units_sides
18,398,398,3,,0,3,3,tens_bases_units_sides
18,399,399,3,,0,3,3,tens_bases_units_sides
18,400,400,12,,1,2,3,tens_bases_units_sides
18,401,401,12,,1,2,3,tens_bases_units_sides
18,402,402,21,,2,1,3,tens_bases_units_sides
18,403,403,3,,0,3,3,tens_bases_units_sides
18,404,404,3,,0,3,3,tens_bases_units_sides
18,405,405,12,,1,2,3,tens_bases_units_sides
18,406,406,3,,0,3,3,tens_bases_units_sides
18,407,407,3,,0,3,3,tens_bases_units_sides
18,408,408,3,,0,3,3,tens_bases_units_sides
18,409,409,3,,0,3,3,tens_bases_units_sides
18,410,410,12,,1,2,3,tens_bases_units_sides
18,411,411,3,,0,3,3,tens_bases_units_sides
18,412,412,3,,0,3,3,tens_bases_units_sides
18,413,413,3,,0,3,3,tens_bases_units_sides
18,414,414,3,,0,3,3,tens_bases_units_sides
18,415,415,3,,0,3,3,tens_bases_units_sides
18,416,416,3,,0,3,3,tens_bases_units_sides
18,417,417,3,,0,3,3,tens_bases_units_sides
18,418,418,3,,0,3,3,tens_bases_units_sides
18,419,419,3,,0,3,3,tens_bases_units_sides
18,420,420,3,,0,3,3,tens_bases_units_sides
18,421,421,3,,0,3,3,tens_bases_units_sides
18,422,422,3,,0,3,3,tens_bases_units_sides
18,423,423,3,,0,3,3,tens_bases_units_sides
18,424,424,3,,0,3,3,tens_bases_units_sides
18,425,425,3,,0,3,3,tens_bases_units_sides
18,426,426,3,,0,3,3,tens_bases_units_sides
18,427,427,3,,0,3,3,tens_bases_units_sides
18,428,428,3,,0,3,3,tens_bases_units_sides
18,429,429,12,,1,2,3,tens_bases_units_sides
18,430,430,3,,0,3,3,tens_bases_units_sides
18,431,431,3,,0,3,3,tens_bases_units_sides
18,432,432,3,,0,3,3,tens_bases_units_sides
18,433,433,3,,0,3,3,tens_bases_units_sides
18,434,434,3,,0,3,3,tens_bases_units_sides
18,435,435,12,,1,2,3,tens_bases_units_sides
18,436,436,3,,0,3,3,tens_bases_units_sides
18,437,437,3,,0,3,3,tens_bases_units_sides
18,438,438,3,,0,3,3,tens_bases_units_sides
18,439,439,3,,0,3,3,tens_bases_units_sides
18,440,440,12,,1,2,3,tens_bases_units_sides
18,441,441,3,,0,3,3,tens_bases_units_sides
18,442,442,3,,0,3,3,tens_bases_units_sides
18,443,443,3,,0,3,3,tens_bases_units_sides
18,444,444,3,,0,3,3,tens_bases_units_sides
18,445,445,3,,0,3,3,tens_bases_units_sides
18,446,446,3,,0,3,3,tens_bases_units_sides
18,447,447,3,,0,3,3,tens_bases_units_sides
18,448,448,3,,0,3,3,tens_bases_units_sides
18,449,449,3,,0,3,3,tens_bases_units_sides
18,450,450,3,,0,3,3,tens_bases_units_sides
18,451,451,3,,0,3,3,tens_bases_units_sides
18,452,452,12,,1,2,3,tens_bases_units_sides
18,453,453,3,,0,3,3,tens_bases_units_sides
18,454,454,3,,0,3,3,tens_bases_units_sides
18,455,455,12,,1,2,3,tens_bases_units_sides
18,456,456,3,,0,3,3,tens_bases_units_sides
18,457,457,12,,1,2,3,tens_bases_units_sides
18,458,458,3,,0,3,3,tens_bases_units_sides
18,459,459,3,,0,3,3,tens_bases_units_sides
18,460,460,12,,1,2,3,tens_bases_units_sides
18,461,461,3,,0,3,3,tens_bases_units_sides
18,462,462,12,,1,2,3,tens_bases_units_sides
18,463,463,12,,1,2,3,tens_bases_units_sides
18,464,464,3,,0,3,3,tens_bases_units_sides
18,465,465,2,,0,2,2,tens_bases_units_sides
18,466,466,3,,0,3,3,tens_bases_units_sides
18,467,467,3,,0,3,3,tens_bases_units_sides
18,468,468,3,,0,3,3,tens_bases_units_sides
18,469,469,3,,0,3,3,tens_bases_units_sides
18,470,470,3,,0,3,3,tens_bases_units_sides
18,471,471,0,,0,0,0,tens_bases_units_sides
18,472,472,4,,0,4,4,tens_bases_units_sides
18,473,473,4,,0,4,4,tens_bases_units_sides
18,474,474,3,,0,3,3,tens_bases_units_sides
18,475,475,3,,0,3,3,tens_bases_units_sides
18,476,476,3,,0,3,3,tens_bases_units_sides
18,477,477,3,,0,3,3,tens_bases_units_sides
18,478,478,3,,0,3,3,tens_bases_units_sides
18,479,479,3,,0,3,3,tens_bases_units_sides
18,480,480,3,,0,3,3,tens_bases_units_sides
18,481,481,3,,0,3,3,tens_bases_units_sides
18,482,482,3,,0,3,3,tens_bases_units_sides
18,483,483,3,,0,3,3,tens_bases_units_sides
18,484,484,3,,0,3,3,tens_bases_units_sides
18,485,485,3,,0,3,3,tens_bases_units_sides
18,486,486,3,,0,3,3,tens_bases_units_sides
18,487,487,3,,0,3,3,tens_bases_units_sides
18,488,488,3,,0,3,3,tens_bases_units_sides
18,489,489,3,,0,3,3,tens_bases_units_sides
18,490,490,12,,1,2,3,tens_bases_units_sides
18,491,491,3,,0,3,3,tens_bases_units_sides
18,492,492,3,,0,3,3,tens_bases_units_sides
18,493,493,3,,0,3,3,tens_bases_units_sides
18,494,494,12,,1,2,3,tens_bases_units_sides
18,495,495,3,,0,3,3,tens_bases_units_sides
18,496,496,3,,0,3,3,tens_bases_units_sides
18,497,497,3,,0,3,3,tens_bases_units_sides
18,498,498,3,,0,3,3,tens_bases_units_sides
18,499,499,0,,0,0,0,tens_bases_units_sides
18,500,500,3,,0,3,3,tens_bases_units_sides
18,501,501,3,,0,3,3,tens_bases_units_sides
18,502,502,3,,0,3,3,tens_bases_units_sides
18,503,503,3,,0,3,3,tens_bases_units_sides
18,504,504,3,,0,3,3,tens_bases_units_sides
18,505,505,3,,0,3,3,tens_bases_units_sides
18,506,506,12,,1,2,3,tens_bases_units_sides
18,507,507,3,,0,3,3,tens_bases_units_sides
18,508,508,3,,0,3,3,tens_bases_units_sides
18,509,509,12,,1,2,3,tens_bases_units_sides
18,510,510,3,,0,3,3,tens_bases_units_sides
18,511,511,3,,0,3,3,tens_bases_units_sides
18,512,512,3,,0,3,3,tens_bases_units_sides
18,513,513,3,,0,3,3,tens_bases_units_sides
18,514,514,3,,0,3,3,tens_bases_units_sides
18,515,515,3,,0,3,3,tens_bases_units_sides
18,516,516,12,,1,2,3,tens_bases_units_sides
18,517,517,2,,0,2,2,tens_bases_units_sides
18,518,518,3,,0,3,3,tens_bases_units_sides
18,519,519,12,,1,2,3,tens_bases_units_sides
18,520,520,3,,0,3,3,tens_bases_units_sides
18,521,521,3,,0,3,3,tens_bases_units_sides
18,522,522,3,,0,3,3,tens_bases_units_sides
18,523,523,3,,0,3,3,tens_bases_units_sides
18,524,524,3,,0,3,3,tens_bases_units_sides
18,525,525,3,,0,3,3,tens_bases_units_sides
18,526,526,3,,0,3,3,tens_bases_units_sides
18,527,527,3,,0,3,3,tens_bases_units_sides
18,528,528,3,,0,3,3,tens_bases_units_sides
18,529,529,3,,0,3,3,tens_bases_units_sides
18,530,530,3,,0,3,3,tens_bases_units_sides
18,531,531,3,,0,3,3,tens_bases_units_sides
18,532,532,12,,1,2,3,tens_bases_units_sides
18,533,533,3,,0,3,3,tens_bases_units_sides
18,534,534,3,,0,3,3,tens_bases_units_sides
18,535,535,3,,0,3,3,tens_bases_units_sides
18,536,536,12,,1,2,3,tens_bases_units_sides
18,537,537,3,,0,3,3,tens_bases_units_sides
18,538,538,3,,0,3,3,tens_bases_units_sides
18,539,539,12,,1,2,3,tens_bases_units_sides
18,540,540,3,,0,3,3,tens_bases_units_sides
18,541,541,3,,0,3,3,tens_bases_units_sides
18,542,542,3,,0,3,3,tens_bases_units_sides
18,543,543,3,,0,3,3,tens_bases_units_sides
18,544,544,3,,0,3,3,tens_bases_units_sides
18,545,545,3,,0,3,3,tens_bases_units_sides
18,546,546,3,,0,3,3,tens_bases_units_sides
18,547,547,3,,0,3,3,tens_bases_units_sides
18,548,548,21,,2,1,3,tens_bases_units_sides
18,549,549,3,,0,3,3,tens_bases_units_sides
18,550,550,3,,0,3,3,tens_bases_units_sides
18,551,551,12,,1,2,3,tens_bases_units_sides
18,552,552,12,,1,2,3,tens_bases_units_sides
18,553,553,3,,0,3,3,tens_bases_units_sides
18,554,554,3,,0,3,3,tens_bases_units_sides
18,555,555,3,,0,3,3,tens_bases_units_sides
18,556,556,3,,0,3,3,tens_bases_units_sides
18,557,557,3,,0,3,3,tens_bases_units_sides
18,558,558,3,,0,3,3,tens_bases_units_sides
18,559,559,3,,0,3,3,tens_bases_units_sides
18,560,560,3,,0,3,3,tens_bases_units_sides
18,561,561,12,,1,2,3,tens_bases_units_sides
18,562,562,3,,0,3,3,tens_bases_units_sides
18,563,563,3,,0,3,3,tens_bases_units_sides
18,564,564,3,,0,3,3,tens_bases_units_sides
18,565,565,3,,0,3,3,tens_bases_units_sides
18,566,566,3,,0,3,3,tens_bases_units_sides
18,567,567,3,,0,3,3,tens_bases_units_sides
18,568,568,3,,0,3,3,tens_bases_units_sides
18,569,569,3,,0,3,3,tens_bases_units_sides
18,570,570,3,,0,3,3,tens_bases_units_sides
18,571,571,12,,1,2,3,tens_bases_units_sides
18,572,572,3,,0,3,3,tens_bases_units_sides
18,573,573,3,,0,3,3,tens_bases_units_sides
18,574,574,12,,1,2,3,tens_bases_units_sides
18,575,575,3,,0,3,3,tens_bases_units_sides
18,576,576,3,,0,3,3,tens_bases_units_sides
18,577,577,3,,0,3,3,tens_bases_units_sides
18,578,578,12,,1,2,3,tens_bases_units_sides
18,579,579,3,,0,3,3,tens_bases_units_sides
18,580,580,3,,0,3,3,tens_bases_units_sides
18,581,581,3,,0,3,3,tens_bases_units_sides
18,582,582,3,,0,3,3,tens_bases_units_sides
18,583,583,3,,0,3,3,tens_bases_units_sides
18,584,584,3,,0,3,3,tens_bases_units_sides
18,585,585,3,,0,3,3,tens_bases_units_sides
18,586,586,12,,1,2,3,tens_bases_units_sides
18,587,587,3,,0,3,3,tens_bases_units_sides
18,588,588,3,,0,3,3,tens_bases_units_sides
18,589,589,3,,0,3,3,tens_bases_units_sides
18,590,590,12,,1,2,3,tens_bases_units_sides
18,591,591,3,,0,3,3,tens_bases_units_sides
18,592,592,3,,0,3,3,tens_bases_units_sides
18,593,593,3,,0,3,3,tens_bases_units_sides
18,594,594,3,,0,3,3,tens_bases_units_sides
18,595,595,12,,1,2,3,tens_bases_units_sides
18,596,596,3,,0,3,3,tens_bases_units_sides
18,597,597,3,,0,3,3,tens_bases_units_sides
18,598,598,3,,0,3,3,tens_bases_units_sides
18,599,599,3,,0,3,3,tens_bases_units_sides
18,600,600,3,,0,3,3,tens_bases_units_sides
18,601,601,12,,1,2,3,tens_bases_units_sides
18,602,602,3,,0,3,3,tens_bases_units_sides
18,603,603,3,,0,3,3,tens_bases_units_sides
18,604,604,12,,1,2,3,tens_bases_units_sides
18,605,605,12,,1,2,3,tens_bases_units_sides
18,606,606,3,,0,3,3,tens_bases_units_sides
18,607,607,3,,0,3,3,tens_bases_units_sides
18,608,608,3,,0,3,3,tens_bases_units_sides
18,609,609,3,,0,3,3,tens_bases_units_sides
18,610,610,2,,0,2,2,tens_bases_units_sides
18,611,611,3,,0,3,3,tens_bases_units_sides
18,612,612,3,,0,3,3,tens_bases_units_sides
18,613,613,3,,0,3,3,tens_bases_units_sides
18,614,614,12,,1,2,3,tens_bases_units_sides
18,615,615,3,,0,3,3,tens_bases_units_sides
18,616,616,3,,0,3,3,tens_bases_units_sides
18,617,617,3,,0,3,3,tens_bases_units_sides
18,618,618,3,,0,3,3,tens_bases_units_sides
18,619,619,12,,1,2,3,tens_bases_units_sides
18,620,620,3,,0,3,3,tens_bases_units_sides
18,621,621,12,,1,2,3,tens_bases_units_sides
18,622,622,3,,0,3,3,tens_bases_units_sides
18,623,623,12,,1,2,3,tens_bases_units_sides
18,624,624,3,,0,3,3,tens_bases_units_sides
18,625,625,3,,0,3,3,tens_bases_units_sides
18,626,626,3,,0,3,3,tens_bases_units_sides
18,627,627,3,,0,3,3,tens_bases_units_sides
18,628,628,12,,1,2,3,tens_bases_units_sides
18,629,629,3,,0,3,3,tens_bases_units_sides
18,630,630,12,,1,2,3,tens_bases_units_sides
18,631,631,3,,0,3,3,tens_bases_units_sides
18,632,632,3,,0,3,3,tens_bases_units_sides
18,633,633,3,,0,3,3,tens_bases_units_sides
18,634,634,20,,2,0,2,tens_bases_units_sides
18,635,635,2,,0,2,2,tens_bases_units_sides
18,636,636,12,,1,2,3,tens_bases_units_sides
18,637,637,12,,1,2,3,tens_bases_units_sides
18,638,638,12,,1,2,3,tens_bases_units_sides
18,639,639,12,,1,2,3,tens_bases_units_sides
18,640,640,12,,1,2,3,tens_bases_units_sides
18,641,641,3,,0,3,3,tens_bases_units_sides
18,642,642,3,,0,3,3,tens_bases_units_sides
18,643,643,3,,0,3,3,tens_bases_units_sides
18,644,644,3,,0,3,3,tens_bases_units_sides
18,645,645,3,,0,3,3,tens_bases_units_sides
18,646,646,3,,0,3,3,tens_bases_units_sides
18,647,647,12,,1,2,3,tens_bases_units_sides
18,648,648,3,,0,3,3,tens_bases_units_sides
18,649,649,3,,0,3,3,tens_bases_units_sides
18,650,650,3,,0,3,3,tens_bases_units_sides
18,651,651,3,,0,3,3,tens_bases_units_sides
18,652,652,3,,0,3,3,tens_bases_units_sides
18,653,653,3,,0,3,3,tens_bases_units_sides
18,654,654,3,,0,3,3,tens_bases_units_sides
18,655,655,12,,1,2,3,tens_bases_units_sides
18,656,656,3,,0,3,3,tens_bases_units_sides
18,657,657,3,,0,3,3,tens_bases_units_sides
18,658,658,12,,1,2,3,tens_bases_units_sides
18,659,659,3,,0,3,3,tens_bases_units_sides
18,660,660,3,,0,3,3,tens_bases_units_sides
18,661,661,3,,0,3,3,tens_bases_units_sides
18,662,662,12,,1,2,3,tens_bases_units_sides
18,663,663,3,,0,3,3,tens_bases_units_sides
18,664,664,3,,0,3,3,tens_bases_units_sides
18,665,665,3,,0,3,3,tens_bases_units_sides
18,666,666,3,,0,3,3,tens_bases_units_sides
18,667,667,3,,0,3,3,tens_bases_units_sides
18,668,668,3,,0,3,3,tens_bases_units_sides
18,669,669,3,,0,3,3,tens_bases_units_sides
18,670,670,3,,0,3,3,tens_bases_units_sides
18,671,671,3,,0,3,3,tens_bases_units_sides
18,672,672,3,,0,3,3,tens_bases_units_sides
18,673,673,3,,0,3,3,tens_bases_units_sides
18,674,674,12,,1,2,3,tens_bases_units_sides
18,675,675,3,,0,3,3,tens_bases_units_sides
18,676,676,3,,0,3,3,tens_bases_units_sides
18,677,677,12,,1,2,3,tens_bases_units_sides
18,678,678,3,,0,3,3,tens_bases_units_sides
18,679,679,3,,0,3,3,tens_bases_units_sides
18,680,680,3,,0,3,3,tens_bases_units_sides
18,681,681,12,,1,2,3,tens_bases_units_sides
18,682,682,3,,0,3,3,tens_bases_units_sides
18,683,683,3,,0,3,3,tens_bases_units_sides
18,684,684,3,,0,3,3,tens_bases_units_sides
18,685,685,3,,0,3,3,tens_bases_units_sides
18,686,686,3,,0,3,3,tens_bases_units_sides
18,687,687,3,,0,3,3,tens_bases_units_sides
18,688,688,3,,0,3,3,tens_bases_units_sides
18,689,689,3,,0,3,3,tens_bases_units_sides
18,690,690,3,,0,3,3,tens_bases_units_sides
18,691,691,3,,0,3,3,tens_bases_units_sides
18,692,692,3,,0,3,3,tens_bases_units_sides
18,693,693,12,,1,2,3,tens_bases_units_sides
18,694,694,3,,0,3,3,tens_bases_units_sides
18,695,695,3,,0,3,3,tens_bases_units_sides
18,696,696,3,,0,3,3,tens_bases_units_sides
18,697,697,3,,0,3,3,tens_bases_units_sides
18,698,698,3,,0,3,3,tens_bases_units_sides
18,699,699,21,,2,1,3,tens_bases_units_sides
18,700,700,3,,0,3,3,tens_bases_units_sides
18,701,701,3,,0,3,3,tens_bases_units_sides
18,702,702,3,,0,3,3,tens_bases_units_sides
18,703,703,3,,0,3,3,tens_bases_units_sides
18,704,704,3,,0,3,3,tens_bases_units_sides
18,705,705,3,,0,3,3,tens_bases_units_sides
18,706,706,3,,0,3,3,tens_bases_units_sides
18,707,707,12,,1,2,3,tens_bases_units_sides
18,708,708,3,,0,3,3,tens_bases_units_sides
18,709,709,3,,0,3,3,tens_bases_units_sides
18,710,710,3,,0,3,3,tens_bases_units_sides
18,711,711,3,,0,3,3,tens_bases_units_sides
18,712,712,12,,1,2,3,tens_bases_units_sides
18,713,713,3,,0,3,3,tens_bases_units_sides
18,714,714,3,,0,3,3,tens_bases_units_sides
18,715,715,12,,1,2,3,tens_bases_units_sides
18,716,716,3,,0,3,3,tens_bases_units_sides
18,717,717,3,,0,3,3,tens_bases_units_sides
18,718,718,3,,0,3,3,tens_bases_units_sides
18,719,719,3,,0,3,3,tens_bases_units_sides
18,720,720,3,,0,3,3,tens_bases_units_sides
18,721,721,3,,0,3,3,tens_bases_units_sides
18,722,722,3,,0,3,3,tens_bases_units_sides
18,723,723,12,,1,2,3,tens_bases_units_sides
18,724,724,3,,0,3,3,tens_bases_units_sides
18,725,725,3,,0,3,3,tens_bases_units_sides
18,726,726,3,,0,3,3,tens_bases_units_sides
18,727,727,3,,0,3,3,tens_bases_units_sides
18,728,728,3,,0,3,3,tens_bases_units_sides
18,729,729,3,,0,3,3,tens_bases_units_sides
18,730,730,3,,0,3,3,tens_bases_units_sides
18,731,731,3,,0,3,3,tens_bases_units_sides
18,732,732,3,,0,3,3,tens_bases_units_sides
18,733,733,3,,0,3,3,tens_bases_units_sides
18,734,734,3,,0,3,3,tens_bases_units_sides
18,735,735,3,,0,3,3,tens_bases_units_sides
18,736,736,3,,0,3,3,tens_bases_units_sides
18,737,737,3,,0,3,3,tens_bases_units_sides
18,738,738,12,,1,2,3,tens_bases_units_sides
18,739,739,3,,0,3,3,tens_bases_units_sides
18,740,740,3,,0,3,3,tens_bases_units_sides
18,741,741,12,,1,2,3,tens_bases_units_sides
18,742,742,3,,0,3,3,tens_bases_units_sides
18,743,743,3,,0,3,3,tens_bases_units_sides
18,744,744,3,,0,3,3,tens_bases_units_sides
18,745,745,3,,0,3,3,tens_bases_units_sides
18,746,746,3,,0,3,3,tens_bases_units_sides
18,747,747,3,,0,3,3,tens_bases_units_sides
18,748,748,3,,0,3,3,tens_bases_units_sides
18,749,749,3,,0,3,3,tens_bases_units_sides
18,750,750,3,,0,3,3,tens_bases_units_sides
18,751,751,2,,0,2,2,tens_bases_units_sides
18,752,752,3,,0,3,3,tens_bases_units_sides
18,753,753,3,,0,3,3,tens_bases_units_sides
18,754,754,3,,0,3,3,tens_bases_units_sides
18,755,755,3,,0,3,3,tens_bases_units_sides
18,756,756,3,,0,3,3,tens_bases_units_sides
18,757,757,3,,0,3,3,tens_bases_units_sides
18,758,758,3,,0,3,3,tens_bases_units_sides
18,759,759,3,,0,3,3,tens_bases_units_sides
18,760,760,3,,0,3,3,tens_bases_units_sides
18,761,761,3,,0,3,3,tens_bases_units_sides
18,762,762,3,,0,3,3,tens_bases_units_sides
18,763,763,3,,0,3,3,tens_bases_units_sides
18,764,764,3,,0,3,3,tens_bases_units_sides
18,765,765,3,,0,3,3,tens_bases_units_sides
18,766,766,3,,0,3,3,tens_bases_units_sides
18,767,767,3,,0,3,3,tens_bases_units_sides
18,768,768,3,,0,3,3,tens_bases_units_sides
18,769,769,3,,0,3,3,tens_bases_units_sides
18,770,770,3,,0,3,3,tens_bases_units_sides
18,771,771,3,,0,3,3,tens_bases_units_sides
18,772,772,3,,0,3,3,tens_bases_units_sides
18,773,773,12,,1,2,3,tens_bases_units_sides
18,774,774,3,,0,3,3,tens_bases_units_sides
18,775,775,21,,2,1,3,tens_bases_units_sides
18,776,776,3,,0,3,3,tens_bases_units_sides
18,777,777,3,,0,3,3,tens_bases_units_sides
18,778,778,3,,0,3,3,tens_bases_units_sides
18,779,779,3,,0,3,3,tens_bases_units_sides
18,780,780,3,,0,3,3,tens_bases_units_sides
18,781,781,3,,0,3,3,tens_bases_units_sides
18,782,782,3,,0,3,3,tens_bases_units_sides
18,783,783,3,,0,3,3,tens_bases_units_sides
18,784,784,12,,1,2,3,tens_bases_units_sides
18,785,785,3,,0,3,3,tens_bases_units_sides
18,786,786,3,,0,3,3,tens_bases_units_sides
18,787,787,3,,0,3,3,tens_bases_units_sides
18,788,788,3,,0,3,3,tens_bases_units_sides
18,789,789,3,,0,3,3,tens_bases_units_sides
18,790,790,3,,0,3,3,tens_bases_units_sides
18,791,791,3,,0,3,3,tens_bases_units_sides
18,792,792,2,,0,2,2,tens_bases_units_sides
18,793,793,2,,0,2,2,tens_bases_units_sides
18,794,794,2,,0,2,2,tens_bases_units_sides
18,795,795,2,,0,2,2,tens_bases_units_sides
18,796,796,2,,0,2,2,tens_bases_units_sides
18,797,797,3,,0,3,3,tens_bases_units_sides
18,798,798,3,,0,3,3,tens_bases_units_sides
18,799,799,3,,0,3,3,tens_bases_units_sides
18,800,800,3,,0,3,3,tens_bases_units_sides
18,801,801,3,,0,3,3,tens_bases_units_sides
18,802,802,3,,0,3,3,tens_bases_units_sides
18,803,803,3,,0,3,3,tens_bases_units_sides
18,804,804,3,,0,3,3,tens_bases_units_sides
18,805,805,3,,0,3,3,tens_bases_units_sides
18,806,806,3,,0,3,3,tens_bases_units_sides
18,807,807,3,,0,3,3,tens_bases_units_sides
18,808,808,12,,1,2,3,tens_bases_units_sides
18,809,809,3,,0,3,3,tens_bases_units_sides
18,810,810,3,,0,3,3,tens_bases_units_sides
18,811,811,3,,0,3,3,tens_bases_units_sides
18,812,812,3,,0,3,3,tens_bases_units_sides
18,813,813,3,,0,3,3,tens_bases_units_sides
18,814,814,3,,0,3,3,tens_bases_units_sides
18,815,815,3,,0,3,3,tens_bases_units_sides
18,816,816,3,,0,3,3,tens_bases_units_sides
18,817,817,3,,0,3,3,tens_bases_units_sides
18,818,818,3,,0,3,3,tens_bases_units_sides
18,819,819,12,,1,2,3,tens_bases_units_sides
18,820,820,3,,0,3,3,tens_bases_units_sides
18,821,821,3,,0,3,3,tens_bases_units_sides
18,822,822,3,,0,3,3,tens_bases_units_sides
18,823,823,3,,0,3,3,tens_bases_units_sides
18,824,824,3,,0,3,3,tens_bases_units_sides
18,825,825,3,,0,3,3,tens_bases_units_sides
18,826,826,3,,0,3,3,tens_bases_units_sides
18,827,827,3,,0,3,3,tens_bases_units_sides
18,828,828,3,,0,3,3,tens_bases_units_sides
18,829,829,3,,0,3,3,tens_bases_units_sides
18,830,830,3,,0,3,3,tens_bases_units_sides
18,831,831,3,,0,3,3,tens_bases_units_sides
18,832,832,3,,0,3,3,tens_bases_units_sides
18,833,833,3,,0,3,3,tens_bases_units_sides
18,834,834,12,,1,2,3,tens_bases_units_sides
18,835,835,3,,0,3,3,tens_bases_units_sides
18,836,836,3,,0,3,3,tens_bases_units_sides
18,837,837,3,,0,3,3,tens_bases_units_sides
18,838,838,12,,1,2,3,tens_bases_units_sides
18,839,839,3,,0,3,3,tens_bases_units_sides
18,840,840,3,,0,3,3,tens_bases_units_sides
18,841,841,3,,0,3,3,tens_bases_units_sides
18,842,842,3,,0,3,3,tens_bases_units_sides
18,843,843,12,,1,2,3,tens_bases_units_sides
18,844,844,3,,0,3,3,tens_bases_units_sides
18,845,845,3,,0,3,3,tens_bases_units_sides
18,846,846,3,,0,3,3,tens_bases_units_sides
18,847,847,12,,1,2,3,tens_bases_units_sides
18,848,848,3,,0,3,3,tens_bases_units_sides
18,849,849,3,,0,3,3,tens_bases_units_sides
18,850,850,3,,0,3,3,tens_bases_units_sides
18,851,851,3,,0,3,3,tens_bases_units_sides
18,852,852,12,,1,2,3,tens_bases_units_sides
18,853,853,3,,0,3,3,tens_bases_units_sides
18,854,854,3,,0,3,3,tens_bases_units_sides
18,855,855,3,,0,3,3,tens_bases_units_sides
18,856,856,3,,0,3,3,tens_bases_units_sides
18,857,857,12,,1,2,3,tens_bases_units_sides
18,858,858,3,,0,3,3,tens_bases_units_sides
18,859,859,3,,0,3,3,tens_bases_units_sides
18,860,860,3,,0,3,3,tens_bases_units_sides
18,861,861,3,,0,3,3,tens_bases_units_sides
18,862,862,21,,2,1,3,tens_bases_units_sides
18,863,863,3,,0,3,3,tens_bases_units_sides
18,864,864,3,,0,3,3,tens_bases_units_sides
18,865,865,3,,0,3,3,tens_bases_units_sides
18,866,866,3,,0,3,3,tens_bases_units_sides
18,867,867,3,,0,3,3,tens_bases_units_sides
18,868,868,3,,0,3,3,tens_bases_units_sides
18,869,869,3,,0,3,3,tens_bases_units_sides
18,870,870,3,,0,3,3,tens_bases_units_sides
18,871,871,3,,0,3,3,tens_bases_units_sides
18,872,872,3,,0,3,3,tens_bases_units_sides
18,873,873,3,,0,3,3,tens_bases_units_sides
18,874,874,3,,0,3,3,tens_bases_units_sides
18,875,875,3,,0,3,3,tens_bases_units_sides
18,876,876,3,,0,3,3,tens_bases_units_sides
18,877,877,3,,0,3,3,tens_bases_units_sides
18,878,878,3,,0,3,3,tens_bases_units_sides
18,879,879,3,,0,3,3,tens_bases_units_sides
18,880,880,3,,0,3,3,tens_bases_units_sides
18,881,881,3,,0,3,3,tens_bases_units_sides
18,882,882,12,,1,2,3,tens_bases_units_sides
18,883,883,3,,0,3,3,tens_bases_units_sides
18,884,884,3,,0,3,3,tens_bases_units_sides
18,885,885,2,,0,2,2,tens_bases_units_sides
18,886,886,3,,0,3,3,tens_bases_units_sides
18,887,887,3,,0,3,3,tens_bases_units_sides
18,888,888,3,,0,3,3,tens_bases_units_sides
18,889,889,3,,0,3,3,tens_bases_units_sides
18,890,890,3,,0,3,3,tens_bases_units_sides
18,891,891,3,,0,3,3,tens_bases_units_sides
18,892,892,12,,1,2,3,tens_bases_units_sides
18,893,893,12,,1,2,3,tens_bases_units_sides
18,894,894,3,,0,3,3,tens_bases_units_sides
18,895,895,3,,0,3,3,tens_bases_units_sides
18,896,896,12,,1,2,3,tens_bases_units_sides
18,897,897,3,,0,3,3,tens_bases_units_sides
18,898,898,3,,0,3,3,tens_bases_units_sides
18,899,899,3,,0,3,3,tens_bases_units_sides
18,900,900,3,,0,3,3,tens_bases_units_sides
18,901,901,3,,0,3,3,tens_bases_units_sides
18,902,902,3,,0,3,3,tens_bases_units_sides
18,903,903,3,,0,3,3,tens_bases_units_sides
18,904,904,3,,0,3,3,tens_bases_units_sides
18,905,905,3,,0,3,3,tens_bases_units_sides
18,906,906,3,,0,3,3,tens_bases_units_sides
18,907,907,12,,1,2,3,tens_bases_units_sides
18,908,908,3,,0,3,3,tens_bases_units_sides
18,909,909,12,,1,2,3,tens_bases_units_sides
18,910,910,12,,1,2,3,tens_bases_units_sides
18,911,911,3,,0,3,3,tens_bases_units_sides
18,912,912,3,,0,3,3,tens_bases_units_sides
18,913,913,3,,0,3,3,tens_bases_units_sides
18,914,914,3,,0,3,3,tens_bases_units_sides
18,915,915,3,,0,3,3,tens_bases_units_sides
18,916,916,3,,0,3,3,tens_bases_units_sides
18,917,917,3,,0,3,3,tens_bases_units_sides
18,918,918,2,,0,2,2,tens_bases_units_sides
18,919,919,2,,0,2,2,tens_bases_units_sides
18,920,920,3,,0,3,3,tens_bases_units_sides
18,921,921,3,,0,3,3,tens_bases_units_sides
18,922,922,3,,0,3,3,tens_bases_units_sides
18,923,923,3,,0,3,3,tens_bases_units_sides
18,924,924,3,,0,3,3,tens_bases_units_sides
18,925,925,3,,0,3,3,tens_bases_units_sides
18,926,926,12,,1,2,3,tens_bases_units_sides
18,927,927,3,,0,3,3,tens_bases_units_sides
18,928,928,3,,0,3,3,tens_bases_units_sides
18,929,929,3,,0,3,3,tens_bases_units_sides
18,930,930,3,,0,3,3,tens_bases_units_sides
18,931,931,3,,0,3,3,tens_bases_units_sides
18,932,932,3,,0,3,3,tens_bases_units_sides
18,933,933,12,,1,2,3,tens_bases_units_sides
18,934,934,12,,1,2,3,tens_bases_units_sides
18,935,935,3,,0,3,3,tens_bases_units_sides
18,936,936,3,,0,3,3,tens_bases_units_sides
18,937,937,3,,0,3,3,tens_bases_units_sides
18,938,938,3,,0,3,3,tens_bases_units_sides
18,939,939,3,,0,3,3,tens_bases_units_sides
18,940,940,3,,0,3,3,tens_bases_units_sides
18,941,941,3,,0,3,3,tens_bases_units_sides
18,942,942,3,,0,3,3,tens_bases_units_sides
18,943,943,3,,0,3,3,tens_bases_units_sides
18,944,944,3,,0,3,3,tens_bases_units_sides
18,945,945,3,,0,3,3,tens_bases_units_sides
18,946,946,3,,0,3,3,tens_bases_units_sides
18,947,947,3,,0,3,3,tens_bases_units_sides
18,948,948,3,,0,3,3,tens_bases_units_sides
18,949,949,3,,0,3,3,tens_bases_units_sides
18,950,950,3,,0,3,3,tens_bases_units_sides
18,951,951,12,,1,2,3,tens_bases_units_sides
18,952,952,3,,0,3,3,tens_bases_units_sides
18,953,953,3,,0,3,3,tens_bases_units_sides
18,954,954,3,,0,3,3,tens_bases_units_sides
18,955,955,3,,0,3,3,tens_bases_units_sides
18,956,956,3,,0,3,3,tens_bases_units_sides
18,957,957,21,,2,1,3,tens_bases_units_sides
18,958,958,3,,0,3,3,tens_bases_units_sides
18,959,959,3,,0,3,3,tens_bases_units_sides
18,960,960,12,,1,2,3,tens_bases_units_sides
18,961,961,3,,0,3,3,tens_bases_units_sides
18,962,962,3,,0,3,3,tens_bases_units_sides
18,963,963,12,,1,2,3,tens_bases_units_sides
18,964,964,3,,0,3,3,tens_bases_units_sides
18,965,965,3,,0,3,3,tens_bases_units_sides
18,966,966,3,,0,3,3,tens_bases_units_sides
18,967,967,12,,1,2,3,tens_bases_units_sides
18,968,968,3,,0,3,3,tens_bases_units_sides
18,969,969,3,,0,3,3,tens_bases_units_sides
18,970,970,3,,0,3,3,tens_bases_units_sides
18,971,971,3,,0,3,3,tens_bases_units_sides
18,972,972,3,,0,3,3,tens_bases_units_sides
18,973,973,12,,1,2,3,tens_bases_units_sides
18,974,974,12,,1,2,3,tens_bases_units_sides
18,975,975,3,,0,3,3,tens_bases_units_sides
18,976,976,3,,0,3,3,tens_bases_units_sides
18,977,977,3,,0,3,3,tens_bases_units_sides
18,978,978,3,,0,3,3,tens_bases_units_sides
18,979,979,3,,0,3,3,tens_bases_units_sides
18,980,980,3,,0,3,3,tens_bases_units_sides
18,981,981,3,,0,3,3,tens_bases_units_sides
18,982,982,3,,0,3,3,tens_bases_units_sides
18,983,983,12,,1,2,3,tens_bases_units_sides
18,984,984,3,,0,3,3,tens_bases_units_sides
18,985,985,12,,1,2,3,tens_bases_units_sides
18,986,986,3,,0,3,3,tens_bases_units_sides
18,987,987,2,,0,2,2,tens_bases_units_sides
18,988,988,2,,0,2,2,tens_bases_units_sides
18,989,989,20,,2,0,2,tens_bases_units_sides
18,990,990,2,,0,2,2,tens_bases_units_sides
18,991,991,12,,1,2,3,tens_bases_units_sides
18,992,992,3,,0,3,3,tens_bases_units_sides
18,993,993,3,,0,3,3,tens_bases_units_sides
18,994,994,12,,1,2,3,tens_bases_units_sides
18,995,995,3,,0,3,3,tens_bases_units_sides
18,996,996,3,,0,3,3,tens_bases_units_sides
18,997,997,3,,0,3,3,tens_bases_units_sides
18,998,998,3,,0,3,3,tens_bases_units_sides
18,999,999,3,,0,3,3,tens_bases_units_sides
18,1000,1000,12,,1,2,3,tens_bases_units_sides
18,1001,1001,3,,0,3,3,tens_bases_units_sides
18,1002,1002,3,,0,3,3,tens_bases_units_sides
18,1003,1003,3,,0,3,3,tens_bases_units_sides
18,1004,1004,3,,0,3,3,tens_bases_units_sides
18,1005,1005,3,,0,3,3,tens_bases_units_sides
18,1006,1006,3,,0,3,3,tens_bases_units_sides
18,1007,1007,3,,0,3,3,tens_bases_units_sides
18,1008,1008,3,,0,3,3,tens_bases_units_sides
18,1009,1009,3,,0,3,3,tens_bases_units_sides
18,1010,1010,3,,0,3,3,tens_bases_units_sides
18,1011,1011,3,,0,3,3,tens_bases_units_sides
18,1012,1012,3,,0,3,3,tens_bases_units_sides
18,1013,1013,3,,0,3,3,tens_bases_units_sides
18,1014,1014,12,,1,2,3,tens_bases_units_sides
18,1015,1015,3,,0,3,3,tens_bases_units_sides
18,1016,1016,3,,0,3,3,tens_bases_units_sides
18,1017,1017,3,,0,3,3,tens_bases_units_sides
18,1018,1018,3,,0,3,3,tens_bases_units_sides
18,1019,1019,3,,0,3,3,tens_bases_units_sides
18,1020,1020,3,,0,3,3,tens_bases_units_sides
18,1021,1021,3,,0,3,3,tens_bases_units_sides
18,1022,1022,3,,0,3,3,tens_bases_units_sides
18,1023,1023,3,,0,3,3,tens_bases_units_sides
18,1024,1024,3,,0,3,3,tens_bases_units_sides
18,1025,1025,3,,0,3,3,tens_bases_units_sides
18,1026,1026,3,,0,3,3,tens_bases_units_sides
18,1027,1027,3,,0,3,3,tens_bases_units_sides
18,1028,1028,3,,0,3,3,tens_bases_units_sides
18,1029,1029,3,,0,3,3,tens_bases_units_sides
18,1030,1030,3,,0,3,3,tens_bases_units_sides
18,1031,1031,12,,1,2,3,tens_bases_units_sides
18,1032,1032,3,,0,3,3,tens_bases_units_sides
18,1033,1033,3,,0,3,3,tens_bases_units_sides
18,1034,1034,3,,0,3,3,tens_bases_units_sides
18,1035,1035,3,,0,3,3,tens_bases_units_sides
18,1036,1036,3,,0,3,3,tens_bases_units_sides
18,1037,1037,3,,0,3,3,tens_bases_units_sides
18,1038,1038,3,,0,3,3,tens_bases_units_sides
18,1039,1039,3,,0,3,3,tens_bases_units_sides
18,1040,1040,3,,0,3,3,tens_bases_units_sides
18,1041,1041,12,,1,2,3,tens_bases_units_sides
18,1042,1042,3,,0,3,3,tens_bases_units_sides
18,1043,1043,3,,0,3,3,tens_bases_units_sides
18,1044,1044,3,,0,3,3,tens_bases_units_sides
18,1045,1045,3,,0,3,3,tens_bases_units_sides
18,1046,1046,3,,0,3,3,tens_bases_units_sides
18,1047,1047,3,,0,3,3,tens_bases_units_sides
18,1048,1048,3,,0,3,3,tens_bases_units_sides
18,1049,1049,3,,0,3,3,tens_bases_units_sides
18,1050,1050,3,,0,3,3,tens_bases_units_sides
18,1051,1051,12,,1,2,3,tens_bases_units_sides
18,1052,1052,3,,0,3,3,tens_bases_units_sides
18,1053,1053,12,,1,2,3,tens_bases_units_sides
18,1054,1054,3,,0,3,3,tens_bases_units_sides
18,1055,1055,3,,0,3,3,tens_bases_units_sides
18,1056,1056,12,,1,2,3,tens_bases_units_sides
18,1057,1057,12,,1,2,3,tens_bases_units_sides
18,1058,1058,3,,0,3,3,tens_bases_units_sides
18,1059,1059,3,,0,3,3,tens_bases_units_sides
18,1060,1060,3,,0,3,3,tens_bases_units_sides
18,1061,1061,3,,0,3,3,tens_bases_units_sides
18,1062,1062,3,,0,3,3,tens_bases_units_sides
18,1063,1063,3,,0,3,3,tens_bases_units_sides
18,1064,1064,3,,0,3,3,tens_bases_units_sides
18,1065,1065,3,,0,3,3,tens_bases_units_sides
18,1066,1066,3,,0,3,3,tens_bases_units_sides
18,1067,1067,3,,0,3,3,tens_bases_units_sides
18,1068,1068,3,,0,3,3,tens_bases_units_sides
18,1069,1069,3,,0,3,3,tens_bases_units_sides
18,1070,1070,21,,2,1,3,tens_bases_units_sides
18,1071,1071,3,,0,3,3,tens_bases_units_sides
18,1072,1072,3,,0,3,3,tens_bases_units_sides
18,1073,1073,3,,0,3,3,tens_bases_units_sides
18,1074,1074,12,,1,2,3,tens_bases_units_sides
18,1075,1075,3,,0,3,3,tens_bases_units_sides
18,1076,1076,3,,0,3,3,tens_bases_units_sides
18,1077,1077,3,,0,3,3,tens_bases_units_sides
18,1078,1078,3,,0,3,3,tens_bases_units_sides
18,1079,1079,3,,0,3,3,tens_bases_units_sides
18,1080,1080,3,,0,3,3,tens_bases_units_sides
18,1081,1081,3,,0,3,3,tens_bases_units_sides
18,1082,1082,3,,0,3,3,tens_bases_units_sides
18,1083,1083,12,,1,2,3,tens_bases_units_sides
18,1084,1084,3,,0,3,3,tens_bases_units_sides
18,1085,1085,3,,0,3,3,tens_bases_units_sides
18,1086,1086,3,,0,3,3,tens_bases_units_sides
18,1087,1087,3,,0,3,3,tens_bases_units_sides
18,1088,1088,3,,0,3,3,tens_bases_units_sides
18,1089,1089,12,,1,2,3,tens_bases_units_sides
18,1090,1090,3,,0,3,3,tens_bases_units_sides
18,1091,1091,3,,0,3,3,tens_bases_units_sides
18,1092,1092,3,,0,3,3,tens_bases_units_sides
18,1093,1093,12,,1,2,3,tens_bases_units_sides
18,1094,1094,3,,0,3,3,tens_bases_units_sides
18,1095,1095,12,,1,2,3,tens_bases_units_sides
18,1096,1096,12,,1,2,3,tens_bases_units_sides
18,1097,1097,3,,0,3,3,tens_bases_units_sides
18,1098,1098,3,,0,3,3,tens_bases_units_sides
18,1099,1099,12,,1,2,3,tens_bases_units_sides
18,1100,1100,3,,0,3,3,tens_bases_units_sides
18,1101,1101,3,,0,3,3,tens_bases_units_sides
18,1102,1102,3,,0,3,3,tens_bases_units_sides
18,1103,1103,3,,0,3,3,tens_bases_units_sides
18,1104,1104,3,,0,3,3,tens_bases_units_sides
18,1105,1105,3,,0,3,3,tens_bases_units_sides
18,1106,1106,3,,0,3,3,tens_bases_units_sides
18,1107,1107,3,,0,3,3,tens_bases_units_sides
18,1108,1108,3,,0,3,3,tens_bases_units_sides
18,1109,1109,12,,1,2,3,tens_bases_units_sides
18,1110,1110,3,,0,3,3,tens_bases_units_sides
18,1111,1111,3,,0,3,3,tens_bases_units_sides
18,1112,1112,3,,0,3,3,tens_bases_units_sides
18,1113,1113,3,,0,3,3,tens_bases_units_sides
18,1114,1114,12,,1,2,3,tens_bases_units_sides
18,1115,1115,3,,0,3,3,tens_bases_units_sides
18,1116,1116,3,,0,3,3,tens_bases_units_sides
18,1117,1117,3,,0,3,3,tens_bases_units_sides
18,1118,1118,3,,0,3,3,tens_bases_units_sides
18,1119,1119,3,,0,3,3,tens_bases_units_sides
18,1120,1120,3,,0,3,3,tens_bases_units_sides
18,1121,1121,3,,0,3,3,tens_bases_units_sides
18,1122,1122,3,,0,3,3,tens_bases_units_sides
18,1123,1123,3,,0,3,3,tens_bases_units_sides
18,1124,1124,3,,0,3,3,tens_bases_units_sides
18,1125,1125,12,,1,2,3,tens_bases_units_sides
18,1126,1126,3,,0,3,3,tens_bases_units_sides
18,1127,1127,3,,0,3,3,tens_bases_units_sides
18,1128,1128,3,,0,3,3,tens_bases_units_sides
18,1129,1129,3,,0,3,3,tens_bases_units_sides
18,1130,1130,3,,0,3,3,tens_bases_units_sides
18,1131,1131,12,,1,2,3,tens_bases_units_sides
18,1132,1132,3,,0,3,3,tens_bases_units_sides
18,1133,1133,3,,0,3,3,tens_bases_units_sides
18,1134,1134,3,,0,3,3,tens_bases_units_sides
18,1135,1135,3,,0,3,3,tens_bases_units_sides
18,1136,1136,3,,0,3,3,tens_bases_units_sides
18,1137,1137,3,,0,3,3,tens_bases_units_sides
18,1138,1138,12,,1,2,3,tens_bases_units_sides
18,1139,1139,12,,1,2,3,tens_bases_units_sides
18,1140,1140,12,,1,2,3,tens_bases_units_sides
18,1141,1141,3,,0,3,3,tens_bases_units_sides
18,1142,1142,3,,0,3,3,tens_bases_units_sides
18,1143,1143,12,,1,2,3,tens_bases_units_sides
18,1144,1144,3,,0,3,3,tens_bases_units_sides
18,1145,1145,3,,0,3,3,tens_bases_units_sides
18,1146,1146,3,,0,3,3,tens_bases_units_sides
18,1147,1147,3,,0,3,3,tens_bases_units_sides
18,1148,1148,12,,1,2,3,tens_bases_units_sides
18,1149,1149,3,,0,3,3,tens_bases_units_sides
18,1150,1150,3,,0,3,3,tens_bases_units_sides
18,1151,1151,3,,0,3,3,tens_bases_units_sides
18,1152,1152,12,,1,2,3,tens_bases_units_sides
18,1153,1153,3,,0,3,3,tens_bases_units_sides
18,1154,1154,3,,0,3,3,tens_bases_units_sides
18,1155,1155,3,,0,3,3,tens_bases_units_sides
18,1156,1156,3,,0,3,3,tens_bases_units_sides
18,1157,1157,3,,0,3,3,tens_bases_units_sides
18,1158,1158,12,,1,2,3,tens_bases_units_sides
18,1159,1159,12,,1,2,3,tens_bases_units_sides
18,1160,1160,3,,0,3,3,tens_bases_units_sides
18,1161,1161,3,,0,3,3,tens_bases_units_sides
18,1162,1162,2,,0,2,2,tens_bases_units_sides
18,1163,1163,2,,0,2,2,tens_bases_units_sides
18,1164,1164,2,,0,2,2,tens_bases_units_sides
18,1165,1165,3,,0,3,3,tens_bases_units_sides
18,1166,1166,3,,0,3,3,tens_bases_units_sides
18,1167,1167,3,,0,3,3,tens_bases_units_sides
18,1168,1168,3,,0,3,3,tens_bases_units_sides
18,1169,1169,3,,0,3,3,tens_bases_units_sides
18,1170,1170,3,,0,3,3,tens_bases_units_sides
18,1171,1171,3,,0,3,3,tens_bases_units_sides
18,1172,1172,3,,0,3,3,tens_bases_units_sides
18,1173,1173,3,,0,3,3,tens_bases_units_sides
18,1174,1174,2,,0,2,2,tens_bases_units_sides
18,1175,1175,3,,0,3,3,tens_bases_units_sides
18,1176,1176,3,,0,3,3,tens_bases_units_sides
18,1177,1177,3,,0,3,3,tens_bases_units_sides
18,1178,1178,3,,0,3,3,tens_bases_units_sides
18,1179,1179,12,,1,2,3,tens_bases_units_sides
18,1180,1180,3,,0,3,3,tens_bases_units_sides
18,1181,1181,3,,0,3,3,tens_bases_units_sides
18,1182,1182,21,,2,1,3,tens_bases_units_sides
18,1183,1183,3,,0,3,3,tens_bases_units_sides
18,1184,1184,12,,1,2,3,tens_bases_units_sides
18,1185,1185,3,,0,3,3,tens_bases_units_sides
18,1186,1186,3,,0,3,3,tens_bases_units_sides
18,1187,1187,12,,1,2,3,tens_bases_units_sides
18,1188,1188,2,,0,2,2,tens_bases_units_sides
18,1189,1189,2,,0,2,2,tens_bases_units_sides
18,1190,1190,3,,0,3,3,tens_bases_units_sides
18,1191,1191,3,,0,3,3,tens_bases_units_sides
18,1192,1192,12,,1,2,3,tens_bases_units_sides
18,1193,1193,3,,0,3,3,tens_bases_units_sides
18,1194,1194,3,,0,3,3,tens_bases_units_sides
18,1195,1195,3,,0,3,3,tens_bases_units_sides
18,1196,1196,3,,0,3,3,tens_bases_units_sides
18,1197,1197,12,,1,2,3,tens_bases_units_sides
18,1198,1198,3,,0,3,3,tens_bases_units_sides
18,1199,1199,3,,0,3,3,tens_bases_units_sides
18,1200,1200,3,,0,3,3,tens_bases_units_sides
18,1201,1201,3,,0,3,3,tens_bases_units_sides
18,1202,1202,3,,0,3,3,tens_bases_units_sides
18,1203,1203,3,,0,3,3,tens_bases_units_sides
18,1204,1204,3,,0,3,3,tens_bases_units_sides
18,1205,1205,3,,0,3,3,tens_bases_units_sides
18,1206,1206,3,,0,3,3,tens_bases_units_sides
18,1207,1207,3,,0,3,3,tens_bases_units_sides
18,1208,1208,3,,0,3,3,tens_bases_units_sides
18,1209,1209,3,,0,3,3,tens_bases_units_sides
18,1210,1210,3,,0,3,3,tens_bases_units_sides
18,1211,1211,21,,2,1,3,tens_bases_units_sides
18,1212,1212,3,,0,3,3,tens_bases_units_sides
18,1213,1213,12,,1,2,3,tens_bases_units_sides
18,1214,1214,3,,0,3,3,tens_bases_units_sides
18,1215,1215,3,,0,3,3,tens_bases_units_sides
18,1216,1216,3,,0,3,3,tens_bases_units_sides
18,1217,1217,3,,0,3,3,tens_bases_units_sides
18,1218,1218,12,,1,2,3,tens_bases_units_sides
18,1219,1219,3,,0,3,3,tens_bases_units_sides
18,1220,1220,3,,0,3,3,tens_bases_units_sides
18,1221,1221,3,,0,3,3,tens_bases_units_sides
18,1222,1222,3,,0,3,3,tens_bases_units_sides
18,1223,1223,3,,0,3,3,tens_bases_units_sides
18,1224,1224,3,,0,3,3,tens_bases_units_sides
18,1225,1225,3,,0,3,3,tens_bases_units_sides
18,1226,1226,3,,0,3,3,tens_bases_units_sides
18,1227,1227,3,,0,3,3,tens_bases_units_sides
18,1228,1228,3,,0,3,3,tens_bases_units_sides
18,1229,1229,3,,0,3,3,tens_bases_units_sides
18,1230,1230,3,,0,3,3,tens_bases_units_sides
18,1231,1231,21,,2,1,3,tens_bases_units_sides
18,1232,1232,3,,0,3,3,tens_bases_units_sides
18,1233,1233,12,,1,2,3,tens_bases_units_sides
18,1234,1234,3,,0,3,3,tens_bases_units_sides
18,1235,1235,3,,0,3,3,tens_bases_units_sides
18,1236,1236,3,,0,3,3,tens_bases_units_sides
18,1237,1237,2,,0,2,2,tens_bases_units_sides
18,1238,1238,3,,0,3,3,tens_bases_units_sides
18,1239,1239,3,,0,3,3,tens_bases_units_sides
18,1240,1240,12,,1,2,3,tens_bases_units_sides
18,1241,1241,3,,0,3,3,tens_bases_units_sides
18,1242,1242,12,,1,2,3,tens_bases_units_sides
18,1243,1243,3,,0,3,3,tens_bases_units_sides
18,1244,1244,3,,0,3,3,tens_bases_units_sides
18,1245,1245,3,,0,3,3,tens_bases_units_sides
18,1246,1246,3,,0,3,3,tens_bases_units_sides
18,1247,1247,3,,0,3,3,tens_bases_units_sides
18,1248,1248,3,,0,3,3,tens_bases_units_sides
18,1249,1249,3,,0,3,3,tens_bases_units_sides
18,1250,1250,3,,0,3,3,tens_bases_units_sides
18,1251,1251,12,,1,2,3,tens_bases_units_sides
18,1252,1252,3,,0,3,3,tens_bases_units_sides
18,1253,1253,3,,0,3,3,tens_bases_units_sides
18,1254,1254,3,,0,3,3,tens_bases_units_sides
18,1255,1255,12,,1,2,3,tens_bases_units_sides
18,1256,1256,3,,0,3,3,tens_bases_units_sides
18,1257,1257,3,,0,3,3,tens_bases_units_sides
18,1258,1258,3,,0,3,3,tens_bases_units_sides
18,1259,1259,3,,0,3,3,tens_bases_units_sides
18,1260,1260,3,,0,3,3,tens_bases_units_sides
18,1261,1261,3,,0,3,3,tens_bases_units_sides
18,1262,1262,3,,0,3,3,tens_bases_units_sides
18,1263,1263,3,,0,3,3,tens_bases_units_sides
18,1264,1264,3,,0,3,3,tens_bases_units_sides
18,1265,1265,3,,0,3,3,tens_bases_units_sides
18,1266,1266,3,,0,3,3,tens_bases_units_sides
18,1267,1267,3,,0,3,3,tens_bases_units_sides
18,1268,1268,12,,1,2,3,tens_bases_units_sides
18,1269,1269,3,,0,3,3,tens_bases_units_sides
18,1270,1270,3,,0,3,3,tens_bases_units_sides
18,1271,1271,3,,0,3,3,tens_bases_units_sides
18,1272,1272,3,,0,3,3,tens_bases_units_sides
18,1273,1273,3,,0,3,3,tens_bases_units_sides
18,1274,1274,3,,0,3,3,tens_bases_units_sides
18,1275,1275,3,,0,3,3,tens_bases_units_sides
18,1276,1276,3,,0,3,3,tens_bases_units_sides
18,1277,1277,3,,0,3,3,tens_bases_units_sides
18,1278,1278,3,,0,3,3,tens_bases_units_sides
18,1279,1279,3,,0,3,3,tens_bases_units_sides
18,1280,1280,12,,1,2,3,tens_bases_units_sides
18,1281,1281,12,,1,2,3,tens_bases_units_sides
18,1282,1282,3,,0,3,3,tens_bases_units_sides
18,1283,1283,2,,0,2,2,tens_bases_units_sides
18,1284,1284,2,,0,2,2,tens_bases_units_sides
18,1285,1285,3,,0,3,3,tens_bases_units_sides
18,1286,1286,21,,2,1,3,tens_bases_units_sides
18,1287,1287,3,,0,3,3,tens_bases_units_sides
18,1288,1288,3,,0,3,3,tens_bases_units_sides
18,1289,1289,3,,0,3,3,tens_bases_units_sides
18,1290,1290,3,,0,3,3,tens_bases_units_sides
18,1291,1291,3,,0,3,3,tens_bases_units_sides
18,1292,1292,3,,0,3,3,tens_bases_units_sides
18,1293,1293,3,,0,3,3,tens_bases_units_sides
18,1294,1294,3,,0,3,3,tens_bases_units_sides
18,1295,1295,3,,0,3,3,tens_bases_units_sides
18,1296,1296,3,,0,3,3,tens_bases_units_sides
18,1297,1297,3,,0,3,3,tens_bases_units_sides
18,1298,1298,3,,0,3,3,tens_bases_units_sides
18,1299,1299,3,,0,3,3,tens_bases_units_sides
18,1300,1300,3,,0,3,3,tens_bases_units_sides
18,1301,1301,2,,0,2,2,tens_bases_units_sides
18,1302,1302,2,,0,2,2,tens_bases_units_sides
18,1303,1303,3,,0,3,3,tens_bases_units_sides
18,1304,1304,3,,0,3,3,tens_bases_units_sides
18,1305,1305,3,,0,3,3,tens_bases_units_sides
18,1306,1306,3,,0,3,3,tens_bases_units_sides
18,1307,1307,3,,0,3,3,tens_bases_units_sides
18,1308,1308,3,,0,3,3,tens_bases_units_sides
18,1309,1309,3,,0,3,3,tens_bases_units_sides
18,1310,1310,3,,0,3,3,tens_bases_units_sides
18,1311,1311,3,,0,3,3,tens_bases_units_sides
18,1312,1312,3,,0,3,3,tens_bases_units_sides
18,1313,1313,3,,0,3,3,tens_bases_units_sides
18,1314,1314,12,,1,2,3,tens_bases_units_sides
18,1315,1315,3,,0,3,3,tens_bases_units_sides
18,1316,1316,3,,0,3,3,tens_bases_units_sides
18,1317,1317,3,,0,3,3,tens_bases_units_sides
18,1318,1318,12,,1,2,3,tens_bases_units_sides
18,1319,1319,3,,0,3,3,tens_bases_units_sides
18,1320,1320,3,,0,3,3,tens_bases_units_sides
18,1321,1321,12,,1,2,3,tens_bases_units_sides
18,1322,1322,3,,0,3,3,tens_bases_units_sides
18,1323,1323,3,,0,3,3,tens_bases_units_sides
18,1324,1324,3,,0,3,3,tens_bases_units_sides
18,1325,1325,3,,0,3,3,tens_bases_units_sides
18,1326,1326,3,,0,3,3,tens_bases_units_sides
18,1327,1327,3,,0,3,3,tens_bases_units_sides
18,1328,1328,3,,0,3,3,tens_bases_units_sides
18,1329,1329,3,,0,3,3,tens_bases_units_sides
18,1330,1330,3,,0,3,3,tens_bases_units_sides
18,1331,1331,3,,0,3,3,tens_bases_units_sides
18,1332,1332,3,,0,3,3,tens_bases_units_sides
18,1333,1333,3,,0,3,3,tens_bases_units_sides
18,1334,1334,12,,1,2,3,tens_bases_units_sides
18,1335,1335,3,,0,3,3,tens_bases_units_sides
18,1336,1336,3,,0,3,3,tens_bases_units_sides
18,1337,1337,3,,0,3,3,tens_bases_units_sides
18,1338,1338,12,,1,2,3,tens_bases_units_sides
18,1339,1339,3,,0,3,3,tens_bases_units_sides
18,1340,1340,3,,0,3,3,tens_bases_units_sides
18,1341,1341,3,,0,3,3,tens_bases_units_sides
18,1342,1342,3,,0,3,3,tens_bases_units_sides
18,1343,1343,3,,0,3,3,tens_bases_units_sides
18,1344,1344,3,,0,3,3,tens_bases_units_sides
18,1345,1345,3,,0,3,3,tens_bases_units_sides
18,1346,1346,3,,0,3,3,tens_bases_units_sides
18,1347,1347,3,,0,3,3,tens_bases_units_sides
18,1348,1348,3,,0,3,3,tens_bases_units_sides
18,1349,1349,3,,0,3,3,tens_bases_units_sides
18,1350,1350,3,,0,3,3,tens_bases_units_sides
18,1351,1351,3,,0,3,3,tens_bases_units_sides
18,1352,1352,3,,0,3,3,tens_bases_units_sides
18,1353,1353,3,,0,3,3,tens_bases_units_sides
18,1354,1354,3,,0,3,3,tens_bases_units_sides
18,1355,1355,3,,0,3,3,tens_bases_units_sides
18,1356,1356,12,,1,2,3,tens_bases_units_sides
18,1357,1357,12,,1,2,3,tens_bases_units_sides
18,1358,1358,3,,0,3,3,tens_bases_units_sides
18,1359,1359,3,,0,3,3,tens_bases_units_sides
18,1360,1360,3,,0,3,3,tens_bases_units_sides
18,1361,1361,3,,0,3,3,tens_bases_units_sides
18,1362,1362,12,,1,2,3,tens_bases_units_sides
18,1363,1363,3,,0,3,3,tens_bases_units_sides
18,1364,1364,3,,0,3,3,tens_bases_units_sides
18,1365,1365,3,,0,3,3,tens_bases_units_sides
18,1366,1366,12,,1,2,3,tens_bases_units_sides
18,1367,1367,3,,0,3,3,tens_bases_units_sides
18,1368,1368,3,,0,3,3,tens_bases_units_sides
18,1369,1369,12,,1,2,3,tens_bases_units_sides
18,1370,1370,3,,0,3,3,tens_bases_units_sides
18,1371,1371,12,,1,2,3,tens_bases_units_sides
18,1372,1372,12,,1,2,3,tens_bases_units_sides
18,1373,1373,3,,0,3,3,tens_bases_units_sides
18,1374,1374,3,,0,3,3,tens_bases_units_sides
18,1375,1375,12,,1,2,3,tens_bases_units_sides
18,1376,1376,3,,0,3,3,tens_bases_units_sides
18,1377,1377,3,,0,3,3,tens_bases_units_sides
18,1378,1378,12,,1,2,3,tens_bases_units_sides
18,1379,1379,3,,0,3,3,tens_bases_units_sides
18,1380,1380,12,,1,2,3,tens_bases_units_sides
18,1381,1381,3,,0,3,3,tens_bases_units_sides
18,1382,1382,3,,0,3,3,tens_bases_units_sides
18,1383,1383,3,,0,3,3,tens_bases_units_sides
18,1384,1384,3,,0,3,3,tens_bases_units_sides
18,1385,1385,12,,1,2,3,tens_bases_units_sides
18,1386,1386,12,,1,2,3,tens_bases_units_sides
18,1387,1387,3,,0,3,3,tens_bases_units_sides
18,1388,1388,3,,0,3,3,tens_bases_units_sides
18,1389,1389,3,,0,3,3,tens_bases_units_sides
18,1390,1390,3,,0,3,3,tens_bases_units_sides
18,1391,1391,3,,0,3,3,tens_bases_units_sides
18,1392,1392,3,,0,3,3,tens_bases_units_sides
18,1393,1393,3,,0,3,3,tens_bases_units_sides
18,1394,1394,3,,0,3,3,tens_bases_units_sides
18,1395,1395,3,,0,3,3,tens_bases_units_sides
18,1396,1396,3,,0,3,3,tens_bases_units_sides
18,1397,1397,3,,0,3,3,tens_bases_units_sides
18,1398,1398,3,,0,3,3,tens_bases_units_sides
18,1399,1399,3,,0,3,3,tens_bases_units_sides
18,1400,1400,3,,0,3,3,tens_bases_units_sides
18,1401,1401,3,,0,3,3,tens_bases_units_sides
18,1402,1402,3,,0,3,3,tens_bases_units_sides
18,1403,1403,3,,0,3,3,tens_bases_units_sides
18,1404,1404,12,,1,2,3,tens_bases_units_sides
18,1405,1405,3,,0,3,3,tens_bases_units_sides
18,1406,1406,3,,0,3,3,tens_bases_units_sides
18,1407,1407,3,,0,3,3,tens_bases_units_sides
18,1408,1408,12,,1,2,3,tens_bases_units_sides
18,1409,1409,3,,0,3,3,tens_bases_units_sides
18,1410,1410,2,,0,2,2,tens_bases_units_sides
18,1411,1411,2,,0,2,2,tens_bases_units_sides
18,1412,1412,2,,0,2,2,tens_bases_units_sides
18,1413,1413,2,,0,2,2,tens_bases_units_sides
18,1414,1414,2,,0,2,2,tens_bases_units_sides
18,1415,1415,3,,0,3,3,tens_bases_units_sides
18,1416,1416,3,,0,3,3,tens_bases_units_sides
18,1417,1417,3,,0,3,3,tens_bases_units_sides
18,1418,1418,3,,0,3,3,tens_bases_units_sides
18,1419,1419,3,,0,3,3,tens_bases_units_sides
18,1420,1420,3,,0,3,3,tens_bases_units_sides
18,1421,1421,3,,0,3,3,tens_bases_units_sides
18,1422,1422,12,,1,2,3,tens_bases_units_sides
18,1423,1423,12,,1,2,3,tens_bases_units_sides
18,1424,1424,12,,1,2,3,tens_bases_units_sides
18,1425,1425,3,,0,3,3,tens_bases_units_sides
18,1426,1426,3,,0,3,3,tens_bases_units_sides
18,1427,1427,3,,0,3,3,tens_bases_units_sides
18,1428,1428,12,,1,2,3,tens_bases_units_sides
18,1429,1429,3,,0,3,3,tens_bases_units_sides
18,1430,1430,3,,0,3,3,tens_bases_units_sides
18,1431,1431,3,,0,3,3,tens_bases_units_sides
18,1432,1432,3,,0,3,3,tens_bases_units_sides
18,1433,1433,3,,0,3,3,tens_bases_units_sides
18,1434,1434,3,,0,3,3,tens_bases_units_sides
18,1435,1435,3,,0,3,3,tens_bases_units_sides
18,1436,1436,12,,1,2,3,tens_bases_units_sides
18,1437,1437,3,,0,3,3,tens_bases_units_sides
18,1438,1438,3,,0,3,3,tens_bases_units_sides
18,1439,1439,3,,0,3,3,tens_bases_units_sides
18,1440,1440,3,,0,3,3,tens_bases_units_sides
18,1441,1441,12,,1,2,3,tens_bases_units_sides
18,1442,1442,3,,0,3,3,tens_bases_units_sides
18,1443,1443,12,,1,2,3,tens_bases_units_sides
18,1444,1444,12,,1,2,3,tens_bases_units_sides
18,1445,1445,3,,0,3,3,tens_bases_units_sides
18,1446,1446,3,,0,3,3,tens_bases_units_sides
18,1447,1447,3,,0,3,3,tens_bases_units_sides
18,1448,1448,3,,0,3,3,tens_bases_units_sides
18,1449,1449,3,,0,3,3,tens_bases_units_sides
18,1450,1450,11,,1,1,2,tens_bases_units_sides
18,1451,1451,3,,0,3,3,tens_bases_units_sides
18,1452,1452,12,,1,2,3,tens_bases_units_sides
18,1453,1453,12,,1,2,3,tens_bases_units_sides
18,1454,1454,3,,0,3,3,tens_bases_units_sides
18,1455,1455,3,,0,3,3,tens_bases_units_sides
18,1456,1456,3,,0,3,3,tens_bases_units_sides
18,1457,1457,3,,0,3,3,tens_bases_units_sides
18,1458,1458,3,,0,3,3,tens_bases_units_sides
18,1459,1459,3,,0,3,3,tens_bases_units_sides
18,1460,1460,3,,0,3,3,tens_bases_units_sides
18,1461,1461,3,,0,3,3,tens_bases_units_sides
18,1462,1462,3,,0,3,3,tens_bases_units_sides
18,1463,1463,3,,0,3,3,tens_bases_units_sides
18,1464,1464,3,,0,3,3,tens_bases_units_sides
18,1465,1465,3,,0,3,3,tens_bases_units_sides
18,1466,1466,3,,0,3,3,tens_bases_units_sides
18,1467,1467,3,,0,3,3,tens_bases_units_sides
18,1468,1468,3,,0,3,3,tens_bases_units_sides
18,1469,1469,3,,0,3,3,tens_bases_units_sides
18,1470,1470,3,,0,3,3,tens_bases_units_sides
18,1471,1471,3,,0,3,3,tens_bases_units_sides
18,1472,1472,12,,1,2,3,tens_bases_units_sides
18,1473,1473,3,,0,3,3,tens_bases_units_sides
18,1474,1474,3,,0,3,3,tens_bases_units_sides
18,1475,1475,3,,0,3,3,tens_bases_units_sides
18,1476,1476,3,,0,3,3,tens_bases_units_sides
18,1477,1477,3,,0,3,3,tens_bases_units_sides
18,1478,1478,3,,0,3,3,tens_bases_units_sides
18,1479,1479,3,,0,3,3,tens_bases_units_sides
18,1480,1480,3,,0,3,3,tens_bases_units_sides
18,1481,1481,3,,0,3,3,tens_bases_units_sides
18,1482,1482,3,,0,3,3,tens_bases_units_sides
18,1483,1483,3,,0,3,3,tens_bases_units_sides
18,1484,1484,3,,0,3,3,tens_bases_units_sides
18,1485,1485,3,,0,3,3,tens_bases_units_sides
18,1486,1486,3,,0,3,3,tens_bases_units_sides
18,1487,1487,21,,2,1,3,tens_bases_units_sides
18,1488,1488,3,,0,3,3,tens_bases_units_sides
18,1489,1489,3,,0,3,3,tens_bases_units_sides
18,1490,1490,12,,1,2,3,tens_bases_units_sides
18,1491,1491,12,,1,2,3,tens_bases_units_sides
18,1492,1492,3,,0,3,3,tens_bases_units_sides
18,1493,1493,3,,0,3,3,tens_bases_units_sides
18,1494,1494,3,,0,3,3,tens_bases_units_sides
18,1495,1495,12,,1,2,3,tens_bases_units_sides
18,1496,1496,3,,0,3,3,tens_bases_units_sides
18,1497,1497,3,,0,3,3,tens_bases_units_sides
18,1498,1498,3,,0,3,3,tens_bases_units_sides
18,1499,1499,3,,0,3,3,tens_bases_units_sides
18,1500,1500,3,,0,3,3,tens_bases_units_sides
18,1501,1501,2,,0,2,2,tens_bases_units_sides
18,1502,1502,3,,0,3,3,tens_bases_units_sides
18,1503,1503,3,,0,3,3,tens_bases_units_sides
18,1504,1504,3,,0,3,3,tens_bases_units_sides
18,1505,1505,3,,0,3,3,tens_bases_units_sides
18,1506,1506,3,,0,3,3,tens_bases_units_sides
18,1507,1507,12,,1,2,3,tens_bases_units_sides
18,1508,1508,3,,0,3,3,tens_bases_units_sides
18,1509,1509,3,,0,3,3,tens_bases_units_sides
18,1510,1510,2,,0,2,2,tens_bases_units_sides
18,1511,1511,3,,0,3,3,tens_bases_units_sides
18,1512,1512,3,,0,3,3,tens_bases_units_sides
18,1513,1513,3,,0,3,3,tens_bases_units_sides
18,1514,1514,3,,0,3,3,tens_bases_units_sides
18,1515,1515,3,,0,3,3,tens_bases_units_sides
18,1516,1516,3,,0,3,3,tens_bases_units_sides
18,1517,1517,3,,0,3,3,tens_bases_units_sides
18,1518,1518,3,,0,3,3,tens_bases_units_sides
18,1519,1519,3,,0,3,3,tens_bases_units_sides
18,1520,1520,3,,0,3,3,tens_bases_units_sides
18,1521,1521,3,,0,3,3,tens_bases_units_sides
18,1522,1522,3,,0,3,3,tens_bases_units_sides
18,1523,1523,3,,0,3,3,tens_bases_units_sides
18,1524,1524,3,,0,3,3,tens_bases_units_sides
18,1525,1525,3,,0,3,3,tens_bases_units_sides
18,1526,1526,3,,0,3,3,tens_bases_units_sides
18,1527,1527,3,,0,3,3,tens_bases_units_sides
18,1528,1528,3,,0,3,3,tens_bases_units_sides
18,1529,1529,3,,0,3,3,tens_bases_units_sides
18,1530,1530,3,,0,3,3,tens_bases_units_sides
18,1531,1531,3,,0,3,3,tens_bases_units_sides
18,1532,1532,3,,0,3,3,tens_bases_units_sides
18,1533,1533,3,,0,3,3,tens_bases_units_sides
18,1534,1534,3,,0,3,3,tens_bases_units_sides
18,1535,1535,12,,1,2,3,tens_bases_units_sides
18,1536,1536,12,,1,2,3,tens_bases_units_sides
18,1537,1537,3,,0,3,3,tens_bases_units_sides
18,1538,1538,3,,0,3,3,tens_bases_units_sides
18,1539,1539,3,,0,3,3,tens_bases_units_sides
18,1540,1540,12,,1,2,3,tens_bases_units_sides
18,1541,1541,3,,0,3,3,tens_bases_units_sides
18,1542,1542,3,,0,3,3,tens_bases_units_sides
18,1543,1543,3,,0,3,3,tens_bases_units_sides
18,1544,1544,3,,0,3,3,tens_bases_units_sides
18,1545,1545,3,,0,3,3,tens_bases_units_sides
18,1546,1546,3,,0,3,3,tens_bases_units_sides
18,1547,1547,3,,0,3,3,tens_bases_units_sides
18,1548,1548,3,,0,3,3,tens_bases_units_sides
18,1549,1549,3,,0,3,3,tens_bases_units_sides
18,1550,1550,2,,0,2,2,tens_bases_units_sides
18,1551,1551,2,,0,2,2,tens_bases_units_sides
18,1552,1552,2,,0,2,2,tens_bases_units_sides
18,1553,1553,2,,0,2,2,tens_bases_units_sides
18,1554,1554,3,,0,3,3,tens_bases_units_sides
18,1555,1555,12,,1,2,3,tens_bases_units_sides
18,1556,1556,3,,0,3,3,tens_bases_units_sides
18,1557,1557,3,,0,3,3,tens_bases_units_sides
18,1558,1558,3,,0,3,3,tens_bases_units_sides
18,1559,1559,3,,0,3,3,tens_bases_units_sides
18,1560,1560,3,,0,3,3,tens_bases_units_sides
18,1561,1561,3,,0,3,3,tens_bases_units_sides
18,1562,1562,3,,0,3,3,tens_bases_units_sides
18,1563,1563,3,,0,3,3,tens_bases_units_sides
18,1564,1564,3,,0,3,3,tens_bases_units_sides
18,1565,1565,3,,0,3,3,tens_bases_units_sides
18,1566,1566,12,,1,2,3,tens_bases_units_sides
18,1567,1567,3,,0,3,3,tens_bases_units_sides
18,1568,1568,3,,0,3,3,tens_bases_units_sides
18,1569,1569,3,,0,3,3,tens_bases_units_sides
18,1570,1570,3,,0,3,3,tens_bases_units_sides
18,1571,1571,3,,0,3,3,tens_bases_units_sides
18,1572,1572,3,,0,3,3,tens_bases_units_sides
18,1573,1573,12,,1,2,3,tens_bases_units_sides
18,1574,1574,3,,0,3,3,tens_bases_units_sides
18,1575,1575,3,,0,3,3,tens_bases_units_sides
18,1576,1576,3,,0,3,3,tens_bases_units_sides
18,1577,1577,3,,0,3,3,tens_bases_units_sides
18,1578,1578,3,,0,3,3,tens_bases_units_sides
18,1579,1579,3,,0,3,3,tens_bases_units_sides
18,1580,1580,12,,1,2,3,tens_bases_units_sides
18,1581,1581,3,,0,3,3,tens_bases_units_sides


==> anc/source_sha256.txt <==
ecaf236a10b405ab3fc27a7e3d7eadd15e0f8d2abd4cd07b69a5c6418af4e6a9  raw_records_snapshot.xlsx


==> anc/table_values.csv <==
label,h_mm,r_mm,bases,total,CSA,observed,CSA_Z,x,modified_CSA,modified_Z
8,7.93,10.877454474549577,3985,4509,0.6118712378263528,0.8837879795963628,37.467794736401764,0.6944756503912483,0.8882821551184502,-0.9579732985668332
10,9.9075,9.709416801840987,3701,5451,0.4924244916189454,0.6789579893597505,27.54702943947013,0.3582406085348852,0.6909140986633967,-1.910189011866023
11,11.14,8.886041452338176,1491,2879,0.41387947648019396,0.5178881556095867,11.330785119110823,0.15237587062808183,0.5017712801970255,1.7295550988009858
12,11.8275,8.842647719584923,2276,5070,0.38906877974790277,0.4489151873767258,8.740428307485896,0.08759545479088095,0.4385298240905997,1.490262451301558
DS,16.3125,11.00542452719134,715,2056,0.35018858029875266,0.3477626459143969,-0.23059290777521893,-0.015106959281715933,0.34222160312668015,0.529553137167789
13,12.65,8.456526416041644,512,1545,0.34675804347309613,0.3313915857605178,-1.269076200407677,-0.024282279270318206,0.33405575373129437,-0.2220227261941714
AD,15.4125,9.98581000409101,890,2921,0.33512590269939324,0.3046901745977405,-3.484783236403563,-0.055577347100418804,0.3069139760967067,-0.26059128872883686
F,12.9725,8.29732393154563,630,2131,0.3303701272708377,0.29563585171281087,-3.4090406123862054,-0.06846225161085047,0.2960813488239224,-0.04504741302677998
14,13.84,8.16686634008362,1049,4734,0.3011485709733288,0.221588508660752,-11.932361695237157,-0.14904123607944092,0.23341984608419364,-1.9244219074227489
16,15.8125,7.633151066538831,601,5091,0.23345345238010007,0.11805146336672559,-19.46459744343191,-0.3498635869064923,0.11877365672860818,-0.15927633039558728
18,17.8475,7.181800967264546,280,4681,0.1802723318881957,0.0598162785729545,-21.438708285989907,-0.5318768239716198,0.059873721047205855,-0.016564992277059473

